Partitioned Surrogates and Thompson Sampling for Multidisciplinary Bayesian Optimization

The long runtime associated with simulating multidisciplinary systems challenges the use of Bayesian optimization for multidisciplinary design optimization (MDO). This is particularly the case if the coupled system is modeled in a partitioned manner and feedback loops, known as strong coupling, are present. This work introduces a method for Bayesian optimization in MDO called "Multidisciplinary Design Optimization using Thompson Sampling", abbreviated as MDO-TS. Instead of replacing the whole system with a surrogate, we substitute each discipline with such a Gaussian process. Since an entire multidisciplinary analysis is no longer required for enrichment, evaluations can potentially be saved. However, the objective and associated uncertainty are no longer analytically estimated. Since most adaptive sampling strategies assume the availability of these estimates, they cannot be applied without modification. Thompson sampling does not require this explicit availability. Instead, Thompson sampling balances exploration and exploitation by selecting actions based on optimizing random samples from the objective. We combine Thompson sampling with an approximate sampling strategy that uses random Fourier features. This approach produces continuous functions that can be evaluated iteratively. We study the application of this infill criterion to both an analytical problem and the shape optimization of a simple fluid-structure interaction example.

==> anc/control_points_f1.dat <==
y_2	z	color
17.06383303897581	-4.092404218303636	0.0
24.89670227794669	2.3975661901595133	0.0
6.795277642014239	-2.033175598000681	0.0
1.69064649385001	3.4834105605820493	0.0
3.9147125405682512	-4.815648565529172	1.0
6.820841663686625	-2.8739677362600364	2.0
6.966623092386026	-3.011481353059278	3.0


==> anc/control_points_f1_3D_final.dat <==
z	y2	y1
-4.092404218303636	17.06383303897581	17.374958193657708
2.3975661901595133	24.89670227794669	4.755279854658237
-2.033175598000681	6.795277642014239	5.101201887577087
3.4834105605820493	1.69064649385001	11.470659665121616
-4.815648565529172	3.9147125405682512	23.567475539078043
-2.8739677362600364	6.820841663686625	9.22377334534724
-3.011481353059278	6.966623092386026	10.011199984411162


==> anc/control_points_f1_3D_initial.dat <==
z	y2	y1
-4.092404218303636	17.06383303897581	17.374958193657708
2.3975661901595133	24.89670227794669	4.755279854658237
-2.033175598000681	6.795277642014239	5.101201887577087
3.4834105605820493	1.69064649385001	11.470659665121616


==> anc/control_points_f2.dat <==
y_1	z	color
17.06383303897581	-4.092404218303636	0.0
24.89670227794669	2.3975661901595133	0.0
6.795277642014239	-2.033175598000681	0.0
1.69064649385001	3.4834105605820493	0.0
9.90563725117448	-3.288017408575206	1.0
9.927996390214046	-2.8551429171987692	2.0
10.669113397553467	-4.8628466565746695	3.0


==> anc/estimate_z_distribution_final.dat <==
-3.005991924182647157e+00
-3.001484817298553320e+00
-2.993270778085580730e+00
-2.998848772363193582e+00
-2.991924635824402934e+00
-2.993711664781685489e+00
-3.000526666851466295e+00
-2.988869023656394841e+00
-2.987369273167442607e+00
-2.998611238380101351e+00
-2.998320317079654185e+00
-2.990742777385521300e+00
-2.994167768357378190e+00
-3.003708508138053901e+00
-3.009413819256349765e+00
-3.001879745869248772e+00
-3.007542729827079153e+00
-3.010140631781034415e+00
-3.010694226616086766e+00
-3.008505701520110875e+00
-3.008357234461998431e+00
-2.998908011420617026e+00
-2.998291022642148196e+00
-2.993242088514255439e+00
-3.004746508499059665e+00
-2.994410719702941037e+00
-2.975617434992150034e+00
-3.007984141539740808e+00
-2.999209840968247498e+00
-3.001460026258629732e+00
-2.991994981123497155e+00
-3.010292023419872898e+00
-2.994948539621351546e+00
-3.001472059533583980e+00
-3.012479570719249988e+00
-2.979466469523143424e+00
-3.001405830750903725e+00
-2.998496963984783825e+00
-3.000305836682066296e+00
-2.996194408800497477e+00
-3.014232099511055196e+00
-3.008711823459760737e+00
-3.006026032411530213e+00
-2.995026214145062760e+00
-3.005786393790141897e+00
-2.993720736918501490e+00
-3.015367121514980653e+00
-2.995250771310461690e+00
-3.005862589815769148e+00
-3.000953230559140650e+00
-3.007968847578183613e+00
-2.999473521685217747e+00
-2.997358652954087432e+00
-2.965721843795075863e+00
-2.994668742466958467e+00
-3.006774216235314601e+00
-3.004616837406125729e+00
-3.000925499274114117e+00
-3.009656575308333526e+00
-2.990267846498316562e+00
-2.994607071553984312e+00
-2.974358926403069425e+00
-3.015009048945841208e+00
-3.004004995020947089e+00
-3.000776690463360818e+00
-2.992541603182660381e+00
-2.995889215432989250e+00
-2.994814443338612353e+00
-2.991233472496646950e+00
-2.994038000686144230e+00
-2.991595680019700332e+00
-3.000556001698386765e+00
-3.002334001052822998e+00
-2.994633274195989792e+00
-2.995869228359091530e+00
-2.988289583794573101e+00
-2.996879368078901429e+00
-3.002113246663221435e+00
-3.001081224608482589e+00
-2.992229014980447577e+00
-2.999574026259170356e+00
-2.994356402963984198e+00
-2.992339728198594173e+00
-2.994098865157775347e+00
-3.010130315554029767e+00
-3.010075590629945896e+00
-2.994369709178406502e+00
-3.006421694006915946e+00
-2.994874378399503101e+00
-2.995014953858310403e+00
-3.004147322481004689e+00
-2.995258814299763372e+00
-2.992208283183736661e+00
-2.994367955783638902e+00
-3.000676114111969994e+00
-3.009252534859939932e+00
-3.008582703214131904e+00
-3.002152709149070731e+00
-2.995611566462870190e+00
-3.000138372768740957e+00
-2.993223313367767702e+00
-3.001950783350027852e+00
-3.003916470006989581e+00
-2.989815075177054027e+00
-3.000227470094462667e+00
-2.986476809036916258e+00
-2.992072319453066953e+00
-3.006536970661280783e+00
-3.006227523506883159e+00
-3.007576842694955399e+00
-3.013083193240138957e+00
-3.002491348932648574e+00
-2.994879984277804219e+00
-4.837834071301018168e-01
-3.001851960578992173e+00
-3.002520706009286222e+00
-2.994396765072879329e+00
-3.000406213066364902e+00
-2.959434766854206700e+00
-3.009290646875130371e+00
-3.007695215667991029e+00
-2.985382708371242089e+00
-3.012356289458821390e+00
-3.013438654308654652e+00
-2.998752362138612515e+00
-2.998318870877973996e+00
-3.007075511545192814e+00
-2.993495709352352652e+00
-1.150422523669974328e+00
-3.018800391168126929e+00
-3.004523019994310928e+00
-2.990077093969533362e+00
-2.985388754182022986e+00
-3.008470848642163631e+00
-2.997931229253614660e+00
-3.006116389129898092e+00
-3.008406630328787745e+00
-3.012098813060778202e+00
-2.999699368620822870e+00
-2.994870586744951435e+00
-2.996492026187483670e+00
-3.001835959048431590e+00
-3.006966621529296724e+00
-2.992474361222098089e+00
-2.994803933934923723e+00
-2.996749657310044057e+00
-2.989070330102920003e+00
-2.994456591524763400e+00
-2.996229468150619635e+00
-2.990107223319114382e+00
-2.990455350595668804e+00
-3.007479048363951968e+00
-3.001831704221329833e+00
-2.990009960677518563e+00
-3.010990228468947372e+00
-3.014532332108147639e+00
-2.999888084885742767e+00
-3.011206973127728226e+00
-3.010054603746904700e+00
-3.005243181837452315e+00
-3.001819604769505379e+00
-3.009225138627126483e+00
-2.993444012945218002e+00
-2.998005367047345437e+00
-2.999667492486780329e+00
-2.988692257115726392e+00
-3.002185925381894993e+00
-3.008078000905540783e+00
-3.000010838091394572e+00
-3.009316149293514098e+00
-3.017264023863284184e+00
-2.995068566363101148e+00
-2.969689135285070503e+00
-2.989396688081580766e+00
-3.003530222184328746e+00
-1.178365701201701699e+00
-3.006565614947681819e+00
-3.003224365521964589e+00
-3.012667019932519619e+00
-2.985029995144899750e+00
-3.001356969882830406e+00
-2.994985101709789266e+00
-2.997730333927054236e+00
-3.006368006029398909e+00
-2.999734401823712648e+00
-3.010517642804541261e+00
-2.993582887937546122e+00
-2.987397184310383480e+00
-2.999597256372027676e+00
-2.999077023394745911e+00
-3.000212598305958878e+00
-3.009570354400510350e+00
-2.991079669737751523e+00
-2.996053081107416638e+00
-2.998897185076907501e+00
-1.007809882125309642e+00
-3.020938657993181398e+00
-2.986236091474185006e+00
-3.007581865882550165e+00
-3.002906658349072888e+00
-3.009342110353716571e+00
-2.994213782068258389e+00
-3.003670358186372180e+00
-3.004689967256243044e+00
-3.006364203159586967e+00
-2.995958839440398425e+00
-3.009594070187048498e+00
-2.984361325825814593e+00
-3.005613977042938867e+00
-2.997493424819845487e+00
-3.013844891744775101e+00
-8.355725604410285667e-01
-2.995743246616753286e+00
-3.006244453527133320e+00
-2.996001129545990516e+00
-3.003865840581631641e+00
-2.987786134549899053e+00
-2.987508259322982695e+00
-3.005379403456506004e+00
-3.009226082784972611e+00
-3.011514797179712932e+00
-3.014644960442162791e+00
-2.993527395238924527e+00
-2.995571550386872950e+00
-2.997321136795918495e+00
-3.005282134427279761e+00
-3.003398962595528410e+00
-2.998179609997632333e+00
-3.017531085263342572e+00
-2.997481236470308730e+00
-2.999460979504759095e+00
-3.014885078355800108e+00
-3.009788471639948337e+00
-2.999399406085565989e+00
-2.994677306914567794e+00
-2.994455186210990050e+00
-3.003385285121222381e+00
-3.005051397792859902e+00
-2.993504986302709003e+00
-2.987948425028762678e+00
-2.982031347751635142e+00
-2.996089824337134999e+00
-2.999430664752612774e+00
-3.002375719873334958e+00
-2.996410957271674835e+00
-3.001336664019735423e+00
-3.015190617951577945e+00
-2.996888200541215408e+00
-3.000742984483219633e+00
-3.008958488480534488e+00
-3.002600438612285316e+00
-2.996506487169571464e+00
-3.004170973231438779e+00
-2.995275593142593173e+00
-3.004860971652280721e+00
-2.988085902276798933e+00
-2.983067373678462086e+00
-2.998630608940966003e+00
-2.992718064550876189e+00
-3.007350602423077834e+00
-3.002913071714002680e+00
-3.003155649707704988e+00
-2.998210065723164064e+00
-2.990379028083441248e+00
-3.007508860963372666e+00
-2.990444926240431567e+00
-3.006546798004794407e+00
-2.980749487783382445e+00
-2.995392426190227830e+00
-2.994141823093941834e+00
-2.996895859610011037e+00
-3.000301318117176042e+00
-3.013241258771265585e+00
-3.004242539763013031e+00
-3.011407859806056742e+00
-2.987897234600298990e+00
-3.003896586990930206e+00
-3.001319621772904789e+00
-3.002894978381067670e+00
-2.988776829561760717e+00
-3.004066506995143104e+00
-2.999635813139055696e+00
-2.998914592776696697e+00
-3.001127794166792651e+00
-2.991970486956208042e+00
-2.996568253315990749e+00
-3.006328023638722868e+00
-3.009571857825143582e+00
-2.997050300886224150e+00
-2.999481520653926037e+00
-3.000402834858135748e+00
-3.002293936035301147e+00
-3.005178890283927817e+00
-2.987241839277354316e+00
-2.999477967895353370e+00
-2.999887064287397376e+00
-3.004582915080523886e+00
-2.994962311529956178e+00
-3.000106740445808828e+00
-3.003674649079663972e+00
-2.984556217741411555e+00
-3.003789912034092957e+00
-3.000843140123750086e+00
-2.999079416371000395e+00
-3.005707047767137041e+00
-3.000252625234473225e+00
-2.999509296794263591e+00
-3.012700630111087907e+00
-3.001698632103082520e+00
-3.005296219191071483e+00
-3.006617368138332136e+00
-3.001423167609353904e+00
-3.005974395854136727e+00
-3.011576252191527026e+00
-3.009566570428563015e+00
-3.004651855918014203e+00
-2.997922888229429983e+00
-3.005184214234512652e+00
-2.994792268075638031e+00
-3.016536101555962635e+00
-3.015640194040522193e+00
-2.997383312584597892e+00
-3.008762340819088887e+00
-2.998880548589824890e+00
-3.004860373985605015e+00
-3.015514923319301044e+00
-2.995595975405585421e+00
-2.992353647660526139e+00
-2.989009513130808759e+00
-2.994016857073533711e+00
-3.001849906833053527e+00
-3.008667031531037317e+00
-2.996063432235057888e+00
-2.994327438693255239e+00
-3.007716823224279690e+00
-3.002783717302214050e+00
-3.005308845349209612e+00
-2.982295677164259029e+00
-3.011263369205335216e+00
-3.004638221092273298e+00
-3.012342940395102531e+00
-3.004341603782274994e+00
-2.993776618097441666e+00
-3.002335366652963078e+00
-2.993629669099126200e+00
-3.000220387954341650e+00
-2.997829816023243499e+00
-2.986873697822604257e+00
-3.013522426858735948e+00
-2.993601477666031574e+00
-3.004989821545342554e+00
-2.983923396348931778e+00
-2.988707859721431603e+00
-3.013144951829129337e+00
-3.001786958351889911e+00
-2.993325240906379747e+00
-3.000649022932468046e+00
-3.004968313342811559e+00
-2.996759744337878839e+00
-3.012026419762392493e+00
-3.003457745852466054e+00
-3.002220661317949624e+00
-3.002106902050076798e+00
-2.992756461839883642e+00
-2.993959727682860894e+00
-2.988901914514048741e+00
-2.997076452142637404e+00
-3.001005914420943999e+00
-2.987135124880595960e+00
-2.998109441851398049e+00
-3.004859089002687611e+00
-3.012895514947900200e+00
-2.990862547439615327e+00
-3.015925822378544563e+00
-2.998907836419988815e+00
-3.000839590823597636e+00
-3.015637892957215627e+00
-2.993780351195731271e+00
-2.987378752033852614e+00
-3.006888507165172086e+00
-3.005407997039615697e+00
-2.999561037347468595e+00
-3.004364605048713166e+00
-2.986096852525916390e+00
-3.005284342662686292e+00
-2.994993890589419561e+00
-2.991695126669683180e+00
-3.004394190011184573e+00
-3.003913511770919698e+00
-3.002938116376772992e+00
-2.990461949179742174e+00
-3.011528104760018199e+00
-3.005088748130634091e+00
-3.009943758534342706e+00
-3.002831817585599694e+00
-3.006619700599392431e+00
-2.991866993605768688e+00
-3.000741712872125877e+00
-2.986203326506480682e+00
-2.996254421131367973e+00
-3.009116497139371127e+00
-2.998596195416898702e+00
-3.005972194243005546e+00
-2.992675144197602943e+00
-2.993364738223190713e+00
-3.001149542988190699e+00
-3.011391425673604516e+00
-3.002454585627686967e+00
-3.001953520843496204e+00
-2.994547891925048777e+00
-3.004738153694050951e+00
-3.012142979549866428e+00
-2.987494818562383525e+00
-3.009836619436028204e+00
-2.986534495632191089e+00
-3.008668987190731947e+00
-3.003523690850736116e+00
-2.977660271826649385e+00
-2.993245876406569028e+00
-3.007759795841035366e+00
-2.984316595837276154e+00
-3.005093689338256269e+00
-2.998110826389939643e+00
-3.018039867493699902e+00
-2.997048265067780548e+00
-3.002309654032538244e+00
-2.998751031873203576e+00
-8.191791046128483744e-01
-3.002915047628107459e+00
-3.010213070536313928e+00
-2.999663719810410800e+00
-3.009572930249245104e+00
-2.999647711936390237e+00
-3.000303640117569781e+00
-2.983604119234884333e+00
-3.006557621432004890e+00
-2.991546860545637010e+00
-3.003622646363417470e+00
-3.000798417004685081e+00
-2.990912663997716159e+00
-2.980764289475640982e+00
-3.000631005979483401e+00
-2.972452670481377179e+00
-3.007859177135224105e+00
-2.994252841709476254e+00
-3.007027504458841705e+00
-2.994661752153311873e+00
-3.008689659343378509e+00
-3.001644542574140484e+00
-3.006357760099430010e+00
-2.986536655126722284e+00
-3.013582097079617217e+00
-2.992410312859435706e+00
-2.991122163482416330e+00
-3.007920503887803854e+00
-2.973855983855997032e+00
-3.013455965515196233e+00
-3.006224349798074513e+00
-2.982729565988463616e+00
-2.999734686070755885e+00
-3.003285914744224794e+00
-2.987501494103856015e+00
-3.011066524191896132e+00
-2.999598046634991189e+00
-3.010387392600706313e+00
-3.014959607058981028e+00
-3.010018385545324193e+00
-2.995578392407585167e+00
-3.008642993107462082e+00
-3.016431941932782301e+00
-3.011367782785371094e+00
-3.000462370830904835e+00
-2.997844014250615974e+00
-2.995940789177071739e+00
-3.005329233210298323e+00
-2.997889485316287850e+00
-3.009722809540757105e+00
-2.984219664604272904e+00
-2.990202525474643380e+00
-3.009428467643107563e+00
-2.990382551128501820e+00
-3.009429244065067177e+00
-2.997477528142687309e+00
-3.003440995964522742e+00
-2.981622359693330893e+00
-2.990033206362293416e+00
-2.989804878673658628e+00
-3.000884782937973227e+00
-2.995474106893651012e+00
-3.014095146079567744e+00
-3.007711385537717774e+00
-2.996995900962034387e+00
-3.000190570106847865e+00
-2.997112849937384915e+00
-3.009345786227525466e+00
-2.996516179885511999e+00
-3.016155290473127248e+00
-6.513414613404728826e-01
-2.977488599951626735e+00
-3.010205591882483933e+00
-3.000291033360836135e+00
-3.003198399358324000e+00
-3.007962499428996850e+00
-3.000903644423048799e+00
-3.008450481892999129e+00
-3.010029097912817253e+00
-2.994396560276832542e+00
-3.010214875632350129e+00
-3.006130917864183516e+00
-3.015351995365107118e+00
-3.007316420061003637e+00
-3.007247040619075662e+00
-3.009547223103500091e+00
-2.986611199581482801e+00
-2.996877151118154892e+00
-2.980258060721946656e+00
-2.977013593201940367e+00
-2.996106390692665933e+00
-3.006644808779922240e+00
-3.007041956715673425e+00
-2.993798346169682212e+00
-3.007078688603422201e+00
-2.974424956221118244e+00
-3.008221994660885468e+00
-3.002704111103283058e+00
-3.006865168390975729e+00
-2.999784601082038371e+00
-3.016202408350462605e+00
-3.002050031786942075e+00
-2.993424337364622989e+00
-3.001367767474843795e+00
-3.001466812742383805e+00
-3.012389712459119906e+00
-2.987339986961635052e+00
-2.997753038749847665e+00
-2.995703706507696573e+00
-3.014007754757991098e+00
-3.005359049310100339e+00
-3.002622896020996190e+00
-3.001643396145797116e+00
-3.006979258631009788e+00
-2.993597135303065482e+00
-3.012078911702132711e+00
-3.001308394266825275e+00
-2.999960476765060058e+00
-3.002336220904396225e+00
-3.014955443475585195e+00
-2.970804052393296590e+00
-3.003225408195942414e+00
-2.984709343034945395e+00
-3.008926107950762319e+00
-3.008148101597702517e+00
-3.003079435353524396e+00
-2.982358238521733984e+00
-3.001510906030970816e+00
-2.985091807108228412e+00
-3.009711960641551443e+00
-3.008651226174751336e+00
-3.002131807369002647e+00
-2.992657715486361614e+00
-3.002054701822669092e+00
-2.980580840036457513e+00
-3.005424671973384143e+00
-2.999143645014393122e+00
-3.005044913360893855e+00
-2.985584361598189851e+00
-2.992229632453985655e+00
-3.003412210821623685e+00
-2.984384591239206408e+00
-3.006729832656484191e+00
-3.001767886841548272e+00
-2.997488252049408164e+00
-2.997220914426922622e+00
-3.012396560693924030e+00
-3.003953964982984726e+00
-2.999518334730769897e+00
-3.002859741993834763e+00
-3.010680677438366981e+00
-3.005636156414800197e+00
-3.009869967747350827e+00
-3.000962309627518199e+00
-2.983927306635153265e+00
-2.971618713884592200e+00
-3.012525987542112649e+00
-3.010698144468864967e+00
-2.999044063270114080e+00
-3.003635146795216926e+00
-3.012462038379395413e+00
-3.010044480524514565e+00
-2.996322894094210376e+00
-2.990733922100271780e+00
-3.007559002885077604e+00
-2.994574651698248324e+00
-2.998245445386760188e+00
-3.002182023760451290e+00
-3.001568106458560869e+00
-2.996612300723218603e+00
-2.979081214503771502e+00
3.616203556976103073e-01
-3.001550545744325671e+00
-3.002994905067791098e+00
-2.987564012983947581e+00
-2.973658911591432474e+00
-2.997067695640065033e+00
-3.002581746281906216e+00
-2.988340908982269006e+00
-2.995157341585727551e+00
-2.993514149419700843e+00
-3.004236160700707092e+00
-3.007035648969235364e+00
-2.980372448506524830e+00
-2.998010979798676701e+00
-2.996026194410074339e+00
-2.979096990046032900e+00
-3.002446266894469584e+00
-3.005478286852357517e+00
-3.000363396116571657e+00
-3.005051122028302046e+00
-2.995381840284092601e+00
-3.003283664124205554e+00
-3.013042084214475391e+00
-3.007781509730892200e+00
-2.997484312124933492e+00
-2.999778048497612648e+00
-3.012040592625519597e+00
-2.995660174952440080e+00
-3.010527446057873924e+00
-2.996785640827219765e+00
-3.003841313437057625e+00
-3.000986136671914384e+00
-3.000323333229828915e+00
-3.001927546562686899e+00
-2.997665259172328955e+00
-3.001736565430431547e+00
-3.009893031927955320e+00
-3.012090457489209339e+00
-3.014253105099021113e+00
-2.994382132438103028e+00
-3.003657442523679055e+00
-3.007188655778831432e+00
-2.983398592136689231e+00
-2.992666400223511491e+00
-3.001476164046813278e+00
-3.003312532278100466e+00
-3.002983596407583722e+00
-3.002870860484081028e+00
-3.007466025544027755e+00
-2.992114979263352126e+00
-3.008179295779023654e+00
-3.003192779978128168e+00
-2.993306984479741750e+00
-3.004020842785124490e+00
-2.987900636441639168e+00
-3.007741670027606062e+00
-2.996352434518887442e+00
-2.996261310602211125e+00
-2.996628670522515137e+00
-2.986345760582040043e+00
-3.003374931803100889e+00
-2.982338175507121214e+00
-2.995242408103294007e+00
-2.998366330788474698e+00
-3.007851755867624544e+00
-3.003580768907764487e+00
-3.010435561056357123e+00
-3.012414499901005183e+00
-3.003650268739162854e+00
-2.996843038181874253e+00
-2.999138632386995518e+00
-2.981484674423730219e+00
-2.989161378313573092e+00
-3.006808821618148997e+00
-3.008404687255732401e+00
-3.008825168107910564e+00
-3.002581154175016920e+00
-3.000738823526675425e+00
-2.995784077294037839e+00
-3.002461696660309265e+00
-2.992849227558349146e+00
-3.005439562210635351e+00
-2.999885833699735382e+00
-3.000134872159452293e+00
-3.005624328577744198e+00
-3.005121772862593854e+00
-2.999177054006706644e+00
-3.014152873647994557e+00
-2.965046179559250650e+00
-3.008306392793343775e+00
-3.013355473941770057e+00
-2.993631529926724877e+00
-2.997824300658328500e+00
-2.996508389742037259e+00
-2.986226541743571605e+00
-3.005730164892106426e+00
-2.992613715328218404e+00
-2.989425889387340440e+00
-3.014219757319660520e+00
-3.000180213449062272e+00
-2.992426164029151181e+00
-3.003345915688703460e+00
-2.973697304643560635e+00
-3.004779509107451396e+00
-2.983463709485786097e+00
-3.004933341169119476e+00
-2.995987005186885987e+00
-2.986124621243262389e+00
-2.995453952018008348e+00
-2.991298402099803688e+00
-2.999245507319590054e+00
-3.007702458626432929e+00
-3.004828279950367165e+00
-3.001662277442057380e+00
-2.996191343906061899e+00
-2.972189551357064197e+00
-2.995686463834312363e+00
-3.003424341003106957e+00
-3.007070528604018023e+00
-2.995487775741773273e+00
-3.000173395824869971e+00
-2.992995704291214309e+00
-3.012606004375071755e+00
-3.003316583902309045e+00
-2.985457689569192663e+00
-2.999541385935256432e+00
-2.986279458035586476e+00
-3.013448540279926924e+00
-3.015443565568307172e+00
-2.999045275022849122e+00
-2.998967798188448608e+00
-2.996486040135272422e+00
-2.997521088555830993e+00
-2.979613862562861204e+00
-3.004524590658718797e+00
-3.002209240292466053e+00
-3.001450647382011727e+00
-3.014108268479581465e+00
-2.996268272334654537e+00
-3.002858412064755012e+00
-2.987748685705319041e+00
-3.000289033234805558e+00
-2.999293986805125822e+00
-2.986714138411899366e+00
-3.014943180518212085e+00
-3.003307137483269162e+00
-2.995731767965170267e+00
-2.996408644036157476e+00
-2.979554699138556639e+00
-3.000205461793818529e+00
-2.980826776666355649e+00
-2.991849854218638693e+00
-3.002354352024560580e+00
-3.007193561190631748e+00
-3.010599715552131794e+00
-3.005842718298052940e+00
-3.003089051228845729e+00
-3.001976231377243565e+00
-2.999717790214069257e+00
-3.000464060480560136e+00
-3.009750178869297521e+00
-2.985996092881268105e+00
-3.009137873788681805e+00
-3.007921047557176486e+00
-2.994798289937877112e+00
-3.001885533249271987e+00
-2.993200251124647160e+00
-3.009144352736464967e+00
-2.988850107013634627e+00
-3.013460109020192235e+00
-2.999903002895835780e+00
-2.994621183002056597e+00
-3.006177975410706082e+00
-3.005278627015496085e+00
-2.993541551552350910e+00
-3.011995484299873294e+00
-3.001068033627561693e+00
-3.007399524645870681e+00
-2.993986783687059727e+00
-2.980496005892275146e+00
-2.997513494123411171e+00
-2.997464652531903084e+00
-3.008698687703823538e+00
-3.005947619667864501e+00
-2.991796746577732424e+00
-3.006252660065848126e+00
-2.994248896866378296e+00
-2.996635821175518188e+00
-2.990625840207318031e+00
-2.962094621251714521e+00
-2.999819089084521107e+00
-3.008817121335031430e+00
-3.003433160383125244e+00
-2.971951124592477456e+00
-3.012428797334370412e+00
-3.005378897180709163e+00
-2.996766526807853825e+00
-3.021477483858732160e+00
-2.996986966600545088e+00
-2.997278756414970324e+00
-2.980904589572219265e+00
-3.006343074512373814e+00
-3.015105278306717373e+00
-2.993617451341360258e+00
-2.995062788398723530e+00
-3.004859486638399968e+00
-3.011407762994553483e+00
-3.005290299352103123e+00
-2.986702313915213569e+00
-2.998613122068878756e+00
-2.989155098462302540e+00
-3.006015863844758940e+00
-2.988295944304476315e+00
-3.001412258272087463e+00
-2.997414899626360985e+00
-2.995696277923999506e+00
-3.001618914733834131e+00
-2.982799795653559016e+00
-2.996770589676926111e+00
-3.001825757864239552e+00
-3.012931000431580575e+00
-3.007790639554478229e+00
-3.005924256062914690e+00
-3.001951060830288398e+00
-2.994077845780225733e+00
-3.004265553019203949e+00
-3.001113520410496616e+00
-3.007368917982260470e+00
-2.990538787555448330e+00
-2.999061687992229164e+00
-3.002539798294464823e+00
-2.996580656319255187e+00
-3.000739714358540144e+00
-2.997299324623273087e+00
-2.997554559573560429e+00
-3.008569632781143532e+00
-2.998791021593010697e+00
-3.007503417208804652e+00
-3.002447728755442302e+00
-3.016970212253624162e+00
-2.990560553484180151e+00
-3.008654975548275878e+00
-2.998453176921864749e+00
-3.011069022395024053e+00
-3.008496979130562021e+00
-2.982901589200531944e+00
-3.001496583213787428e+00
-3.007209245193877223e+00
-3.003341218057659301e+00
-2.990313215585377105e+00
-3.005298401103091432e+00
-3.011964060305770463e+00
-3.001162163256341220e+00
-2.992306350980228569e+00
-2.999066096485390354e+00
-2.995458872579024323e+00
-2.990431105443921656e+00
-2.996046230384333153e+00
-2.982696192198051488e+00
-2.990354420521442513e+00
-3.006259353342998430e+00
-2.976414827468108815e+00
-3.007073837140270989e+00
-3.006842720977001004e+00
-2.999893720202505332e+00
-2.993712676860269983e+00
-2.993338065983072394e+00
-3.006904999573936976e+00
-3.005238518662862290e+00
-2.996309993739970423e+00
-2.984471427135372057e+00
-2.991728353919590244e+00
-2.998299201861408747e+00
-2.995357184870464540e+00
-2.994285110683385209e+00
-3.014643616791175873e+00
-2.995025995637571992e+00
-2.994305012891740780e+00
-2.984197825296436957e+00
-3.008028833777945721e+00
-2.990953173167323342e+00
-2.994999334754596454e+00
-2.996701191135126674e+00
-2.992343187694864959e+00
-3.008728257845886489e+00
-2.987874091958135470e+00
-2.991719518042516235e+00
-2.998546565457448576e+00
-3.000243032436921364e+00
-2.997773057324948809e+00
-3.009275220637555481e+00
-2.985060557633470335e+00
-3.014781711500730488e+00
-2.989229732681524698e+00
-2.983891320839813233e+00
-3.000642456844403227e+00
-3.001095287817643342e+00
-2.990774372363833589e+00
-3.010524177047451122e+00
-2.989268735836639213e+00
-3.004549628364582059e+00
-3.002060700110812164e+00
-2.999617208505378496e+00
-2.995827206690162114e+00
-3.014622087590790311e+00
-3.000704059958820835e+00
-2.997584852815754264e+00
-2.996411067807639217e+00
-2.986657571952142654e+00
-2.989187121257765867e+00
-3.005630066798981037e+00
-2.990613228299086046e+00
-2.990217281512220993e+00
-2.990173138608426040e+00
-3.005656511908223916e+00
-2.987840449965775136e+00
-2.985326350326844569e+00
-2.995109322661940965e+00
-3.007138163500488126e+00
-2.996832952029588437e+00
-2.981585637505022479e+00
-2.984570165620223925e+00
-2.999925824745823366e+00
-2.994505584938900178e+00
-2.999180274837860871e+00
-3.002576808133511133e+00
-3.018947416518823257e+00
-2.998645902441282818e+00
-3.006498787768174807e+00
-3.016790830562321446e+00
-2.998018388762019093e+00
-2.998456600522563686e+00
-2.993608630413818528e+00
-3.004446766541958969e+00
-2.999334014516259916e+00
-2.994011557932545031e+00
-2.981773028402181058e+00
-2.990150981533261199e+00
-2.973411356440613940e+00
-3.006444894696215009e+00
-2.991162477947348908e+00
-2.998240666927337816e+00
-2.999580504528605029e+00
-3.010784209866379069e+00
-3.009213651596017502e+00
-2.249234526075855611e-01
-3.003233921802638040e+00
-2.992963261038621425e+00
-2.982602298019463749e+00
-2.997292403355479529e+00
-3.012628129265764176e+00
-3.000319474991125279e+00
-2.991755318981778711e+00
-2.993703420739969534e+00
-3.006156405014494215e+00
-3.008786377711950344e+00
-3.005929586428160327e+00
-2.993034715716501371e+00
-2.984598752184772330e+00
-3.004672222285134975e+00
-3.006932794884972893e+00
-2.996947969700379577e+00
-3.004289594344517589e+00
-2.988358753123200984e+00
-3.005292558230761024e+00
8.329769665103863296e-01
-3.006030687447066807e+00
-3.002574424496982086e+00
-3.009344054607646868e+00
-2.981800673693567827e+00
-3.004750465243130719e+00
-3.003784565515966953e+00
-3.005428226179475359e+00
-2.996343972721345228e+00
-3.011605227726258160e+00
-2.994168775215831246e+00
-3.006377707909658525e+00
-3.001712185856228121e+00
-2.989032825912250946e+00
-3.018034489252519492e+00
-2.996697623848499692e+00
-3.007494864043261273e+00
-3.002517365599530308e+00
-2.994427861698754523e+00
-3.008517073035872347e+00
-2.996123392955725606e+00
-3.005867411199504069e+00
-2.998887789619607780e+00
-3.002984822632079887e+00
-2.995965264358460889e+00
-3.006137725169634844e+00
-3.006103523187566573e+00
-2.994890421408145098e+00
-3.001154848227459482e+00
-2.993554173019405962e+00
-3.005717307167707908e+00
-3.005142140844680121e+00
-2.996467523652179388e+00
-2.982665377479510660e+00
-3.004330600319466971e+00
-3.019489793818855627e+00
-2.990143401975999815e+00


==> anc/estimate_z_distribution_initial.dat <==
-5.000000000000000000e+00
2.271841950753318518e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.355692708345761055e+00
1.797717788207480627e+00
-4.200567408671452285e-01
-4.181778655133174816e+00
7.370452603674837455e-01
-4.192006075647762842e+00
2.012111138156356560e+00
-3.202104589837886373e+00
-4.999992052807098908e+00
-4.614490136259752795e+00
-5.521485574770034210e-01
-4.951820851684362701e+00
-3.235995184497850286e+00
-3.711424889475154476e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.345145946476599352e+00
-5.000000000000000000e+00
6.160821843871792103e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.643425199327851249e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.657749680192306840e+00
-3.601628064208443281e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.146810310422482715e+00
-5.000000000000000000e+00
-3.961378517019186862e+00
-4.849851157439188931e+00
-4.301398158500535640e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.342315176280289180e+00
-4.296416722443351155e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.212090195023623806e+00
-8.987417564093244104e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.355056764725507179e+00
-3.552325424871350723e+00
-3.838134639512988056e+00
-5.000000000000000000e+00
-3.861610653729696363e+00
-3.996347622916099240e+00
-3.372724867717018959e+00
-4.465751478638979144e+00
-5.000000000000000000e+00
-4.259392495037367610e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.589947944505342381e+00
-7.744095802697368303e-01
-5.000000000000000000e+00
-4.568352577847313967e+00
-5.000000000000000000e+00
-4.375675319840779842e+00
-4.519460104599802186e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.468645523929546393e+00
-5.000000000000000000e+00
8.187296900266943789e-01
-4.181910506934023886e+00
-4.860776205577699294e+00
-5.000000000000000000e+00
1.303845557298955349e+00
-4.566096045975957196e+00
-5.000000000000000000e+00
-3.621884588970525343e+00
-4.553158623218704015e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.460645874744634032e+00
-4.827782592667383632e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.861807249493764527e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.313232391721206760e+00
-4.083509234985079672e+00
-4.292335056305947028e+00
-5.000000000000000000e+00
-4.877299484583081934e+00
-4.037379554879089838e+00
-3.864557604853937178e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.310985516829980213e+00
-3.317869782790942579e-01
-4.570067153544391303e+00
-4.206873854035045213e+00
-5.000000000000000000e+00
-4.146617864633443062e+00
-5.000000000000000000e+00
-4.745377297459231869e+00
2.472708239952411402e-01
-4.614913706713852370e+00
-2.608532169983716065e-01
-3.620608801806681321e+00
-5.000000000000000000e+00
-4.903439964764929826e+00
-2.806566762557096251e+00
-4.281534522312996138e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.891534960256014308e+00
-3.970791743090125614e+00
-5.000000000000000000e+00
-4.937406021196316885e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
4.797054563803152760e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.669305816142576671e+00
6.419850745534495529e-01
-4.700701918238142873e+00
-3.676727911865451670e+00
-4.851901049651909936e+00
-5.000000000000000000e+00
-4.278141718958861084e+00
8.758411800432347460e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.166038100786986220e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.325395535350274212e+00
-5.000000000000000000e+00
-4.255403203857903272e+00
-5.000000000000000000e+00
-4.559107683015263035e+00
-4.555071536219513995e+00
1.283056064438554966e-01
-4.221106912099249264e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-8.866695624417124666e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.255368689619587030e+00
-4.864338173938706156e+00
-4.626434938449317968e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.086577587295308511e+00
-4.870251236768931236e+00
-4.570325883748930451e+00
-4.026889060634071704e+00
-4.058868460167361469e+00
-5.000000000000000000e+00
-4.136350290434355870e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.873017448313340161e+00
-5.000000000000000000e+00
-3.386983526688775115e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.902075128881387300e+00
-4.165668932866543273e+00
-5.000000000000000000e+00
-4.158169438511049698e+00
-5.000000000000000000e+00
-4.168602368348973464e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.860575007330347752e+00
-4.568427870851961003e+00
-5.000000000000000000e+00
8.775309113722329357e-01
-3.991704476793939804e+00
-5.000000000000000000e+00
-3.895664027776643223e+00
-4.736985513309067031e+00
-3.972823754353057790e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.354906080498579968e+00
2.021020177854598643e+00
-4.090175720331231446e+00
-4.453886008513567418e+00
-5.000000000000000000e+00
-4.969029375805044779e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
9.626930156088183699e-01
-4.651639520292955687e+00
-4.026426353291136628e+00
-5.000000000000000000e+00
-2.840208662187718169e-01
-5.000000000000000000e+00
-4.878459942223060786e+00
-5.000000000000000000e+00
-2.418364312505364155e-01
-4.388980148427050310e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.073103370645362542e+00
-1.449070798872146848e-01
-4.593775225892192005e+00
-4.941495797555517377e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.049041881258605757e+00
-3.477975671968689397e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.026211787786549118e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.442042032244836847e+00
-5.000000000000000000e+00
-3.760330118141510081e+00
-4.223240621390921490e+00
-4.814114152357094056e+00
-3.819702910367705595e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-2.932634292062834547e+00
-2.942429169785259813e+00
-3.937904270244786176e+00
-3.926373487338639556e+00
-5.000000000000000000e+00
-4.192723021818830276e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.653355298333349932e+00
-4.746345308090366366e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.891653741830531921e+00
-5.000000000000000000e+00
-3.337893609680952167e+00
-4.502457608251551058e+00
-4.537915084051705072e+00
-4.251085687880041597e+00
-5.000000000000000000e+00
-4.181166877043007268e+00
-5.000000000000000000e+00
-4.426915294165099546e+00
-4.476235432507249534e+00
-4.118906708807495320e+00
2.337578414764606982e-01
-5.000000000000000000e+00
-4.975023953148347111e+00
-5.000000000000000000e+00
-4.676873084755881926e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.928109757520282574e+00
-4.853357654906654162e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.571655285384259138e+00
-5.000000000000000000e+00
-4.931756779916788958e+00
-3.844204334161337222e+00
-6.227809266881165762e-01
-4.909680718581246772e+00
-3.960702876716748921e+00
-4.307499243893176732e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
8.707031130194373691e-01
-5.000000000000000000e+00
-3.235226796291152951e+00
-4.053720448643356455e+00
-4.305375852753320132e+00
-1.825686105724688146e-01
-4.494614739561986205e+00
-4.000695262299971411e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
2.449106439415510206e+00
-4.236327408064414435e+00
1.099867508403982314e-01
-3.908303519265370340e+00
-6.473554869638429299e-01
-4.313270146169598362e+00
-4.410610653015374361e+00
-5.000000000000000000e+00
-1.004275843930858114e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.830819122810676269e+00
-4.938966411359089648e+00
-5.000000000000000000e+00
-3.274740894293212357e+00
-5.000000000000000000e+00
-3.709254842885752357e+00
-3.761117243483224737e+00
-5.000000000000000000e+00
-3.937348811208819743e+00
-4.167533596054482814e+00
-4.623360274168983430e+00
-4.497223833120463254e+00
-3.374976437359815673e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.997167017152152280e+00
-4.189548673445380622e+00
-4.911678180843942698e+00
-5.000000000000000000e+00
-4.425440331624685975e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.935313656017731532e+00
-4.447050865435210554e+00
-4.085478293426327845e+00
-5.000000000000000000e+00
-4.727967884601101289e+00
-5.000000000000000000e+00
-4.087726982136519638e+00
6.207121006135715158e-01
-3.207504466641968310e+00
-4.832952083748653926e+00
-5.000000000000000000e+00
-4.792141275809540524e+00
-5.000000000000000000e+00
-4.992640255699802410e+00
-3.810247048084943078e+00
-4.733693992472758794e+00
-5.000000000000000000e+00
-4.039148863556554225e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.983689124037644191e+00
-3.737244134047682742e+00
-5.000000000000000000e+00
4.222816534026350710e-01
-5.000000000000000000e+00
-4.363178761169192121e+00
-4.195903010336468952e+00
-3.962753477430003279e+00
-5.000000000000000000e+00
-4.459990364010061548e+00
-5.000000000000000000e+00
3.665029267873051722e-01
-5.000000000000000000e+00
-4.298342908274402241e+00
-4.165245823934596858e-01
-4.659203699709949298e+00
-4.676489073520968986e+00
-5.000000000000000000e+00
-4.441284441961322216e+00
-3.436959270711580583e+00
-4.552725284149587104e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-1.030775211177194173e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.808862071788893022e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.653954935452596864e+00
-4.285578207679690443e+00
-3.473670963033495540e-01
-3.377914528307153219e+00
-3.543906128437575909e+00
-3.186847713352962685e+00
-4.872481571693402458e+00
-4.525066447660892166e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.741177767158333278e+00
-5.000000000000000000e+00
-4.218107572010357131e+00
-5.000000000000000000e+00
-2.875492032508828455e+00
-3.242478417598916085e+00
-3.804478743995517220e+00
-3.804048076228666808e+00
-5.000000000000000000e+00
-3.920848390955502527e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.069147931354056169e+00
-5.000000000000000000e+00
-4.384597923462189684e+00
-3.909209681602980879e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
9.496713482068535050e-01
-4.029456725232873460e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.983484973978582477e+00
1.441232409551448934e-01
1.618661941188807851e-01
-4.388365169068813465e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.981975077378272054e+00
-5.000000000000000000e+00
-4.971776148646169347e+00
-5.000000000000000000e+00
-4.595412934458813936e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.402154503492451187e+00
-3.973315078839470882e+00
-4.393814257684551805e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-1.251756444226805431e+00
-3.602142927834575126e+00
-5.000000000000000000e+00
-4.348113917631410530e+00
-5.000000000000000000e+00
-4.388511356193729007e+00
6.586543375128549316e-02
-4.929524617529226660e+00
-5.000000000000000000e+00
-3.753030956329201473e+00
-5.000000000000000000e+00
-4.220695214357671254e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.570216482231718835e+00
-3.589254508219854589e+00
-4.130623960150897389e+00
-5.000000000000000000e+00
-2.749457398507965333e+00
-5.000000000000000000e+00
-3.702482517683619800e+00
-5.000000000000000000e+00
-3.082351662869391440e+00
-5.000000000000000000e+00
-4.661009867821313435e+00
-7.397577586950086770e-02
-4.638967207619129951e+00
-4.245190426960475882e+00
-3.885850567526589749e+00
-3.979681132782273978e-01
-4.607330793942242764e+00
-4.313381942947779102e+00
-3.456454961715651031e+00
-4.279251971325055415e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.129111492362249412e-02
-3.799118350230889618e+00
-5.000000000000000000e+00
-4.245306887817674735e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.350922700056235826e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.521427654718224609e+00
-3.758314616338359393e+00
-5.000000000000000000e+00
-3.944513120106202031e+00
-5.000000000000000000e+00
-3.998208099269992655e+00
-5.000000000000000000e+00
-3.487888394624989452e+00
-5.000000000000000000e+00
-4.156990964340286254e+00
1.253794841198609067e+00
-5.000000000000000000e+00
-4.100311419281919001e+00
1.904392347890566883e+00
-4.392956190768313895e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.731947558951751454e+00
-5.000000000000000000e+00
-4.705781545279761779e+00
-5.000000000000000000e+00
-4.611976126985167568e+00
-4.488640951739673035e+00
-3.512270212462722085e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.251997742216298448e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
9.868328151576850893e-03
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.207998557716250865e+00
4.437875878679600206e-01
-4.263821476818279166e+00
-4.721747419299037740e-01
-5.000000000000000000e+00
-3.373132877281407094e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-7.543829502290225753e-01
7.129451235461417014e-01
-3.871386197732434198e+00
7.853135486316724645e-01
-9.774287340952051428e-01
-4.802066085011182039e+00
-5.000000000000000000e+00
-4.813265099196343044e+00
-4.730774641138841830e+00
-4.909309452335707924e+00
-5.000000000000000000e+00
-3.404137364087985507e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.102106734351570694e+00
-3.716086972029006841e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.226091188019993616e+00
-3.890855185001160343e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.345429841744288701e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
2.451784168678238507e-01
-5.000000000000000000e+00
-4.540270770840349357e+00
-4.072944113423392132e+00
-3.706816266332112697e+00
-5.000000000000000000e+00
-4.483854013203655065e+00
-5.000000000000000000e+00
-3.337152389433934552e+00
-5.000000000000000000e+00
-4.874525399814702453e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.422686769133288731e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.865467514064401477e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-8.137718096731986206e-01
-4.719101730950523432e+00
-4.225681852008396078e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.932899077855339875e+00
-5.000000000000000000e+00
-8.027582882835513356e-01
-3.423156645283254473e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.368450111244014167e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.775288353577682443e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.417827817103402221e+00
6.228086048055805346e-01
-7.130688796678825714e-01
-5.000000000000000000e+00
-3.952784196657209481e+00
-4.675783431206424368e+00
-4.162435085612700369e+00
-4.019040755507432117e+00
-3.951501201103260197e+00
-4.002549147197559165e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.546790123898644786e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.990811245096304027e+00
-4.433482080146273319e+00
-3.747177978392382869e+00
-4.496176471686264442e+00
-4.474060180500347705e+00
-5.000000000000000000e+00
-4.345068993430160731e+00
-3.751150726457820994e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.659850358495081224e+00
-5.000000000000000000e+00
-4.555380958943858971e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.770765176340850289e+00
-3.480088744114011590e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.876352622644443802e+00
-4.500909700136765501e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.895703615567716049e+00
-4.483530354685603569e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.660644906007727961e+00
-4.540258570942400596e+00
-5.000000000000000000e+00
-4.911052944253168739e+00
-3.609250733903580866e+00
-4.481046501125665493e+00
-3.635816486913368895e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.291776536785899765e+00
-4.603146660090496667e+00
-1.712425002769184523e-01
-4.457564545512697762e+00
-4.831677841810723351e+00
-3.794333209462021905e+00
-4.843347575668137672e+00
-5.000000000000000000e+00
-4.246231191768562674e+00
-6.477726596740889242e-01
-5.000000000000000000e+00
-4.816424110403668912e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.640774051415382129e+00
-4.521227378886258030e+00
-3.107984599012461047e+00
-3.917938433802744314e+00
-3.452663169172716984e+00
-4.843320422106261347e+00
-4.993402097433620845e+00
-4.934410004168973352e+00
1.592127350827934607e-01
-7.096067523146303291e-01
-4.462008424664936079e+00
-3.733387597614449938e+00
-3.401673010880686299e+00
-4.968000717348170170e+00
-5.000000000000000000e+00
-3.919769714692683316e+00
-5.000000000000000000e+00
-4.702693316025444936e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.157984763312506438e+00
-4.171129637790418343e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.921767242574267343e-01
-5.000000000000000000e+00
-3.843601509534712690e+00
-3.711802545673323905e+00
-7.885176478738162298e-02
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.180413561573955938e+00
3.464982193200476512e+00
-3.566441157727748834e+00
-4.723048814072365431e+00
-5.000000000000000000e+00
-4.737940948395358731e+00
-3.997910252856184510e+00
-5.000000000000000000e+00
-3.725897937304160301e+00
1.888090127819386510e-01
-5.000000000000000000e+00
-4.214464890081453419e+00
-1.932423639611249577e-01
-4.807107194052501420e+00
-4.358649399942856384e+00
-4.662521379374883423e+00
-4.605217463183096882e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.367742140922146632e+00
-4.697555016337228828e+00
-5.000000000000000000e+00
-4.829426473142179432e+00
-5.000000000000000000e+00
-4.912094547034821623e+00
-3.075738033603571675e-01
-5.000000000000000000e+00
-4.825171056186853491e+00
2.239069372943022440e+00
-3.673450593924401986e+00
-5.000000000000000000e+00
-4.777682157932845897e+00
-4.614401680702555630e+00
-4.838147517847798618e+00
-4.084932236072675416e+00
-5.000000000000000000e+00
-3.431606066487772999e+00
-3.389207950969603811e+00
-4.228251398113956228e+00
-5.000000000000000000e+00
-4.218631430742332711e+00
-4.754948476361668952e+00
-3.348350278502199906e+00
-4.698958598391998365e+00
-5.000000000000000000e+00
-3.880258667369704373e+00
-4.538166519609479366e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.207207834500180210e+00
-6.122418640177911681e-02
-5.000000000000000000e+00
-4.918234693096132482e+00
-5.000000000000000000e+00
-4.904649746296247947e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.967993596993291128e+00
-4.092001960542096306e+00
-5.000000000000000000e+00
-4.681966477903834800e+00
-8.940513521110157180e-01
-3.502553282346172026e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
2.800344978191502410e-01
-4.415172760068607261e+00
-3.363777759968771264e+00
-3.867790508647404923e+00
-5.000000000000000000e+00
1.388198995307320383e-01
-3.844903007977620302e+00
-5.000000000000000000e+00
-3.653220739368172154e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.252049166028818661e+00
-4.014764323809765223e+00
-4.368398422208798593e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.673920396801560351e+00
-4.579558198069226371e+00
-5.000000000000000000e+00
-3.292031540744104756e+00
-5.000000000000000000e+00
-4.171711621438095818e+00
-4.723901103941914315e+00
-4.151304221154828333e+00
-4.302005636378256170e+00
-2.263491831683718258e-01
-4.445440882399616100e+00
-4.355768507218725993e+00
-4.775486805968752968e+00
-5.000000000000000000e+00
-4.726389654872068746e+00
-4.665183552945263656e+00
-5.000000000000000000e+00
-4.157160825306124075e+00
-3.456167832987132371e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.721204890285581879e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.398086699209695638e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.549336128489852804e+00
-4.407400576555630778e+00
-4.667183931932205709e+00
-5.000000000000000000e+00
-4.211544675591619935e+00
-1.817132625576845795e-01
-4.819496322394836163e+00
-3.472353046270469701e+00
-3.520123974134954370e+00
1.179094954284336749e+00
-5.000000000000000000e+00
-3.436047303739463654e+00
-5.000000000000000000e+00
-4.151823814716969707e+00
-4.173956375470946334e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
1.814496827284184377e+00
-5.000000000000000000e+00
-4.110129070821591846e+00
-3.114833537710259392e+00
-5.000000000000000000e+00
-4.993729517647270022e+00
-4.566021596781082437e+00
-4.529458994170892261e+00
-4.972514295032263831e+00
-4.280416294561246282e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.724167302655122747e+00
-3.436462916296735948e+00
-3.845744384532187254e+00
-1.661712374543887205e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.465972513466983429e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.897250718766291477e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.781196475767147014e+00
3.005782335916825088e-01
3.136823691966909688e+00
-4.793881652888336120e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.807654615601216541e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
5.372732196741361599e-02
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.102451432777062257e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.980716757418035101e+00
-4.298080043127288974e+00
-5.000000000000000000e+00
-4.898528909557294142e+00
-3.575477493553454345e+00
-4.961522677847608698e+00
-4.206560408200295420e+00
-5.000000000000000000e+00
2.522079131644743288e+00
-5.000000000000000000e+00
-4.946349702567624185e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.676429864110704493e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.738761836758599522e+00
-5.000000000000000000e+00
-4.649021929330427128e+00
-5.000000000000000000e+00
-4.305811235057046993e+00
-5.000000000000000000e+00
-4.850118956212170929e+00
-3.847426903259749675e+00
-5.000000000000000000e+00
6.141349787066762156e-01
-4.785739826372292782e+00
-5.000000000000000000e+00
-4.522196128472368848e+00
-8.955229460737301750e-02
-4.328750355730804245e+00
-4.945247372691842891e+00
-4.004226253666026025e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.398497854596463696e+00
-4.639476996400826891e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.813043003051388879e+00
-3.744639175862649161e+00
-5.000000000000000000e+00
-4.527084973301992221e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.228092842303722065e+00
-4.802790605755050457e+00
-3.784484829523029892e-01
-7.320932230184485912e-01
-5.000000000000000000e+00
-4.876110889606057874e+00
-4.574907473127406199e+00
-4.345048219927944544e+00
-4.730028420376592990e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.595963345799779276e+00
-5.000000000000000000e+00
-4.309204515912838929e+00
-5.000000000000000000e+00
-4.868428704895049641e+00
-5.000000000000000000e+00
-4.770708469303044374e+00
-4.751509248669227858e+00
-9.182508023279001286e-01
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.812719153531401339e+00
-3.865924553994037005e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-4.828832456776369852e+00
-5.000000000000000000e+00
2.203448027302898460e+00
-4.855330347264319002e+00
-5.000000000000000000e+00
-5.000000000000000000e+00
-3.890403511126413694e+00
-4.537263788716426660e+00


==> anc/estimate_z_final.dat <==
-3.021262585037662873e+00


==> anc/estimate_z_initial.dat <==
-5.000000000000000000e+00


==> anc/f1_3D.dat <==
z	y2	y1
-5.0	0.0	24.0
-4.705882352941177	0.0	21.145328719723185
-4.411764705882353	0.0	18.463667820069208
-4.117647058823529	0.0	15.955017301038058
-3.8235294117647056	0.0	13.619377162629755
-3.5294117647058822	0.0	11.45674740484429
-3.235294117647059	0.0	9.467128027681662
-2.941176470588235	0.0	7.650519031141867
-2.6470588235294117	0.0	6.006920415224913
-2.3529411764705883	0.0	4.536332179930796
-2.0588235294117645	0.0	3.2387543252595146
-1.7647058823529411	0.0	2.1141868512110724
-1.4705882352941178	0.0	1.1626297577854676
-1.176470588235294	0.0	0.38408304498269863
-0.8823529411764701	0.0	-0.22145328719723267
-0.5882352941176467	0.0	-0.6539792387543256
-0.2941176470588234	0.0	-0.9134948096885814
0.0	0.0	-1.0
0.2941176470588234	0.0	-0.9134948096885814
0.5882352941176476	0.0	-0.6539792387543246
0.882352941176471	0.0	-0.22145328719723112
1.1764705882352944	0.0	0.3840830449826995
1.4705882352941178	0.0	1.1626297577854676
1.7647058823529411	0.0	2.1141868512110724
2.0588235294117645	0.0	3.2387543252595146
2.3529411764705888	0.0	4.536332179930798
2.647058823529412	0.0	6.006920415224916
2.9411764705882355	0.0	7.6505190311418705
3.2352941176470598	0.0	9.467128027681667
3.5294117647058822	0.0	11.45674740484429
3.8235294117647065	0.0	13.619377162629762
4.117647058823529	0.0	15.955017301038058
4.411764705882353	0.0	18.463667820069208
4.7058823529411775	0.0	21.145328719723192
5.0	0.0	24.0
-5.0	0.7352941176470589	24.066824376174907
-4.705882352941177	0.7352941176470589	21.212153095898092
-4.411764705882353	0.7352941176470589	18.530492196244115
-4.117647058823529	0.7352941176470589	16.021841677212965
-3.8235294117647056	0.7352941176470589	13.686201538804662
-3.5294117647058822	0.7352941176470589	11.523571781019196
-3.235294117647059	0.7352941176470589	9.533952403856569
-2.941176470588235	0.7352941176470589	7.717343407316774
-2.6470588235294117	0.7352941176470589	6.07374479139982
-2.3529411764705883	0.7352941176470589	4.603156556105703
-2.0588235294117645	0.7352941176470589	3.305578701434422
-1.7647058823529411	0.7352941176470589	2.1810112273859796
-1.4705882352941178	0.7352941176470589	1.2294541339603748
-1.176470588235294	0.7352941176470589	0.45090742115760574
-0.8823529411764701	0.7352941176470589	-0.15462891102232557
-0.5882352941176467	0.7352941176470589	-0.5871548625794185
-0.2941176470588234	0.7352941176470589	-0.8466704335136743
0.0	0.7352941176470589	-0.9331756238250929
0.2941176470588234	0.7352941176470589	-0.8466704335136743
0.5882352941176476	0.7352941176470589	-0.5871548625794174
0.882352941176471	0.7352941176470589	-0.154628911022324
1.1764705882352944	0.7352941176470589	0.4509074211576066
1.4705882352941178	0.7352941176470589	1.2294541339603748
1.7647058823529411	0.7352941176470589	2.1810112273859796
2.0588235294117645	0.7352941176470589	3.305578701434422
2.3529411764705888	0.7352941176470589	4.603156556105705
2.647058823529412	0.7352941176470589	6.073744791399823
2.9411764705882355	0.7352941176470589	7.717343407316777
3.2352941176470598	0.7352941176470589	9.533952403856574
3.5294117647058822	0.7352941176470589	11.523571781019196
3.8235294117647065	0.7352941176470589	13.686201538804669
4.117647058823529	0.7352941176470589	16.021841677212965
4.411764705882353	0.7352941176470589	18.530492196244115
4.7058823529411775	0.7352941176470589	21.2121530958981
5.0	0.7352941176470589	24.066824376174907
-5.0	1.4705882352941178	24.2583665101973
-4.705882352941177	1.4705882352941178	21.403695229920483
-4.411764705882353	1.4705882352941178	18.722034330266506
-4.117647058823529	1.4705882352941178	16.213383811235357
-3.8235294117647056	1.4705882352941178	13.877743672827052
-3.5294117647058822	1.4705882352941178	11.715113915041588
-3.235294117647059	1.4705882352941178	9.725494537878959
-2.941176470588235	1.4705882352941178	7.908885541339164
-2.6470588235294117	1.4705882352941178	6.2652869254222106
-2.3529411764705883	1.4705882352941178	4.794698690128094
-2.0588235294117645	1.4705882352941178	3.497120835456812
-1.7647058823529411	1.4705882352941178	2.37255336140837
-1.4705882352941178	1.4705882352941178	1.420996267982765
-1.176470588235294	1.4705882352941178	0.642449555179996
-0.8823529411764701	1.4705882352941178	0.03691322300006472
-0.5882352941176467	1.4705882352941178	-0.3956127285570282
-0.2941176470588234	1.4705882352941178	-0.655128299491284
0.0	1.4705882352941178	-0.7416334898027026
0.2941176470588234	1.4705882352941178	-0.655128299491284
0.5882352941176476	1.4705882352941178	-0.39561272855702717
0.882352941176471	1.4705882352941178	0.036913223000066275
1.1764705882352944	1.4705882352941178	0.6424495551799969
1.4705882352941178	1.4705882352941178	1.420996267982765
1.7647058823529411	1.4705882352941178	2.37255336140837
2.0588235294117645	1.4705882352941178	3.497120835456812
2.3529411764705888	1.4705882352941178	4.7946986901280955
2.647058823529412	1.4705882352941178	6.265286925422213
2.9411764705882355	1.4705882352941178	7.908885541339168
3.2352941176470598	1.4705882352941178	9.725494537878966
3.5294117647058822	1.4705882352941178	11.715113915041588
3.8235294117647065	1.4705882352941178	13.877743672827059
4.117647058823529	1.4705882352941178	16.213383811235357
4.411764705882353	1.4705882352941178	18.722034330266506
4.7058823529411775	1.4705882352941178	21.40369522992049
5.0	1.4705882352941178	24.2583665101973
-5.0	2.2058823529411766	24.54902703483266
-4.705882352941177	2.2058823529411766	21.694355754555843
-4.411764705882353	2.2058823529411766	19.012694854901866
-4.117647058823529	2.2058823529411766	16.504044335870717
-3.8235294117647056	2.2058823529411766	14.168404197462413
-3.5294117647058822	2.2058823529411766	12.005774439676948
-3.235294117647059	2.2058823529411766	10.01615506251432
-2.941176470588235	2.2058823529411766	8.199546065974525
-2.6470588235294117	2.2058823529411766	6.5559474500575705
-2.3529411764705883	2.2058823529411766	5.085359214763454
-2.0588235294117645	2.2058823529411766	3.787781360092172
-1.7647058823529411	2.2058823529411766	2.6632138860437298
-1.4705882352941178	2.2058823529411766	1.711656792618125
-1.176470588235294	2.2058823529411766	0.9331100798153561
-0.8823529411764701	2.2058823529411766	0.3275737476354248
-0.5882352941176467	2.2058823529411766	-0.10495220392166815
-0.2941176470588234	2.2058823529411766	-0.36446777485592396
0.0	2.2058823529411766	-0.45097296516734253
0.2941176470588234	2.2058823529411766	-0.36446777485592396
0.5882352941176476	2.2058823529411766	-0.1049522039216671
0.882352941176471	2.2058823529411766	0.32757374763542635
1.1764705882352944	2.2058823529411766	0.933110079815357
1.4705882352941178	2.2058823529411766	1.711656792618125
1.7647058823529411	2.2058823529411766	2.6632138860437298
2.0588235294117645	2.2058823529411766	3.787781360092172
2.3529411764705888	2.2058823529411766	5.085359214763455
2.647058823529412	2.2058823529411766	6.555947450057573
2.9411764705882355	2.2058823529411766	8.199546065974529
3.2352941176470598	2.2058823529411766	10.016155062514326
3.5294117647058822	2.2058823529411766	12.005774439676948
3.8235294117647065	2.2058823529411766	14.16840419746242
4.117647058823529	2.2058823529411766	16.504044335870717
4.411764705882353	2.2058823529411766	19.012694854901866
4.7058823529411775	2.2058823529411766	21.69435575455585
5.0	2.2058823529411766	24.54902703483266
-5.0	2.9411764705882355	24.89995953360613
-4.705882352941177	2.9411764705882355	22.045288253329314
-4.411764705882353	2.9411764705882355	19.363627353675337
-4.117647058823529	2.9411764705882355	16.854976834644187
-3.8235294117647056	2.9411764705882355	14.519336696235884
-3.5294117647058822	2.9411764705882355	12.356706938450419
-3.235294117647059	2.9411764705882355	10.367087561287791
-2.941176470588235	2.9411764705882355	8.550478564747996
-2.6470588235294117	2.9411764705882355	6.906879948831042
-2.3529411764705883	2.9411764705882355	5.436291713536925
-2.0588235294117645	2.9411764705882355	4.138713858865644
-1.7647058823529411	2.9411764705882355	3.0141463848172014
-1.4705882352941178	2.9411764705882355	2.0625892913915966
-1.176470588235294	2.9411764705882355	1.2840425785888279
-0.8823529411764701	2.9411764705882355	0.6785062464088965
-0.5882352941176467	2.9411764705882355	0.2459802948518035
-0.2941176470588234	2.9411764705882355	-0.013535276082452266
0.0	2.9411764705882355	-0.10004046639387086
0.2941176470588234	2.9411764705882355	-0.013535276082452266
0.5882352941176476	2.9411764705882355	0.24598029485180456
0.882352941176471	2.9411764705882355	0.678506246408898
1.1764705882352944	2.9411764705882355	1.2840425785888288
1.4705882352941178	2.9411764705882355	2.0625892913915966
1.7647058823529411	2.9411764705882355	3.0141463848172014
2.0588235294117645	2.9411764705882355	4.138713858865644
2.3529411764705888	2.9411764705882355	5.436291713536927
2.647058823529412	2.9411764705882355	6.906879948831045
2.9411764705882355	2.9411764705882355	8.550478564748
3.2352941176470598	2.9411764705882355	10.367087561287796
3.5294117647058822	2.9411764705882355	12.356706938450419
3.8235294117647065	2.9411764705882355	14.519336696235891
4.117647058823529	2.9411764705882355	16.854976834644187
4.411764705882353	2.9411764705882355	19.363627353675337
4.7058823529411775	2.9411764705882355	22.04528825332932
5.0	2.9411764705882355	24.89995953360613
-5.0	3.6764705882352944	25.264262315897636
-4.705882352941177	3.6764705882352944	22.40959103562082
-4.411764705882353	3.6764705882352944	19.727930135966844
-4.117647058823529	3.6764705882352944	17.219279616935694
-3.8235294117647056	3.6764705882352944	14.88363947852739
-3.5294117647058822	3.6764705882352944	12.721009720741925
-3.235294117647059	3.6764705882352944	10.731390343579298
-2.941176470588235	3.6764705882352944	8.914781347039503
-2.6470588235294117	3.6764705882352944	7.271182731122549
-2.3529411764705883	3.6764705882352944	5.800594495828431
-2.0588235294117645	3.6764705882352944	4.503016641157149
-1.7647058823529411	3.6764705882352944	3.3784491671087076
-1.4705882352941178	3.6764705882352944	2.426892073683103
-1.176470588235294	3.6764705882352944	1.6483453608803338
-0.8823529411764701	3.6764705882352944	1.0428090287004026
-0.5882352941176467	3.6764705882352944	0.6102830771433095
-0.2941176470588234	3.6764705882352944	0.3507675062090537
0.0	3.6764705882352944	0.26426231589763516
0.2941176470588234	3.6764705882352944	0.3507675062090537
0.5882352941176476	3.6764705882352944	0.6102830771433105
0.882352941176471	3.6764705882352944	1.042809028700404
1.1764705882352944	3.6764705882352944	1.6483453608803347
1.4705882352941178	3.6764705882352944	2.426892073683103
1.7647058823529411	3.6764705882352944	3.3784491671087076
2.0588235294117645	3.6764705882352944	4.503016641157149
2.3529411764705888	3.6764705882352944	5.800594495828433
2.647058823529412	3.6764705882352944	7.2711827311225505
2.9411764705882355	3.6764705882352944	8.914781347039506
3.2352941176470598	3.6764705882352944	10.731390343579303
3.5294117647058822	3.6764705882352944	12.721009720741925
3.8235294117647065	3.6764705882352944	14.883639478527398
4.117647058823529	3.6764705882352944	17.219279616935694
4.411764705882353	3.6764705882352944	19.727930135966844
4.7058823529411775	3.6764705882352944	22.409591035620828
5.0	3.6764705882352944	25.264262315897636
-5.0	4.411764705882353	25.59324676937635
-4.705882352941177	4.411764705882353	22.738575489099535
-4.411764705882353	4.411764705882353	20.056914589445558
-4.117647058823529	4.411764705882353	17.548264070414408
-3.8235294117647056	4.411764705882353	15.212623932006105
-3.5294117647058822	4.411764705882353	13.04999417422064
-3.235294117647059	4.411764705882353	11.060374797058012
-2.941176470588235	4.411764705882353	9.243765800518217
-2.6470588235294117	4.411764705882353	7.600167184601263
-2.3529411764705883	4.411764705882353	6.129578949307146
-2.0588235294117645	4.411764705882353	4.8320010946358645
-1.7647058823529411	4.411764705882353	3.7074336205874223
-1.4705882352941178	4.411764705882353	2.7558765271618175
-1.176470588235294	4.411764705882353	1.9773298143590483
-0.8823529411764701	4.411764705882353	1.3717934821791171
-0.5882352941176467	4.411764705882353	0.9392675306220242
-0.2941176470588234	4.411764705882353	0.6797519596877684
0.0	4.411764705882353	0.5932467693763498
0.2941176470588234	4.411764705882353	0.6797519596877684
0.5882352941176476	4.411764705882353	0.9392675306220253
0.882352941176471	4.411764705882353	1.3717934821791187
1.1764705882352944	4.411764705882353	1.9773298143590492
1.4705882352941178	4.411764705882353	2.7558765271618175
1.7647058823529411	4.411764705882353	3.7074336205874223
2.0588235294117645	4.411764705882353	4.8320010946358645
2.3529411764705888	4.411764705882353	6.129578949307148
2.647058823529412	4.411764705882353	7.600167184601266
2.9411764705882355	4.411764705882353	9.24376580051822
3.2352941176470598	4.411764705882353	11.060374797058017
3.5294117647058822	4.411764705882353	13.04999417422064
3.8235294117647065	4.411764705882353	15.212623932006112
4.117647058823529	4.411764705882353	17.548264070414408
4.411764705882353	4.411764705882353	20.056914589445558
4.7058823529411775	4.411764705882353	22.738575489099542
5.0	4.411764705882353	25.59324676937635
-5.0	5.147058823529412	25.842944532292357
-4.705882352941177	5.147058823529412	22.988273252015542
-4.411764705882353	5.147058823529412	20.306612352361565
-4.117647058823529	5.147058823529412	17.797961833330415
-3.8235294117647056	5.147058823529412	15.462321694922112
-3.5294117647058822	5.147058823529412	13.299691937136647
-3.235294117647059	5.147058823529412	11.310072559974019
-2.941176470588235	5.147058823529412	9.493463563434224
-2.6470588235294117	5.147058823529412	7.84986494751727
-2.3529411764705883	5.147058823529412	6.379276712223153
-2.0588235294117645	5.147058823529412	5.081698857551872
-1.7647058823529411	5.147058823529412	3.9571313835034294
-1.4705882352941178	5.147058823529412	3.005574290077825
-1.176470588235294	5.147058823529412	2.227027577275056
-0.8823529411764701	5.147058823529412	1.6214912450951244
-0.5882352941176467	5.147058823529412	1.1889652935380317
-0.2941176470588234	5.147058823529412	0.9294497226037758
0.0	5.147058823529412	0.8429445322923572
0.2941176470588234	5.147058823529412	0.9294497226037758
0.5882352941176476	5.147058823529412	1.1889652935380326
0.882352941176471	5.147058823529412	1.6214912450951262
1.1764705882352944	5.147058823529412	2.2270275772750567
1.4705882352941178	5.147058823529412	3.005574290077825
1.7647058823529411	5.147058823529412	3.9571313835034294
2.0588235294117645	5.147058823529412	5.081698857551872
2.3529411764705888	5.147058823529412	6.379276712223155
2.647058823529412	5.147058823529412	7.849864947517273
2.9411764705882355	5.147058823529412	9.493463563434227
3.2352941176470598	5.147058823529412	11.310072559974024
3.5294117647058822	5.147058823529412	13.299691937136647
3.8235294117647065	5.147058823529412	15.46232169492212
4.117647058823529	5.147058823529412	17.797961833330415
4.411764705882353	5.147058823529412	20.306612352361565
4.7058823529411775	5.147058823529412	22.98827325201555
5.0	5.147058823529412	25.842944532292357
-5.0	5.882352941176471	25.979983810167393
-4.705882352941177	5.882352941176471	23.12531252989058
-4.411764705882353	5.882352941176471	20.4436516302366
-4.117647058823529	5.882352941176471	17.93500111120545
-3.8235294117647056	5.882352941176471	15.599360972797149
-3.5294117647058822	5.882352941176471	13.436731215011683
-3.235294117647059	5.882352941176471	11.447111837849056
-2.941176470588235	5.882352941176471	9.63050284130926
-2.6470588235294117	5.882352941176471	7.986904225392307
-2.3529411764705883	5.882352941176471	6.51631599009819
-2.0588235294117645	5.882352941176471	5.218738135426908
-1.7647058823529411	5.882352941176471	4.094170661378466
-1.4705882352941178	5.882352941176471	3.142613567952861
-1.176470588235294	5.882352941176471	2.3640668551500923
-0.8823529411764701	5.882352941176471	1.7585305229701609
-0.5882352941176467	5.882352941176471	1.326004571413068
-0.2941176470588234	5.882352941176471	1.0664890004788121
0.0	5.882352941176471	0.9799838101673936
0.2941176470588234	5.882352941176471	1.0664890004788121
0.5882352941176476	5.882352941176471	1.326004571413069
0.882352941176471	5.882352941176471	1.7585305229701624
1.1764705882352944	5.882352941176471	2.364066855150093
1.4705882352941178	5.882352941176471	3.142613567952861
1.7647058823529411	5.882352941176471	4.094170661378466
2.0588235294117645	5.882352941176471	5.218738135426908
2.3529411764705888	5.882352941176471	6.5163159900981915
2.647058823529412	5.882352941176471	7.986904225392309
2.9411764705882355	5.882352941176471	9.630502841309264
3.2352941176470598	5.882352941176471	11.44711183784906
3.5294117647058822	5.882352941176471	13.436731215011683
3.8235294117647065	5.882352941176471	15.599360972797156
4.117647058823529	5.882352941176471	17.93500111120545
4.411764705882353	5.882352941176471	20.4436516302366
4.7058823529411775	5.882352941176471	23.125312529890586
5.0	5.882352941176471	25.979983810167393
-5.0	6.61764705882353	25.986049474490542
-4.705882352941177	6.61764705882353	23.131378194213724
-4.411764705882353	6.61764705882353	20.449717294559747
-4.117647058823529	6.61764705882353	17.941066775528597
-3.8235294117647056	6.61764705882353	15.605426637120296
-3.5294117647058822	6.61764705882353	13.44279687933483
-3.235294117647059	6.61764705882353	11.453177502172203
-2.941176470588235	6.61764705882353	9.636568505632408
-2.6470588235294117	6.61764705882353	7.992969889715454
-2.3529411764705883	6.61764705882353	6.522381654421337
-2.0588235294117645	6.61764705882353	5.224803799750055
-1.7647058823529411	6.61764705882353	4.100236325701613
-1.4705882352941178	6.61764705882353	3.148679232276008
-1.176470588235294	6.61764705882353	2.3701325194732394
-0.8823529411764701	6.61764705882353	1.764596187293308
-0.5882352941176467	6.61764705882353	1.3320702357362149
-0.2941176470588234	6.61764705882353	1.0725546648019593
0.0	6.61764705882353	0.9860494744905406
0.2941176470588234	6.61764705882353	1.0725546648019593
0.5882352941176476	6.61764705882353	1.332070235736216
0.882352941176471	6.61764705882353	1.7645961872933094
1.1764705882352944	6.61764705882353	2.3701325194732403
1.4705882352941178	6.61764705882353	3.148679232276008
1.7647058823529411	6.61764705882353	4.100236325701613
2.0588235294117645	6.61764705882353	5.224803799750055
2.3529411764705888	6.61764705882353	6.522381654421339
2.647058823529412	6.61764705882353	7.992969889715456
2.9411764705882355	6.61764705882353	9.636568505632411
3.2352941176470598	6.61764705882353	11.453177502172208
3.5294117647058822	6.61764705882353	13.44279687933483
3.8235294117647065	6.61764705882353	15.605426637120303
4.117647058823529	6.61764705882353	17.941066775528597
4.411764705882353	6.61764705882353	20.449717294559747
4.7058823529411775	6.61764705882353	23.13137819421373
5.0	6.61764705882353	25.986049474490542
-5.0	7.352941176470589	25.860330856792835
-4.705882352941177	7.352941176470589	23.005659576516024
-4.411764705882353	7.352941176470589	20.323998676862047
-4.117647058823529	7.352941176470589	17.815348157830897
-3.8235294117647056	7.352941176470589	15.479708019422592
-3.5294117647058822	7.352941176470589	13.317078261637127
-3.235294117647059	7.352941176470589	11.327458884474499
-2.941176470588235	7.352941176470589	9.510849887934704
-2.6470588235294117	7.352941176470589	7.86725127201775
-2.3529411764705883	7.352941176470589	6.396663036723633
-2.0588235294117645	7.352941176470589	5.0990851820523515
-1.7647058823529411	7.352941176470589	3.9745177080039094
-1.4705882352941178	7.352941176470589	3.0229606145783046
-1.176470588235294	7.352941176470589	2.244413901775536
-0.8823529411764701	7.352941176470589	1.6388775695956044
-0.5882352941176467	7.352941176470589	1.2063516180385112
-0.2941176470588234	7.352941176470589	0.9468360471042555
0.0	7.352941176470589	0.8603308567928369
0.2941176470588234	7.352941176470589	0.9468360471042555
0.5882352941176476	7.352941176470589	1.2063516180385123
0.882352941176471	7.352941176470589	1.6388775695956057
1.1764705882352944	7.352941176470589	2.2444139017755367
1.4705882352941178	7.352941176470589	3.0229606145783046
1.7647058823529411	7.352941176470589	3.9745177080039094
2.0588235294117645	7.352941176470589	5.0990851820523515
2.3529411764705888	7.352941176470589	6.396663036723635
2.647058823529412	7.352941176470589	7.867251272017753
2.9411764705882355	7.352941176470589	9.510849887934707
3.2352941176470598	7.352941176470589	11.327458884474504
3.5294117647058822	7.352941176470589	13.317078261637127
3.8235294117647065	7.352941176470589	15.479708019422599
4.117647058823529	7.352941176470589	17.815348157830897
4.411764705882353	7.352941176470589	20.323998676862047
4.7058823529411775	7.352941176470589	23.00565957651603
5.0	7.352941176470589	25.860330856792835
-5.0	8.088235294117649	25.619630093476722
-4.705882352941177	8.088235294117649	22.764958813199907
-4.411764705882353	8.088235294117649	20.08329791354593
-4.117647058823529	8.088235294117649	17.57464739451478
-3.8235294117647056	8.088235294117649	15.239007256106479
-3.5294117647058822	8.088235294117649	13.076377498321014
-3.235294117647059	8.088235294117649	11.086758121158386
-2.941176470588235	8.088235294117649	9.270149124618591
-2.6470588235294117	8.088235294117649	7.626550508701637
-2.3529411764705883	8.088235294117649	6.15596227340752
-2.0588235294117645	8.088235294117649	4.858384418736239
-1.7647058823529411	8.088235294117649	3.733816944687796
-1.4705882352941178	8.088235294117649	2.782259851262191
-1.176470588235294	8.088235294117649	2.0037131384594224
-0.8823529411764701	8.088235294117649	1.398176806279491
-0.5882352941176467	8.088235294117649	0.9656508547223981
-0.2941176470588234	8.088235294117649	0.7061352837881423
0.0	8.088235294117649	0.6196300934767237
0.2941176470588234	8.088235294117649	0.7061352837881423
0.5882352941176476	8.088235294117649	0.9656508547223992
0.882352941176471	8.088235294117649	1.3981768062794926
1.1764705882352944	8.088235294117649	2.0037131384594233
1.4705882352941178	8.088235294117649	2.782259851262191
1.7647058823529411	8.088235294117649	3.733816944687796
2.0588235294117645	8.088235294117649	4.858384418736239
2.3529411764705888	8.088235294117649	6.155962273407522
2.647058823529412	8.088235294117649	7.62655050870164
2.9411764705882355	8.088235294117649	9.270149124618595
3.2352941176470598	8.088235294117649	11.086758121158391
3.5294117647058822	8.088235294117649	13.076377498321014
3.8235294117647065	8.088235294117649	15.239007256106486
4.117647058823529	8.088235294117649	17.57464739451478
4.411764705882353	8.088235294117649	20.08329791354593
4.7058823529411775	8.088235294117649	22.764958813199915
5.0	8.088235294117649	25.619630093476722
-5.0	8.823529411764707	25.29611654124905
-4.705882352941177	8.823529411764707	22.441445260972234
-4.411764705882353	8.823529411764707	19.759784361318257
-4.117647058823529	8.823529411764707	17.251133842287107
-3.8235294117647056	8.823529411764707	14.915493703878804
-3.5294117647058822	8.823529411764707	12.752863946093338
-3.235294117647059	8.823529411764707	10.76324456893071
-2.941176470588235	8.823529411764707	8.946635572390916
-2.6470588235294117	8.823529411764707	7.303036956473961
-2.3529411764705883	8.823529411764707	5.832448721179844
-2.0588235294117645	8.823529411764707	4.534870866508562
-1.7647058823529411	8.823529411764707	3.4103033924601207
-1.4705882352941178	8.823529411764707	2.458746299034516
-1.176470588235294	8.823529411764707	1.6801995862317467
-0.8823529411764701	8.823529411764707	1.0746632540518155
-0.5882352941176467	8.823529411764707	0.6421373024947226
-0.2941176470588234	8.823529411764707	0.38262173156046675
0.0	8.823529411764707	0.2961165412490482
0.2941176470588234	8.823529411764707	0.38262173156046675
0.5882352941176476	8.823529411764707	0.6421373024947237
0.882352941176471	8.823529411764707	1.074663254051817
1.1764705882352944	8.823529411764707	1.6801995862317476
1.4705882352941178	8.823529411764707	2.458746299034516
1.7647058823529411	8.823529411764707	3.4103033924601207
2.0588235294117645	8.823529411764707	4.534870866508562
2.3529411764705888	8.823529411764707	5.832448721179846
2.647058823529412	8.823529411764707	7.303036956473964
2.9411764705882355	8.823529411764707	8.94663557239092
3.2352941176470598	8.823529411764707	10.763244568930716
3.5294117647058822	8.823529411764707	12.752863946093338
3.8235294117647065	8.823529411764707	14.915493703878811
4.117647058823529	8.823529411764707	17.251133842287107
4.411764705882353	8.823529411764707	19.759784361318257
4.7058823529411775	8.823529411764707	22.44144526097224
5.0	8.823529411764707	25.29611654124905
-5.0	9.558823529411764	24.933027382733297
-4.705882352941177	9.558823529411764	22.078356102456482
-4.411764705882353	9.558823529411764	19.396695202802505
-4.117647058823529	9.558823529411764	16.888044683771355
-3.8235294117647056	9.558823529411764	14.55240454536305
-3.5294117647058822	9.558823529411764	12.389774787577585
-3.235294117647059	9.558823529411764	10.400155410414957
-2.941176470588235	9.558823529411764	8.583546413875162
-2.6470588235294117	9.558823529411764	6.939947797958208
-2.3529411764705883	9.558823529411764	5.469359562664091
-2.0588235294117645	9.558823529411764	4.1717817079928095
-1.7647058823529411	9.558823529411764	3.0472142339443677
-1.4705882352941178	9.558823529411764	2.095657140518763
-1.176470588235294	9.558823529411764	1.3171104277159937
-0.8823529411764701	9.558823529411764	0.7115740955360625
-0.5882352941176467	9.558823529411764	0.2790481439789696
-0.2941176470588234	9.558823529411764	0.0195325730447138
0.0	9.558823529411764	-0.0669726172667048
0.2941176470588234	9.558823529411764	0.0195325730447138
0.5882352941176476	9.558823529411764	0.27904814397897065
0.882352941176471	9.558823529411764	0.7115740955360641
1.1764705882352944	9.558823529411764	1.3171104277159946
1.4705882352941178	9.558823529411764	2.095657140518763
1.7647058823529411	9.558823529411764	3.0472142339443677
2.0588235294117645	9.558823529411764	4.1717817079928095
2.3529411764705888	9.558823529411764	5.469359562664093
2.647058823529412	9.558823529411764	6.939947797958211
2.9411764705882355	9.558823529411764	8.583546413875165
3.2352941176470598	9.558823529411764	10.400155410414962
3.5294117647058822	9.558823529411764	12.389774787577585
3.8235294117647065	9.558823529411764	14.552404545363057
4.117647058823529	9.558823529411764	16.888044683771355
4.411764705882353	9.558823529411764	19.396695202802505
4.7058823529411775	9.558823529411764	22.07835610245649
5.0	9.558823529411764	24.933027382733297
-5.0	10.294117647058824	24.578889030956837
-4.705882352941177	10.294117647058824	21.724217750680022
-4.411764705882353	10.294117647058824	19.042556851026045
-4.117647058823529	10.294117647058824	16.533906331994896
-3.8235294117647056	10.294117647058824	14.198266193586592
-3.5294117647058822	10.294117647058824	12.035636435801127
-3.235294117647059	10.294117647058824	10.0460170586385
-2.941176470588235	10.294117647058824	8.229408062098704
-2.6470588235294117	10.294117647058824	6.585809446181751
-2.3529411764705883	10.294117647058824	5.1152212108876345
-2.0588235294117645	10.294117647058824	3.8176433562163528
-1.7647058823529411	10.294117647058824	2.6930758821679106
-1.4705882352941178	10.294117647058824	1.7415187887423058
-1.176470588235294	10.294117647058824	0.9629720759395368
-0.8823529411764701	10.294117647058824	0.35743574375960546
-0.5882352941176467	10.294117647058824	-0.07509020779748748
-0.2941176470588234	10.294117647058824	-0.33460577873174324
0.0	10.294117647058824	-0.42111096904316186
0.2941176470588234	10.294117647058824	-0.33460577873174324
0.5882352941176476	10.294117647058824	-0.07509020779748643
0.882352941176471	10.294117647058824	0.357435743759607
1.1764705882352944	10.294117647058824	0.9629720759395377
1.4705882352941178	10.294117647058824	1.7415187887423058
1.7647058823529411	10.294117647058824	2.6930758821679106
2.0588235294117645	10.294117647058824	3.8176433562163528
2.3529411764705888	10.294117647058824	5.115221210887636
2.647058823529412	10.294117647058824	6.585809446181754
2.9411764705882355	10.294117647058824	8.229408062098708
3.2352941176470598	10.294117647058824	10.046017058638505
3.5294117647058822	10.294117647058824	12.035636435801127
3.8235294117647065	10.294117647058824	14.1982661935866
4.117647058823529	10.294117647058824	16.533906331994896
4.411764705882353	10.294117647058824	19.042556851026045
4.7058823529411775	10.294117647058824	21.72421775068003
5.0	10.294117647058824	24.578889030956837
-5.0	11.029411764705884	24.28103163479382
-4.705882352941177	11.029411764705884	21.426360354517005
-4.411764705882353	11.029411764705884	18.744699454863028
-4.117647058823529	11.029411764705884	16.236048935831878
-3.8235294117647056	11.029411764705884	13.900408797423577
-3.5294117647058822	11.029411764705884	11.737779039638111
-3.235294117647059	11.029411764705884	9.748159662475484
-2.941176470588235	11.029411764705884	7.931550665935688
-2.6470588235294117	11.029411764705884	6.287952050018734
-2.3529411764705883	11.029411764705884	4.817363814724617
-2.0588235294117645	11.029411764705884	3.5197859600533357
-1.7647058823529411	11.029411764705884	2.3952184860048935
-1.4705882352941178	11.029411764705884	1.4436613925792887
-1.176470588235294	11.029411764705884	0.6651146797765196
-0.8823529411764701	11.029411764705884	0.05957834759658831
-0.5882352941176467	11.029411764705884	-0.37294760396050464
-0.2941176470588234	11.029411764705884	-0.6324631748947604
0.0	11.029411764705884	-0.718968365206179
0.2941176470588234	11.029411764705884	-0.6324631748947604
0.5882352941176476	11.029411764705884	-0.3729476039605036
0.882352941176471	11.029411764705884	0.059578347596589865
1.1764705882352944	11.029411764705884	0.6651146797765205
1.4705882352941178	11.029411764705884	1.4436613925792887
1.7647058823529411	11.029411764705884	2.3952184860048935
2.0588235294117645	11.029411764705884	3.5197859600533357
2.3529411764705888	11.029411764705884	4.817363814724619
2.647058823529412	11.029411764705884	6.2879520500187365
2.9411764705882355	11.029411764705884	7.931550665935691
3.2352941176470598	11.029411764705884	9.748159662475489
3.5294117647058822	11.029411764705884	11.737779039638111
3.8235294117647065	11.029411764705884	13.900408797423584
4.117647058823529	11.029411764705884	16.236048935831878
4.411764705882353	11.029411764705884	18.744699454863028
4.7058823529411775	11.029411764705884	21.426360354517012
5.0	11.029411764705884	24.28103163479382
-5.0	11.764705882352942	24.079263463619597
-4.705882352941177	11.764705882352942	21.224592183342782
-4.411764705882353	11.764705882352942	18.542931283688805
-4.117647058823529	11.764705882352942	16.034280764657655
-3.8235294117647056	11.764705882352942	13.69864062624935
-3.5294117647058822	11.764705882352942	11.536010868463885
-3.235294117647059	11.764705882352942	9.546391491301257
-2.941176470588235	11.764705882352942	7.729782494761463
-2.6470588235294117	11.764705882352942	6.086183878844509
-2.3529411764705883	11.764705882352942	4.615595643550392
-2.0588235294117645	11.764705882352942	3.3180177888791103
-1.7647058823529411	11.764705882352942	2.193450314830668
-1.4705882352941178	11.764705882352942	1.2418932214050633
-1.176470588235294	11.764705882352942	0.4633465086022944
-0.8823529411764701	11.764705882352942	-0.14218982357763688
-0.5882352941176467	11.764705882352942	-0.5747157751347298
-0.2941176470588234	11.764705882352942	-0.8342313460689856
0.0	11.764705882352942	-0.9207365363804042
0.2941176470588234	11.764705882352942	-0.8342313460689856
0.5882352941176476	11.764705882352942	-0.5747157751347287
0.882352941176471	11.764705882352942	-0.14218982357763532
1.1764705882352944	11.764705882352942	0.4633465086022953
1.4705882352941178	11.764705882352942	1.2418932214050633
1.7647058823529411	11.764705882352942	2.193450314830668
2.0588235294117645	11.764705882352942	3.3180177888791103
2.3529411764705888	11.764705882352942	4.615595643550394
2.647058823529412	11.764705882352942	6.086183878844512
2.9411764705882355	11.764705882352942	7.729782494761467
3.2352941176470598	11.764705882352942	9.546391491301263
3.5294117647058822	11.764705882352942	11.536010868463885
3.8235294117647065	11.764705882352942	13.698640626249357
4.117647058823529	11.764705882352942	16.034280764657655
4.411764705882353	11.764705882352942	18.542931283688805
4.7058823529411775	11.764705882352942	21.22459218334279
5.0	11.764705882352942	24.079263463619597
-5.0	12.5	24.0005505817755
-4.705882352941177	12.5	21.145879301498685
-4.411764705882353	12.5	18.464218401844708
-4.117647058823529	12.5	15.95556788281356
-3.8235294117647056	12.5	13.619927744405256
-3.5294117647058822	12.5	11.45729798661979
-3.235294117647059	12.5	9.467678609457163
-2.941176470588235	12.5	7.651069612917367
-2.6470588235294117	12.5	6.007470997000413
-2.3529411764705883	12.5	4.536882761706297
-2.0588235294117645	12.5	3.2393049070350153
-1.7647058823529411	12.5	2.114737432986573
-1.4705882352941178	12.5	1.1631803395609683
-1.176470588235294	12.5	0.38463362675819923
-0.8823529411764701	12.5	-0.22090270542173207
-0.5882352941176467	12.5	-0.653428656978825
-0.2941176470588234	12.5	-0.9129442279130808
0.0	12.5	-0.9994494182244994
0.2941176470588234	12.5	-0.9129442279130808
0.5882352941176476	12.5	-0.6534286569788239
0.882352941176471	12.5	-0.22090270542173052
1.1764705882352944	12.5	0.3846336267582001
1.4705882352941178	12.5	1.1631803395609683
1.7647058823529411	12.5	2.114737432986573
2.0588235294117645	12.5	3.2393049070350153
2.3529411764705888	12.5	4.536882761706298
2.647058823529412	12.5	6.007470997000416
2.9411764705882355	12.5	7.651069612917371
3.2352941176470598	12.5	9.467678609457169
3.5294117647058822	12.5	11.45729798661979
3.8235294117647065	12.5	13.619927744405263
4.117647058823529	12.5	15.95556788281356
4.411764705882353	12.5	18.464218401844708
4.7058823529411775	12.5	21.14587930149869
5.0	12.5	24.0005505817755
-5.0	13.23529411764706	24.05541286771386
-4.705882352941177	13.23529411764706	21.200741587437044
-4.411764705882353	13.23529411764706	18.519080687783067
-4.117647058823529	13.23529411764706	16.010430168751917
-3.8235294117647056	13.23529411764706	13.674790030343612
-3.5294117647058822	13.23529411764706	11.512160272558146
-3.235294117647059	13.23529411764706	9.522540895395519
-2.941176470588235	13.23529411764706	7.705931898855725
-2.6470588235294117	13.23529411764706	6.062333282938771
-2.3529411764705883	13.23529411764706	4.591745047644654
-2.0588235294117645	13.23529411764706	3.294167192973372
-1.7647058823529411	13.23529411764706	2.1695997189249296
-1.4705882352941178	13.23529411764706	1.2180426254993248
-1.176470588235294	13.23529411764706	0.43949591269655597
-0.8823529411764701	13.23529411764706	-0.16604041948337533
-0.5882352941176467	13.23529411764706	-0.5985663710404683
-0.2941176470588234	13.23529411764706	-0.8580819419747241
0.0	13.23529411764706	-0.9445871322861427
0.2941176470588234	13.23529411764706	-0.8580819419747241
0.5882352941176476	13.23529411764706	-0.5985663710404672
0.882352941176471	13.23529411764706	-0.16604041948337378
1.1764705882352944	13.23529411764706	0.43949591269655686
1.4705882352941178	13.23529411764706	1.2180426254993248
1.7647058823529411	13.23529411764706	2.1695997189249296
2.0588235294117645	13.23529411764706	3.294167192973372
2.3529411764705888	13.23529411764706	4.591745047644656
2.647058823529412	13.23529411764706	6.0623332829387735
2.9411764705882355	13.23529411764706	7.705931898855728
3.2352941176470598	13.23529411764706	9.522540895395524
3.5294117647058822	13.23529411764706	11.512160272558146
3.8235294117647065	13.23529411764706	13.674790030343619
4.117647058823529	13.23529411764706	16.010430168751917
4.411764705882353	13.23529411764706	18.519080687783067
4.7058823529411775	13.23529411764706	21.20074158743705
5.0	13.23529411764706	24.05541286771386
-5.0	13.97058823529412	24.236518045367948
-4.705882352941177	13.97058823529412	21.381846765091133
-4.411764705882353	13.97058823529412	18.700185865437156
-4.117647058823529	13.97058823529412	16.191535346406006
-3.8235294117647056	13.97058823529412	13.855895207997701
-3.5294117647058822	13.97058823529412	11.693265450212236
-3.235294117647059	13.97058823529412	9.703646073049608
-2.941176470588235	13.97058823529412	7.887037076509813
-2.6470588235294117	13.97058823529412	6.243438460592859
-2.3529411764705883	13.97058823529412	4.772850225298742
-2.0588235294117645	13.97058823529412	3.4752723706274606
-1.7647058823529411	13.97058823529412	2.3507048965790185
-1.4705882352941178	13.97058823529412	1.399147803153414
-1.176470588235294	13.97058823529412	0.6206010903506449
-0.8823529411764701	13.97058823529412	0.015064758170713621
-0.5882352941176467	13.97058823529412	-0.4174611933863793
-0.2941176470588234	13.97058823529412	-0.6769767643206351
0.0	13.97058823529412	-0.7634819546320537
0.2941176470588234	13.97058823529412	-0.6769767643206351
0.5882352941176476	13.97058823529412	-0.41746119338637827
0.882352941176471	13.97058823529412	0.015064758170715176
1.1764705882352944	13.97058823529412	0.6206010903506458
1.4705882352941178	13.97058823529412	1.399147803153414
1.7647058823529411	13.97058823529412	2.3507048965790185
2.0588235294117645	13.97058823529412	3.4752723706274606
2.3529411764705888	13.97058823529412	4.772850225298744
2.647058823529412	13.97058823529412	6.243438460592862
2.9411764705882355	13.97058823529412	7.887037076509817
3.2352941176470598	13.97058823529412	9.703646073049613
3.5294117647058822	13.97058823529412	11.693265450212236
3.8235294117647065	13.97058823529412	13.855895207997708
4.117647058823529	13.97058823529412	16.191535346406006
4.411764705882353	13.97058823529412	18.700185865437156
4.7058823529411775	13.97058823529412	21.38184676509114
5.0	13.97058823529412	24.236518045367948
-5.0	14.705882352941178	24.519661633700206
-4.705882352941177	14.705882352941178	21.66499035342339
-4.411764705882353	14.705882352941178	18.983329453769414
-4.117647058823529	14.705882352941178	16.474678934738265
-3.8235294117647056	14.705882352941178	14.139038796329961
-3.5294117647058822	14.705882352941178	11.976409038544496
-3.235294117647059	14.705882352941178	9.986789661381868
-2.941176470588235	14.705882352941178	8.170180664842073
-2.6470588235294117	14.705882352941178	6.526582048925119
-2.3529411764705883	14.705882352941178	5.0559938136310025
-2.0588235294117645	14.705882352941178	3.758415958959721
-1.7647058823529411	14.705882352941178	2.6338484849112787
-1.4705882352941178	14.705882352941178	1.6822913914856736
-1.176470588235294	14.705882352941178	0.9037446786829046
-0.8823529411764701	14.705882352941178	0.2982083465029734
-0.5882352941176467	14.705882352941178	-0.13431760505411955
-0.2941176470588234	14.705882352941178	-0.3938331759883753
0.0	14.705882352941178	-0.48033836629979393
0.2941176470588234	14.705882352941178	-0.3938331759883753
0.5882352941176476	14.705882352941178	-0.1343176050541185
0.882352941176471	14.705882352941178	0.29820834650297495
1.1764705882352944	14.705882352941178	0.9037446786829055
1.4705882352941178	14.705882352941178	1.6822913914856736
1.7647058823529411	14.705882352941178	2.6338484849112787
2.0588235294117645	14.705882352941178	3.758415958959721
2.3529411764705888	14.705882352941178	5.055993813631004
2.647058823529412	14.705882352941178	6.526582048925122
2.9411764705882355	14.705882352941178	8.170180664842077
3.2352941176470598	14.705882352941178	9.986789661381874
3.5294117647058822	14.705882352941178	11.976409038544496
3.8235294117647065	14.705882352941178	14.139038796329968
4.117647058823529	14.705882352941178	16.474678934738265
4.411764705882353	14.705882352941178	18.983329453769414
4.7058823529411775	14.705882352941178	21.6649903534234
5.0	14.705882352941178	24.519661633700206
-5.0	15.441176470588236	24.86700184539418
-4.705882352941177	15.441176470588236	22.012330565117367
-4.411764705882353	15.441176470588236	19.33066966546339
-4.117647058823529	15.441176470588236	16.82201914643224
-3.8235294117647056	15.441176470588236	14.486379008023937
-3.5294117647058822	15.441176470588236	12.323749250238471
-3.235294117647059	15.441176470588236	10.334129873075844
-2.941176470588235	15.441176470588236	8.517520876536048
-2.6470588235294117	15.441176470588236	6.873922260619095
-2.3529411764705883	15.441176470588236	5.403334025324978
-2.0588235294117645	15.441176470588236	4.105756170653696
-1.7647058823529411	15.441176470588236	2.9811886966052534
-1.4705882352941178	15.441176470588236	2.0296316031796486
-1.176470588235294	15.441176470588236	1.2510848903768799
-0.8823529411764701	15.441176470588236	0.6455485581969485
-0.5882352941176467	15.441176470588236	0.21302260663985556
-0.2941176470588234	15.441176470588236	-0.046492964294400224
0.0	15.441176470588236	-0.13299815460581882
0.2941176470588234	15.441176470588236	-0.046492964294400224
0.5882352941176476	15.441176470588236	0.21302260663985662
0.882352941176471	15.441176470588236	0.64554855819695
1.1764705882352944	15.441176470588236	1.2510848903768808
1.4705882352941178	15.441176470588236	2.0296316031796486
1.7647058823529411	15.441176470588236	2.9811886966052534
2.0588235294117645	15.441176470588236	4.105756170653696
2.3529411764705888	15.441176470588236	5.4033340253249795
2.647058823529412	15.441176470588236	6.873922260619097
2.9411764705882355	15.441176470588236	8.517520876536052
3.2352941176470598	15.441176470588236	10.334129873075849
3.5294117647058822	15.441176470588236	12.323749250238471
3.8235294117647065	15.441176470588236	14.486379008023944
4.117647058823529	15.441176470588236	16.82201914643224
4.411764705882353	15.441176470588236	19.33066966546339
4.7058823529411775	15.441176470588236	22.012330565117374
5.0	15.441176470588236	24.86700184539418
-5.0	16.176470588235297	25.232117094516052
-4.705882352941177	16.176470588235297	22.377445814239238
-4.411764705882353	16.176470588235297	19.69578491458526
-4.117647058823529	16.176470588235297	17.18713439555411
-3.8235294117647056	16.176470588235297	14.85149425714581
-3.5294117647058822	16.176470588235297	12.688864499360344
-3.235294117647059	16.176470588235297	10.699245122197716
-2.941176470588235	16.176470588235297	8.882636125657921
-2.6470588235294117	16.176470588235297	7.2390375097409665
-2.3529411764705883	16.176470588235297	5.76844927444685
-2.0588235294117645	16.176470588235297	4.470871419775568
-1.7647058823529411	16.176470588235297	3.3463039457271258
-1.4705882352941178	16.176470588235297	2.394746852301521
-1.176470588235294	16.176470588235297	1.616200139498752
-0.8823529411764701	16.176470588235297	1.0106638073188208
-0.5882352941176467	16.176470588235297	0.5781378557617277
-0.2941176470588234	16.176470588235297	0.31862228482747196
0.0	16.176470588235297	0.23211709451605336
0.2941176470588234	16.176470588235297	0.31862228482747196
0.5882352941176476	16.176470588235297	0.5781378557617288
0.882352941176471	16.176470588235297	1.0106638073188223
1.1764705882352944	16.176470588235297	1.6162001394987529
1.4705882352941178	16.176470588235297	2.394746852301521
1.7647058823529411	16.176470588235297	3.3463039457271258
2.0588235294117645	16.176470588235297	4.470871419775568
2.3529411764705888	16.176470588235297	5.768449274446851
2.647058823529412	16.176470588235297	7.239037509740969
2.9411764705882355	16.176470588235297	8.882636125657925
3.2352941176470598	16.176470588235297	10.699245122197722
3.5294117647058822	16.176470588235297	12.688864499360344
3.8235294117647065	16.176470588235297	14.851494257145816
4.117647058823529	16.176470588235297	17.18713439555411
4.411764705882353	16.176470588235297	19.69578491458526
4.7058823529411775	16.176470588235297	22.377445814239245
5.0	16.176470588235297	25.232117094516052
-5.0	16.911764705882355	25.56621018355679
-4.705882352941177	16.911764705882355	22.711538903279976
-4.411764705882353	16.911764705882355	20.029878003626
-4.117647058823529	16.911764705882355	17.52122748459485
-3.8235294117647056	16.911764705882355	15.185587346186544
-3.5294117647058822	16.911764705882355	13.022957588401079
-3.235294117647059	16.911764705882355	11.033338211238451
-2.941176470588235	16.911764705882355	9.216729214698656
-2.6470588235294117	16.911764705882355	7.573130598781702
-2.3529411764705883	16.911764705882355	6.1025423634875855
-2.0588235294117645	16.911764705882355	4.804964508816304
-1.7647058823529411	16.911764705882355	3.6803970347678616
-1.4705882352941178	16.911764705882355	2.7288399413422573
-1.176470588235294	16.911764705882355	1.950293228539488
-0.8823529411764701	16.911764705882355	1.3447568963595566
-0.5882352941176467	16.911764705882355	0.9122309448024638
-0.2941176470588234	16.911764705882355	0.652715373868208
0.0	16.911764705882355	0.5662101835567894
0.2941176470588234	16.911764705882355	0.652715373868208
0.5882352941176476	16.911764705882355	0.9122309448024648
0.882352941176471	16.911764705882355	1.3447568963595584
1.1764705882352944	16.911764705882355	1.950293228539489
1.4705882352941178	16.911764705882355	2.7288399413422573
1.7647058823529411	16.911764705882355	3.6803970347678616
2.0588235294117645	16.911764705882355	4.804964508816304
2.3529411764705888	16.911764705882355	6.102542363487587
2.647058823529412	16.911764705882355	7.573130598781705
2.9411764705882355	16.911764705882355	9.21672921469866
3.2352941176470598	16.911764705882355	11.033338211238457
3.5294117647058822	16.911764705882355	13.022957588401079
3.8235294117647065	16.911764705882355	15.185587346186551
4.117647058823529	16.911764705882355	17.52122748459485
4.411764705882353	16.911764705882355	20.029878003626
4.7058823529411775	16.911764705882355	22.711538903279983
5.0	16.911764705882355	25.56621018355679
-5.0	17.647058823529413	25.8246299879974
-4.705882352941177	17.647058823529413	22.969958707720586
-4.411764705882353	17.647058823529413	20.28829780806661
-4.117647058823529	17.647058823529413	17.77964728903546
-3.8235294117647056	17.647058823529413	15.444007150627156
-3.5294117647058822	17.647058823529413	13.28137739284169
-3.235294117647059	17.647058823529413	11.291758015679063
-2.941176470588235	17.647058823529413	9.475149019139268
-2.6470588235294117	17.647058823529413	7.831550403222314
-2.3529411764705883	17.647058823529413	6.360962167928198
-2.0588235294117645	17.647058823529413	5.0633843132569165
-1.7647058823529411	17.647058823529413	3.938816839208474
-1.4705882352941178	17.647058823529413	2.987259745782869
-1.176470588235294	17.647058823529413	2.2087130329801
-0.8823529411764701	17.647058823529413	1.603176700800169
-0.5882352941176467	17.647058823529413	1.1706507492430758
-0.2941176470588234	17.647058823529413	0.9111351783088201
0.0	17.647058823529413	0.8246299879974015
0.2941176470588234	17.647058823529413	0.9111351783088201
0.5882352941176476	17.647058823529413	1.1706507492430769
0.882352941176471	17.647058823529413	1.6031767008001703
1.1764705882352944	17.647058823529413	2.208713032980101
1.4705882352941178	17.647058823529413	2.987259745782869
1.7647058823529411	17.647058823529413	3.938816839208474
2.0588235294117645	17.647058823529413	5.0633843132569165
2.3529411764705888	17.647058823529413	6.3609621679282
2.647058823529412	17.647058823529413	7.831550403222318
2.9411764705882355	17.647058823529413	9.475149019139272
3.2352941176470598	17.647058823529413	11.291758015679068
3.5294117647058822	17.647058823529413	13.28137739284169
3.8235294117647065	17.647058823529413	15.444007150627163
4.117647058823529	17.647058823529413	17.77964728903546
4.411764705882353	17.647058823529413	20.28829780806661
4.7058823529411775	17.647058823529413	22.969958707720593
5.0	17.647058823529413	25.8246299879974
-5.0	18.38235294117647	25.97283902339192
-4.705882352941177	18.38235294117647	23.118167743115105
-4.411764705882353	18.38235294117647	20.436506843461128
-4.117647058823529	18.38235294117647	17.92785632442998
-3.8235294117647056	18.38235294117647	15.592216186021673
-3.5294117647058822	18.38235294117647	13.429586428236208
-3.235294117647059	18.38235294117647	11.43996705107358
-2.941176470588235	18.38235294117647	9.623358054533785
-2.6470588235294117	18.38235294117647	7.979759438616832
-2.3529411764705883	18.38235294117647	6.509171203322715
-2.0588235294117645	18.38235294117647	5.211593348651434
-1.7647058823529411	18.38235294117647	4.0870258746029915
-1.4705882352941178	18.38235294117647	3.1354687811773863
-1.176470588235294	18.38235294117647	2.3569220683746175
-0.8823529411764701	18.38235294117647	1.751385736194686
-0.5882352941176467	18.38235294117647	1.3188597846375933
-0.2941176470588234	18.38235294117647	1.0593442137033375
0.0	18.38235294117647	0.9728390233919189
0.2941176470588234	18.38235294117647	1.0593442137033375
0.5882352941176476	18.38235294117647	1.3188597846375942
0.882352941176471	18.38235294117647	1.7513857361946878
1.1764705882352944	18.38235294117647	2.3569220683746184
1.4705882352941178	18.38235294117647	3.1354687811773863
1.7647058823529411	18.38235294117647	4.0870258746029915
2.0588235294117645	18.38235294117647	5.211593348651434
2.3529411764705888	18.38235294117647	6.509171203322717
2.647058823529412	18.38235294117647	7.979759438616835
2.9411764705882355	18.38235294117647	9.623358054533789
3.2352941176470598	18.38235294117647	11.439967051073586
3.5294117647058822	18.38235294117647	13.429586428236208
3.8235294117647065	18.38235294117647	15.59221618602168
4.117647058823529	18.38235294117647	17.92785632442998
4.411764705882353	18.38235294117647	20.436506843461128
4.7058823529411775	18.38235294117647	23.118167743115112
5.0	18.38235294117647	25.97283902339192
-5.0	19.11764705882353	25.991029337072895
-4.705882352941177	19.11764705882353	23.13635805679608
-4.411764705882353	19.11764705882353	20.454697157142103
-4.117647058823529	19.11764705882353	17.946046638110953
-3.8235294117647056	19.11764705882353	15.61040649970265
-3.5294117647058822	19.11764705882353	13.447776741917185
-3.235294117647059	19.11764705882353	11.458157364754557
-2.941176470588235	19.11764705882353	9.641548368214762
-2.6470588235294117	19.11764705882353	7.997949752297808
-2.3529411764705883	19.11764705882353	6.527361517003691
-2.0588235294117645	19.11764705882353	5.22978366233241
-1.7647058823529411	19.11764705882353	4.1052161882839675
-1.4705882352941178	19.11764705882353	3.1536590948583627
-1.176470588235294	19.11764705882353	2.3751123820555935
-0.8823529411764701	19.11764705882353	1.7695760498756623
-0.5882352941176467	19.11764705882353	1.3370500983185694
-0.2941176470588234	19.11764705882353	1.0775345273843135
0.0	19.11764705882353	0.991029337072895
0.2941176470588234	19.11764705882353	1.0775345273843135
0.5882352941176476	19.11764705882353	1.3370500983185705
0.882352941176471	19.11764705882353	1.7695760498756639
1.1764705882352944	19.11764705882353	2.3751123820555944
1.4705882352941178	19.11764705882353	3.1536590948583627
1.7647058823529411	19.11764705882353	4.1052161882839675
2.0588235294117645	19.11764705882353	5.22978366233241
2.3529411764705888	19.11764705882353	6.527361517003693
2.647058823529412	19.11764705882353	7.997949752297811
2.9411764705882355	19.11764705882353	9.641548368214766
3.2352941176470598	19.11764705882353	11.458157364754562
3.5294117647058822	19.11764705882353	13.447776741917185
3.8235294117647065	19.11764705882353	15.610406499702657
4.117647058823529	19.11764705882353	17.946046638110953
4.411764705882353	19.11764705882353	20.454697157142103
4.7058823529411775	19.11764705882353	23.136358056796087
5.0	19.11764705882353	25.991029337072895
-5.0	19.85294117647059	25.876769816312013
-4.705882352941177	19.85294117647059	23.022098536035198
-4.411764705882353	19.85294117647059	20.34043763638122
-4.117647058823529	19.85294117647059	17.83178711735007
-3.8235294117647056	19.85294117647059	15.49614697894177
-3.5294117647058822	19.85294117647059	13.333517221156304
-3.235294117647059	19.85294117647059	11.343897843993677
-2.941176470588235	19.85294117647059	9.527288847453882
-2.6470588235294117	19.85294117647059	7.883690231536928
-2.3529411764705883	19.85294117647059	6.413101996242811
-2.0588235294117645	19.85294117647059	5.115524141571529
-1.7647058823529411	19.85294117647059	3.990956667523087
-1.4705882352941178	19.85294117647059	3.039399574097482
-1.176470588235294	19.85294117647059	2.260852861294713
-0.8823529411764701	19.85294117647059	1.6553165291147818
-0.5882352941176467	19.85294117647059	1.222790577557689
-0.2941176470588234	19.85294117647059	0.9632750066234331
0.0	19.85294117647059	0.8767698163120146
0.2941176470588234	19.85294117647059	0.9632750066234331
0.5882352941176476	19.85294117647059	1.22279057755769
0.882352941176471	19.85294117647059	1.6553165291147836
1.1764705882352944	19.85294117647059	2.260852861294714
1.4705882352941178	19.85294117647059	3.039399574097482
1.7647058823529411	19.85294117647059	3.990956667523087
2.0588235294117645	19.85294117647059	5.115524141571529
2.3529411764705888	19.85294117647059	6.413101996242813
2.647058823529412	19.85294117647059	7.883690231536931
2.9411764705882355	19.85294117647059	9.527288847453885
3.2352941176470598	19.85294117647059	11.343897843993682
3.5294117647058822	19.85294117647059	13.333517221156304
3.8235294117647065	19.85294117647059	15.496146978941777
4.117647058823529	19.85294117647059	17.83178711735007
4.411764705882353	19.85294117647059	20.34043763638122
4.7058823529411775	19.85294117647059	23.022098536035205
5.0	19.85294117647059	25.876769816312013
-5.0	20.58823529411765	25.645331103503057
-4.705882352941177	20.58823529411765	22.790659823226243
-4.411764705882353	20.58823529411765	20.108998923572265
-4.117647058823529	20.58823529411765	17.600348404541116
-3.8235294117647056	20.58823529411765	15.264708266132814
-3.5294117647058822	20.58823529411765	13.102078508347349
-3.235294117647059	20.58823529411765	11.112459131184721
-2.941176470588235	20.58823529411765	9.295850134644926
-2.6470588235294117	20.58823529411765	7.652251518727971
-2.3529411764705883	20.58823529411765	6.1816632834338545
-2.0588235294117645	20.58823529411765	4.884085428762573
-1.7647058823529411	20.58823529411765	3.7595179547141306
-1.4705882352941178	20.58823529411765	2.807960861288526
-1.176470588235294	20.58823529411765	2.029414148485757
-0.8823529411764701	20.58823529411765	1.4238778163058257
-0.5882352941176467	20.58823529411765	0.9913518647487327
-0.2941176470588234	20.58823529411765	0.7318362938144769
0.0	20.58823529411765	0.6453311035030583
0.2941176470588234	20.58823529411765	0.7318362938144769
0.5882352941176476	20.58823529411765	0.9913518647487338
0.882352941176471	20.58823529411765	1.4238778163058272
1.1764705882352944	20.58823529411765	2.029414148485758
1.4705882352941178	20.58823529411765	2.807960861288526
1.7647058823529411	20.58823529411765	3.7595179547141306
2.0588235294117645	20.58823529411765	4.884085428762573
2.3529411764705888	20.58823529411765	6.181663283433856
2.647058823529412	20.58823529411765	7.652251518727974
2.9411764705882355	20.58823529411765	9.29585013464493
3.2352941176470598	20.58823529411765	11.112459131184727
3.5294117647058822	20.58823529411765	13.102078508347349
3.8235294117647065	20.58823529411765	15.264708266132821
4.117647058823529	20.58823529411765	17.600348404541116
4.411764705882353	20.58823529411765	20.108998923572265
4.7058823529411775	20.58823529411765	22.79065982322625
5.0	20.58823529411765	25.645331103503057
-5.0	21.323529411764707	25.32764469385839
-4.705882352941177	21.323529411764707	22.472973413581574
-4.411764705882353	21.323529411764707	19.791312513927597
-4.117647058823529	21.323529411764707	17.282661994896447
-3.8235294117647056	21.323529411764707	14.947021856488144
-3.5294117647058822	21.323529411764707	12.784392098702678
-3.235294117647059	21.323529411764707	10.79477272154005
-2.941176470588235	21.323529411764707	8.978163725000256
-2.6470588235294117	21.323529411764707	7.334565109083303
-2.3529411764705883	21.323529411764707	5.863976873789186
-2.0588235294117645	21.323529411764707	4.566399019117904
-1.7647058823529411	21.323529411764707	3.441831545069462
-1.4705882352941178	21.323529411764707	2.4902744516438573
-1.176470588235294	21.323529411764707	1.7117277388410883
-0.8823529411764701	21.323529411764707	1.106191406661157
-0.5882352941176467	21.323529411764707	0.673665455104064
-0.2941176470588234	21.323529411764707	0.41414988416980825
0.0	21.323529411764707	0.3276446938583896
0.2941176470588234	21.323529411764707	0.41414988416980825
0.5882352941176476	21.323529411764707	0.6736654551040651
0.882352941176471	21.323529411764707	1.1061914066611584
1.1764705882352944	21.323529411764707	1.7117277388410892
1.4705882352941178	21.323529411764707	2.4902744516438573
1.7647058823529411	21.323529411764707	3.441831545069462
2.0588235294117645	21.323529411764707	4.566399019117904
2.3529411764705888	21.323529411764707	5.863976873789188
2.647058823529412	21.323529411764707	7.3345651090833055
2.9411764705882355	21.323529411764707	8.97816372500026
3.2352941176470598	21.323529411764707	10.794772721540056
3.5294117647058822	21.323529411764707	12.784392098702678
3.8235294117647065	21.323529411764707	14.947021856488151
4.117647058823529	21.323529411764707	17.282661994896447
4.411764705882353	21.323529411764707	19.791312513927597
4.7058823529411775	21.323529411764707	22.47297341358158
5.0	21.323529411764707	25.32764469385839
-5.0	22.058823529411768	24.966168979665508
-4.705882352941177	22.058823529411768	22.111497699388693
-4.411764705882353	22.058823529411768	19.429836799734716
-4.117647058823529	22.058823529411768	16.921186280703566
-3.8235294117647056	22.058823529411768	14.585546142295264
-3.5294117647058822	22.058823529411768	12.422916384509799
-3.235294117647059	22.058823529411768	10.433297007347171
-2.941176470588235	22.058823529411768	8.616688010807376
-2.6470588235294117	22.058823529411768	6.973089394890422
-2.3529411764705883	22.058823529411768	5.502501159596305
-2.0588235294117645	22.058823529411768	4.204923304925023
-1.7647058823529411	22.058823529411768	3.0803558308765813
-1.4705882352941178	22.058823529411768	2.1287987374509765
-1.176470588235294	22.058823529411768	1.3502520246482073
-0.8823529411764701	22.058823529411768	0.7447156924682761
-0.5882352941176467	22.058823529411768	0.3121897409111831
-0.2941176470588234	22.058823529411768	0.052674169976927324
0.0	22.058823529411768	-0.03383102033449127
0.2941176470588234	22.058823529411768	0.052674169976927324
0.5882352941176476	22.058823529411768	0.3121897409111842
0.882352941176471	22.058823529411768	0.7447156924682776
1.1764705882352944	22.058823529411768	1.3502520246482081
1.4705882352941178	22.058823529411768	2.1287987374509765
1.7647058823529411	22.058823529411768	3.0803558308765813
2.0588235294117645	22.058823529411768	4.204923304925023
2.3529411764705888	22.058823529411768	5.5025011595963065
2.647058823529412	22.058823529411768	6.973089394890424
2.9411764705882355	22.058823529411768	8.61668801080738
3.2352941176470598	22.058823529411768	10.433297007347177
3.5294117647058822	22.058823529411768	12.422916384509799
3.8235294117647065	22.058823529411768	14.585546142295271
4.117647058823529	22.058823529411768	16.921186280703566
4.411764705882353	22.058823529411768	19.429836799734716
4.7058823529411775	22.058823529411768	22.1114976993887
5.0	22.058823529411768	24.966168979665508
-5.0	22.794117647058826	24.609214739131055
-4.705882352941177	22.794117647058826	21.75454345885424
-4.411764705882353	22.794117647058826	19.072882559200263
-4.117647058823529	22.794117647058826	16.564232040169113
-3.8235294117647056	22.794117647058826	14.22859190176081
-3.5294117647058822	22.794117647058826	12.065962143975344
-3.235294117647059	22.794117647058826	10.076342766812717
-2.941176470588235	22.794117647058826	8.259733770272922
-2.6470588235294117	22.794117647058826	6.616135154355969
-2.3529411764705883	22.794117647058826	5.145546919061852
-2.0588235294117645	22.794117647058826	3.84796906439057
-1.7647058823529411	22.794117647058826	2.723401590342128
-1.4705882352941178	22.794117647058826	1.771844496916523
-1.176470588235294	22.794117647058826	0.993297784113754
-0.8823529411764701	22.794117647058826	0.3877614519338228
-0.5882352941176467	22.794117647058826	-0.04476449962327017
-0.2941176470588234	22.794117647058826	-0.30428007055752593
0.0	22.794117647058826	-0.39078526086894455
0.2941176470588234	22.794117647058826	-0.30428007055752593
0.5882352941176476	22.794117647058826	-0.044764499623269116
0.882352941176471	22.794117647058826	0.38776145193382433
1.1764705882352944	22.794117647058826	0.9932977841137549
1.4705882352941178	22.794117647058826	1.771844496916523
1.7647058823529411	22.794117647058826	2.723401590342128
2.0588235294117645	22.794117647058826	3.84796906439057
2.3529411764705888	22.794117647058826	5.145546919061854
2.647058823529412	22.794117647058826	6.616135154355971
2.9411764705882355	22.794117647058826	8.259733770272925
3.2352941176470598	22.794117647058826	10.076342766812722
3.5294117647058822	22.794117647058826	12.065962143975344
3.8235294117647065	22.794117647058826	14.228591901760817
4.117647058823529	22.794117647058826	16.564232040169113
4.411764705882353	22.794117647058826	19.072882559200263
4.7058823529411775	22.794117647058826	21.754543458854247
5.0	22.794117647058826	24.609214739131055
-5.0	23.529411764705884	24.304488461148434
-4.705882352941177	23.529411764705884	21.44981718087162
-4.411764705882353	23.529411764705884	18.768156281217642
-4.117647058823529	23.529411764705884	16.259505762186492
-3.8235294117647056	23.529411764705884	13.923865623778187
-3.5294117647058822	23.529411764705884	11.761235865992722
-3.235294117647059	23.529411764705884	9.771616488830094
-2.941176470588235	23.529411764705884	7.9550074922903
-2.6470588235294117	23.529411764705884	6.3114088763733465
-2.3529411764705883	23.529411764705884	4.84082064107923
-2.0588235294117645	23.529411764705884	3.543242786407948
-1.7647058823529411	23.529411764705884	2.4186753123595057
-1.4705882352941178	23.529411764705884	1.4671182189339007
-1.176470588235294	23.529411764705884	0.6885715061311317
-0.8823529411764701	23.529411764705884	0.08303517395120041
-0.5882352941176467	23.529411764705884	-0.34949077760589253
-0.2941176470588234	23.529411764705884	-0.6090063485401483
0.0	23.529411764705884	-0.6955115388515669
0.2941176470588234	23.529411764705884	-0.6090063485401483
0.5882352941176476	23.529411764705884	-0.3494907776058915
0.882352941176471	23.529411764705884	0.08303517395120197
1.1764705882352944	23.529411764705884	0.6885715061311326
1.4705882352941178	23.529411764705884	1.4671182189339007
1.7647058823529411	23.529411764705884	2.4186753123595057
2.0588235294117645	23.529411764705884	3.543242786407948
2.3529411764705888	23.529411764705884	4.840820641079231
2.647058823529412	23.529411764705884	6.311408876373349
2.9411764705882355	23.529411764705884	7.955007492290304
3.2352941176470598	23.529411764705884	9.7716164888301
3.5294117647058822	23.529411764705884	11.761235865992722
3.8235294117647065	23.529411764705884	13.923865623778195
4.117647058823529	23.529411764705884	16.259505762186492
4.411764705882353	23.529411764705884	18.768156281217642
4.7058823529411775	23.529411764705884	21.449817180871626
5.0	23.529411764705884	24.304488461148434
-5.0	24.264705882352942	24.09271643257822
-4.705882352941177	24.264705882352942	21.238045152301407
-4.411764705882353	24.264705882352942	18.55638425264743
-4.117647058823529	24.264705882352942	16.04773373361628
-3.8235294117647056	24.264705882352942	13.712093595207977
-3.5294117647058822	24.264705882352942	11.549463837422511
-3.235294117647059	24.264705882352942	9.559844460259884
-2.941176470588235	24.264705882352942	7.743235463720088
-2.6470588235294117	24.264705882352942	6.099636847803135
-2.3529411764705883	24.264705882352942	4.629048612509018
-2.0588235294117645	24.264705882352942	3.3314707578377365
-1.7647058823529411	24.264705882352942	2.2069032837892943
-1.4705882352941178	24.264705882352942	1.2553461903636896
-1.176470588235294	24.264705882352942	0.47679947756092045
-0.8823529411764701	24.264705882352942	-0.12873685461901085
-0.5882352941176467	24.264705882352942	-0.5612628061761038
-0.2941176470588234	24.264705882352942	-0.8207783771103596
0.0	24.264705882352942	-0.9072835674217782
0.2941176470588234	24.264705882352942	-0.8207783771103596
0.5882352941176476	24.264705882352942	-0.5612628061761027
0.882352941176471	24.264705882352942	-0.1287368546190093
1.1764705882352944	24.264705882352942	0.47679947756092134
1.4705882352941178	24.264705882352942	1.2553461903636896
1.7647058823529411	24.264705882352942	2.2069032837892943
2.0588235294117645	24.264705882352942	3.3314707578377365
2.3529411764705888	24.264705882352942	4.6290486125090196
2.647058823529412	24.264705882352942	6.099636847803137
2.9411764705882355	24.264705882352942	7.743235463720092
3.2352941176470598	24.264705882352942	9.559844460259889
3.5294117647058822	24.264705882352942	11.549463837422511
3.8235294117647065	24.264705882352942	13.712093595207984
4.117647058823529	24.264705882352942	16.04773373361628
4.411764705882353	24.264705882352942	18.55638425264743
4.7058823529411775	24.264705882352942	21.238045152301414
5.0	24.264705882352942	24.09271643257822
-5.0	25.0	24.002201720821418
-4.705882352941177	25.0	21.147530440544603
-4.411764705882353	25.0	18.465869540890626
-4.117647058823529	25.0	15.957219021859478
-3.8235294117647056	25.0	13.621578883451175
-3.5294117647058822	25.0	11.45894912566571
-3.235294117647059	25.0	9.469329748503082
-2.941176470588235	25.0	7.652720751963287
-2.6470588235294117	25.0	6.009122136046333
-2.3529411764705883	25.0	4.538533900752215
-2.0588235294117645	25.0	3.240956046080934
-1.7647058823529411	25.0	2.1163885720324918
-1.4705882352941178	25.0	1.164831478606887
-1.176470588235294	25.0	0.38628476580411797
-0.8823529411764701	25.0	-0.21925156637581333
-0.5882352941176467	25.0	-0.6517775179329063
-0.2941176470588234	25.0	-0.9112930888671621
0.0	25.0	-0.9977982791785807
0.2941176470588234	25.0	-0.9112930888671621
0.5882352941176476	25.0	-0.6517775179329053
0.882352941176471	25.0	-0.21925156637581178
1.1764705882352944	25.0	0.38628476580411886
1.4705882352941178	25.0	1.164831478606887
1.7647058823529411	25.0	2.1163885720324918
2.0588235294117645	25.0	3.240956046080934
2.3529411764705888	25.0	4.538533900752217
2.647058823529412	25.0	6.009122136046335
2.9411764705882355	25.0	7.65272075196329
3.2352941176470598	25.0	9.469329748503087
3.5294117647058822	25.0	11.45894912566571
3.8235294117647065	25.0	13.621578883451182
4.117647058823529	25.0	15.957219021859478
4.411764705882353	25.0	18.465869540890626
4.7058823529411775	25.0	21.14753044054461
5.0	25.0	24.002201720821418


==> anc/final_airfoil.dat <==
x	y
-0.49980284928230406	0.014039652748214376
-0.49973969641527904	0.015236176848967366
-0.4996043618298539	0.016532541632933644
-0.4993982989676983	0.017832780745970087
-0.49912056133777155	0.019136061469393305
-0.4987705098285085	0.0204408011273991
-0.49834752370733704	0.02174608402128843
-0.49785249824685884	0.023047546809716914
-0.49728748785349824	0.0243402607251721
-0.4966548365874771	0.025620737933677765
-0.49595723653543883	0.026886146272957802
-0.4951974756254162	0.028134426263703795
-0.49437830817155526	0.029364170174660576
-0.49350235326829683	0.030574517524136487
-0.4925720299552442	0.0317650485805097
-0.4915895232255845	0.03293568386741281
-0.4905567706358682	0.034086598155228964
-0.4894754629963587	0.03521814958762544
-0.48834705499414277	0.0363308220262268
-0.4871727805505828	0.0374251804841025
-0.4859536703781693	0.03850183729552302
-0.4846905710187003	0.03956142609419497
-0.4833841627725925	0.04060458321447653
-0.48203497627568404	0.04163193450490474
-0.4806434086856925	0.042644085353754996
-0.47920973736027944	0.043641614539623425
-0.47773413217609373	0.04462507016487129
-0.4762166668085455	0.045594966973006835
-0.4746573282687952	0.04655178516529546
-0.4730560253178937	0.04749597001533684
-0.47141259576281264	0.04842793211290034
-0.469726812841171	0.04934804799750297
-0.4679983907982893	0.05025666105392034
-0.46622698965792986	0.05115408262121684
-0.4644122193906909	0.052040593176860286
-0.4625536434803788	0.05291644358441157
-0.4606507820913151	0.05378185630231935
-0.4587031148363005	0.05463702656368503
-0.4567100828413981	0.055482123659446464
-0.4546710911201462	0.056317291890098695
-0.4525855098391431	0.05714265180910828
-0.45045267649915927	0.057958300926190136
-0.4482718964006209	0.05876431494310199
-0.4460424444281017	0.05956074833099737
-0.44376356552377716	0.060347635282467206
-0.44143447566981214	0.06112499035256542
-0.4390543626713525	0.061892809075528805
-0.43662238643737844	0.06265106865060559
-0.4341376796679508	0.06339972840590337
-0.4315993477364118	0.0641387304306337
-0.4290064697842449	0.06486799977353633
-0.42635809820367254	0.06558744505537485
-0.4236532591307891	0.0662969587204125
-0.4208909524359333	0.06699641737915868
-0.41807015161488065	0.06768568212049562
-0.415189804184985	0.06836459865466836
-0.41224883107518906	0.06903299766046699
-0.409246127125012	0.06969069482828913
-0.40618056017494986	0.07033749118925159
-0.40305097186907224	0.07097317303397209
-0.39985617654613254	0.07159751221359738
-0.39659496164103003	0.07221026609337186
-0.39326608687971076	0.07281117772292857
-0.3898682844805953	0.07339997578826486
-0.38640025875303224	0.07397637466119138
-0.3828606852945221	0.07454007448691374
-0.3792482113945356	0.07509076105373272
-0.37556145493133203	0.07562810589084312
-0.37179900437471103	0.07615176617039661
-0.36795941828671835	0.0766613846753364
-0.36404122492323127	0.07715658973735469
-0.3600429216351391	0.07763699518642159
-0.3559629743703784	0.07810220027134109
-0.3517998173769882	0.07855178954674355
-0.34755185260532306	0.07898533278589957
-0.3432174489100439	0.07940238489860056
-0.3387949419546531	0.07980248576832129
-0.33428263331369334	0.08018516016128752
-0.32967878977602966	0.08054991759981277
-0.3249816430494339	0.08089625219489131
-0.32018938916444617	0.08122364250029795
-0.3153001871769822	0.0815315514015174
-0.3103121594748622	0.08181942588752847
-0.3052233900801041	0.08208669694529279
-0.30003192485547353	0.08233277932940387
-0.29473577000789325	0.08255707141962741
-0.28933289169424925	0.082758955008608
-0.2838212155270018	0.08293779509508795
-0.2781986249785973	0.08309293970438687
-0.27246296128823183	0.08322371964621562
-0.26661202246753307	0.08332944829836224
-0.2606435622065689	0.08340942137734186
-0.2545552889804379	0.08346291669114722
-0.2483448653562545	0.08348919388073466
-0.24200990710022735	0.08348749415541934
-0.23554798178495587	0.08345704001345901
-0.22895660819748598	0.08339703494684345
-0.2222332552475025	0.0833066631342035
-0.2153753406760572	0.08318508911185334
-0.20838023026481867	0.08303145743325271
-0.20124523654585283	0.08284489230258216
-0.19396761791191405	0.0826244971957449
-0.18654457702764884	0.08236935443905097
-0.17897325994127794	0.08207852478070654
-0.17125075489709962	0.08175104692885678
-0.16337409084911014	0.08138593704563671
-0.15534023637528677	0.08098218822325597
-0.14714609819324212	0.08053876990566705
-0.13878851997673564	0.08005462728389236
-0.1302642807738853	0.0795286806252434
-0.12157009362658323	0.07895982456248589
-0.11270260459076475	0.0783469273582136
-0.10365839036043478	0.07768883001583463
-0.09443395769084126	0.07698434544618224
-0.08502574102651395	0.07623225743565099
-0.07543010182862735	0.07543131966226145
-0.06564332610803442	0.07458025448457935
-0.055661623557984534	0.07367775176432902
-0.04548112529253609	0.07272246746664394
-0.035097882685928464	0.07171302224159133
-0.024507865417174673	0.07064799980861312
-0.013657676429055795	0.06952074411571721
-0.002508139796954089	0.06832546718123042
0.008420111784129417	0.0671186373255004
0.01903463132540593	0.06591394659627624
0.02942644523074755	0.06470431547481445
0.039614399611257914	0.06349011719167
0.049602514346425305	0.06227318563993249
0.05939472874869896	0.06105518251214306
0.06899490312571893	0.05983761373996215
0.07840682009291215	0.05862184416969815
0.08763418634056087	0.05740911061003158
0.09668063406324263	0.05620053354445079
0.10554972245505524	0.054997127624202155
0.1142449392745891	0.05379981108289689
0.12276970248307473	0.052609414194768465
0.13112736146047485	0.05142668695333409
0.13932119869899875	0.050252305939356694
0.14735443107946714	0.04908688058386582
0.15523021133041834	0.04793095881398489
0.1629516293727739	0.04678503218606479
0.17052171345201544	0.0456495405770947
0.17794343205542465	0.044524876333055734
0.18521969422472423	0.043411388276098445
0.19235335185143432	0.04230938506823058
0.1993472000708615	0.04121913855310447
0.20620397864441614	0.04014088666817353
0.21292637353397198	0.039074836070795385
0.21951701757339298	0.0380211646761232
0.2259784914330898	0.03698002394261822
0.23231332517680459	0.035951540872516875
0.23852399921599785	0.03493581993530244
0.24461294476198026	0.033932944917967674
0.25058254566818733	0.032942980404693664
0.2564351386755052	0.03196597338757668
0.2621730148492042	0.031001954561834924
0.26779842021620837	0.030050939644100702
0.27331355679786107	0.029112930524853482
0.27872058334142114	0.028187916379805472
0.2840216165470065	0.0272758746122527
0.2892187314958758	0.02637677185423537
0.29431396277363886	0.025490564777408624
0.29930930489473706	0.02461720095886734
0.3042067137207492	0.023756619513189775
0.30900810668250345	0.02290875187680908
0.3137153635980734	0.02207352243740632
0.3183303277880412	0.021250849061830553
0.322854806293628	0.020440643738725853
0.32729057108909515	0.01964281300314655
0.33163935929767535	0.01885725850089892
0.33590287420282205	0.018083877374967236
0.34008278586037544	0.01732256269018142
0.34418073161034723	0.016573203845737808
0.34819831688649666	0.015835686904855102
0.3521371155275208	0.015109894988944874
0.35599867108279826	0.01439570846380485
0.35978449642556726	0.013693005414390268
0.36349607515692495	0.01300166176751406
0.3671348620140045	0.01232155157733517
0.3707022829790931	0.011652547348544453
0.3741997363834211	0.010994520155818659
0.37762859311482483	0.010347339913787635
0.38099019752156527	0.009710875500357447
0.3842858673206172	0.00908499505318546
0.3875168947992059	0.008469566007543871
0.3906845467223484	0.00786445536619388
0.39379006533463823	0.007269529748865616
0.396834668267136	0.006684655638966627
0.3998195497375054	0.0061096993715886675
0.4027458803568099	0.005544527378244934
0.4056148079310634	0.004989006230864101
0.408427457665514	0.004443002791466448
0.4111849330651635	0.003906384218029319
0.4138883157405868	0.003379018174450233
0.4165386663079928	0.002860772820095619
0.419137024592601	0.002351516927176084
0.42168441013030267	0.0018511199328811265
0.4241818222711715	0.0013594520629329858
0.42663024117820136	0.0008763842726208781
0.4290306275325075	0.0004017884361759063
0.4313839233327496	-6.446268501128505e-05
0.4336910520974652	-0.0005224953621193757
0.43595291926623353	-0.0009724348631012566
0.4381704126006947	-0.0014144054219940964
0.4403444023864711	-0.0018485301733393005
0.4424757419334097	-0.002274931150589259
0.4445652677772547	-0.002693729229338842
0.4466138001796474	-0.0031050441343845013
0.4486221432300957	-0.0035089943709961137
0.45059108524627933	-0.003905697219683686
0.45252139917424766	-0.0042952687347484215
0.4544138427895688	-0.00467782370620866
0.4562691590973372	-0.005053475665128204
0.45808807633419873	-0.005422336811536867
0.4598713086666066	-0.005784518086349372
0.4616195560932089	-0.006140129084941961
0.4633335050434686	-0.0064892781147413555
0.4650138284788465	-0.006832072154496876
0.466661185993922	-0.007168616815778245
0.4682762245142589	-0.007499016428796892
0.46985957799951816	-0.007823373927380028
0.4714118682406586	-0.00814179095983911
0.47293370466240237	-0.00845436779842641
0.4744256848219123	-0.008761203393405241
0.4758883944100856	-0.009062395327014607
0.4773224078495827	-0.009358039892064164
0.47872828819655366	-0.0096482320290778
0.48010658744017576	-0.009933065346946523
0.4814578468021427	-0.010212632145353558
0.48278259673772306	-0.01048702337706448
0.4840813574340848	-0.010756328714625042
0.4853546390101882	-0.01102063655694423
0.4866029411198907	-0.011280033913195995
0.4878267542458188	-0.011534606639188797
0.4890265586061878	-0.011784439179144455
0.49020282544859706	-0.012029614804876165
0.4913560166529941	-0.012270215504598475
0.49248658493136344	-0.012506321996849295
0.49359497422629284	-0.012738013787138562
0.4946816198111388	-0.012965369163455745
0.49574694819125814	-0.013188465151030318
0.4967913777013953	-0.01340737761375279
0.49781531850631255	-0.01362218123177088
0.4988181738979338	-0.013832739705156312
0.49980284928230406	-0.014039652748214376
0.49980284928230406	-0.014039652748214376
0.49881043340626846	-0.014108296363044144
0.4977997021586462	-0.014178113433157068
0.49676772776083383	-0.014249300693331345
0.4957151120827935	-0.014321810683577473
0.4946414422324607	-0.014395665814000074
0.49354629710658277	-0.014470888777872056
0.49242924739105653	-0.014547502539571
0.4912898549598866	-0.01462553036327109
0.49012767297578697	-0.014704995792903254
0.48894224579033163	-0.014785922645416205
0.48773310854342466	-0.014868335023999995
0.48649978696325374	-0.014952257316942635
0.4852417977676446	-0.015037714155038118
0.48395864736150757	-0.015124730484215965
0.48264983293984237	-0.015213331474017808
0.4813148411852286	-0.015303542588714747
0.4799531486692527	-0.015395389542072374
0.47856422165257345	-0.015488898292255717
0.47714751558432167	-0.015584095056143952
0.47570247510267155	-0.015681006289025093
0.4742285337347461	-0.015779658683711274
0.47272511359655145	-0.015880079168699907
0.47119162549384525	-0.015982294878647718
0.4696274683214392	-0.016086333170771773
0.4680320290638952	-0.01619222160006114
0.46640468229511794	-0.01629998792679218
0.4647447903795593	-0.016409660076414093
0.4630517026711978	-0.016521266164688214
0.46132475581503185	-0.01663483444871057
0.45956327304635536	-0.016750393342884095
0.4577665640914222	-0.016867971393866768
0.4559339250681438	-0.01698759725432128
0.45406463788570955	-0.017109299688005074
0.4521579703458122	-0.017233107527554567
0.45021317544213335	-0.017359049682971417
0.4482294913614335	-0.01748715510281049
0.4462061410837996	-0.017617452759769354
0.44414233218338384	-0.01774997162154703
0.4420372564287542	-0.017884740632784262
0.4398900893833004	-0.018021788694965922
0.437699990306356	-0.018161144625093682
0.4354661016535003	-0.018302837137887544
0.43318754887758193	-0.018446894806578407
0.4308634399291514	-0.018593346040450657
0.4284928650576173	-0.01874221904089005
0.4260748964120384	-0.01889354176757878
0.42360858764199205	-0.019047341901941604
0.42109297369895266	-0.01920364679528313
0.418527070036466	-0.01936248345134223
0.4159098729127676	-0.019523878437280637
0.41324035839071055	-0.019687857872234787
0.4105174822397155	-0.019854447356466968
0.40774017943696944	-0.020023671921693305
0.40490736396936405	-0.02019555595924194
0.4020179279340756	-0.02037012318680162
0.3990707417415762	-0.02054739654400444
0.3960646532164604	-0.020727398150388564
0.392998487399872	-0.020910149216163562
0.38987104575082576	-0.02109566998396232
0.3866811063497444	-0.021283979605699208
0.3834274226992607	-0.02147509609718938
0.38010872382786703	-0.021669036209625687
0.3767237132914824	-0.0218658153597368
0.3732710692774532	-0.022065447488790323
0.3697494434061082	-0.022267944990366176
0.3661574608351613	-0.02247331855503614
0.36249371936231395	-0.02268157706508024
0.35875678922950205	-0.022892727440480112
0.35494521202560425	-0.02310677452707901
0.35105750059141166	-0.023323720918238897
0.34709213862427396	-0.02354356678383661
0.3430475792811017	-0.023766309743716234
0.3389222455852203	-0.023991944629322824
0.3347145291302506	-0.024220463327286102
0.33042278978631684	-0.024451854554215433
0.32604535490568787	-0.024686103644633917
0.32158051882942684	-0.024923192307252696
0.3170265422943052	-0.025163098370384763
0.3123816514394671	-0.025405795530670832
0.30764403761512926	-0.025651253040563704
0.30281185618998574	-0.025899435427850954
0.2978832263610926	-0.026150302140985786
0.2928562300627537	-0.02640380721730399
0.2877289111766953	-0.026659898909561365
0.2824992753440943	-0.026918519254940754
0.2771652885762855	-0.027179603674242856
0.2717248768681841	-0.02744308048839398
0.2661759251114524	-0.027708870434305224
0.26051627670997013	-0.027976886108507296
0.2547437323950711	-0.028247031407892736
0.24885604954292637	-0.028519200901039134
0.24285094119279552	-0.028793279164470213
0.23672607546745644	-0.02906914004688765
0.23047907419394423	-0.0293466459112747
0.22410751272807714	-0.029625646758942782
0.21760891817831213	-0.029905979355024433
0.21098076903405893	-0.030187466214899525
0.20422049429551034	-0.030469914529601873
0.19732547200512954	-0.030753115023847474
0.1902930283829563	-0.031036840686496057
0.18312043726548588	-0.031320845378076195
0.17580491864661887	-0.03160486235193263
0.16834363742277328	-0.0318886026299848
0.16073370314367802	-0.03217175319034457
0.15297216786505105	-0.03245397506106337
0.14505602600937534	-0.03273490115378309
0.13698221263011798	-0.03301413395225025
0.12874760248351086	-0.03329124294297441
0.12034900890717447	-0.033565761799395744
0.111783182606579	-0.03383718528566687
0.10304681065067699	-0.0341049658367395
0.09413651507701465	-0.03436850979543387
0.08504885200869407	-0.034627173234576966
0.07578031038345637	-0.034880257342078655
0.06632731079714828	-0.03512700329537015
0.05668620446341627	-0.03536658655951569
0.046853272291765745	-0.035598110532997836
0.036824723686061545	-0.03582059946154109
0.026596695867241234	-0.03603299049702468
0.01616525302287633	-0.036234124797833805
0.005511588018900555	-0.03642298803639232
-0.0054555208409810905	-0.03659945298196264
-0.016643147457222705	-0.03676015563925491
-0.02752885225091799	-0.036897240392663976
-0.0381520135624684	-0.03701212513570834
-0.04856625109962835	-0.03710608003608494
-0.05877565145229319	-0.037179691951149486
-0.06878421801949261	-0.03723353142506183
-0.07859587303218923	-0.037268153472310134
-0.08821445877375136	-0.03728409828967171
-0.09764373989924105	-0.03728189191057123
-0.10688740435248606	-0.037262046800182934
-0.11594906588235056	-0.03722506239955746
-0.1248322647570446	-0.037171425625196874
-0.13354047017776607	-0.037101611320998894
-0.14207708089081492	-0.03701608268108815
-0.15044542759907414	-0.03691529162484032
-0.15864877397231797	-0.03679967914979146
-0.1666903180568171	-0.036669675653918134
-0.17457319388417364	-0.03652570122771031
-0.18230047267948518	-0.03636816592792658
-0.18987516436886342	-0.03619747002420621
-0.1973002186864578	-0.03601400423365929
-0.20457852668087992	-0.03581814992850285
-0.21171292192120814	-0.035610279332968946
-0.2187061814027317	-0.035390755715162266
-0.22556102715201318	-0.03515993354480454
-0.232280127131884	-0.03491815865843144
-0.23886609654592172	-0.034665768400539664
-0.24532149864294614	-0.03440309177239422
-0.25164884602092996	-0.03413044955300077
-0.25785060173074276	-0.03384815441694326
-0.263929179880125	-0.03355651106742388
-0.2698869470367677	-0.033255816326239154
-0.2757262231315774	-0.03294635923738016
-0.28144928216201337	-0.032628421175992656
-0.2870583530950897	-0.03230227594263205
-0.2925556209699443	-0.031968189839240456
-0.29794322790029076	-0.031626421742424034
-0.3032232731780006	-0.031277223229540595
-0.30839781487450724	-0.03092083860624572
-0.3134688703435251	-0.03055750499623651
-0.3184384166239322	-0.030187452438283413
-0.323308391940697	-0.02981090389814032
-0.32808069550852614	-0.02942807540121911
-0.33275718923206804	-0.029039176015964733
-0.3373396974096104	-0.028644407989699874
-0.34183000803369573	-0.028243966752273145
-0.34622987339283656	-0.027838040968700954
-0.3505410103738019	-0.027426812616349616
-0.3547651011629596	-0.027010457022898896
-0.3589037941469151	-0.026589142876426212
-0.3629587040148919	-0.02616303230876801
-0.36693141255931894	-0.025732280905178304
-0.3708234692766577	-0.025297037725355354
-0.37463639166886586	-0.024857445351331785
-0.3783716657441894	-0.0244136399086523
-0.3820307466174344	-0.023965751067630638
-0.38561505891057835	-0.023513902059477256
-0.3891259972528464	-0.023058209672019284
-0.3925649262821935	-0.022598784302435466
-0.3959331817429238	-0.02213572985707627
-0.3992320700879888	-0.0216691438389044
-0.4024628692770082	-0.021199117265776078
-0.4056268291751936	-0.02072573462653481
-0.40872517135423914	-0.020249073915510007
-0.4117590898890902	-0.01976920650626255
-0.41472975095897374	-0.019286197193865512
-0.4176382939419436	-0.018800103985293023
-0.42048583061676453	-0.018310978177712087
-0.4232734460571971	-0.017818864142389278
-0.42600219813175566	-0.017323799323102497
-0.4286731180979656	-0.01682581402327707
-0.43128721020052835	-0.01632493134627048
-0.4338454517665181	-0.015821167022983994
-0.43634879320019787	-0.0153145292273067
-0.43879815747962486	-0.014805018462304564
-0.44119444064697694	-0.014292627208815524
-0.44353851070645217	-0.013777339866124144
-0.44583120771462376	-0.013259132407202175
-0.44807334307399765	-0.012737972159183234
-0.45026569922288406	-0.012213817447030052
-0.4524090288267252	-0.011686617296013342
-0.4545040537692178	-0.011156311129742946
-0.45655146463832286	-0.010622828279129196
-0.45855191891900665	-0.01008608774925849
-0.46050604047495836	-0.009545997575564598
-0.4624144173397543	-0.009002454540178626
-0.4642776003991156	-0.008455343558556535
-0.46609610097847803	-0.007904537270691292
-0.4678703887253032	-0.007349895440885367
-0.4696008887935272	-0.00679126444344935
-0.4712879786278979	-0.006228476750048836
-0.472931984348051	-0.005661350413387514
-0.47453317653403954	-0.005089688611042184
-0.4760917654134908	-0.004513279255647382
-0.47760789525264713	-0.003931894754611014
-0.47908163795202485	-0.003345291945430094
-0.48051298574870466	-0.0027532122797469215
-0.48190184282904136	-0.0021553823937556504
-0.48324801585434374	-0.001551515155802284
-0.48455120281062397	-0.0009413115947000117
-0.48581098088009866	-0.00032446361644072365
-0.4870267930452591	0.00029934210139326116
-0.488197932352763	0.0009304180519117723
-0.4893235259261561	0.001569068098683176
-0.4904025178614402	0.0022155767093393636
-0.49143365133565664	0.0028701941533109745
-0.4924154525321837	0.003533117568433792
-0.4933462172263805	0.004204466354482954
-0.4942240026650289	0.004884250739196197
-0.4950466299372721	0.005572333671784136
-0.49581170106260425	0.006268385193186865
-0.4965166372807743	0.0069718299131841304
-0.49715874840712476	0.0076817925933831835
-0.49773533882760623	0.008397046393071643
-0.49824384201922456	0.009115953487215545
-0.49868206737640414	0.009836538820439538
-0.49904817581827016	0.01055606570548506
-0.49934146157556814	0.011272151283159311
-0.49956258416954036	0.011984330399788252
-0.4997122502794687	0.01269178036275482
-0.499791441206685	0.013394094666164792
-0.49980284928230406	0.014039652748214376


==> anc/gp_mean_f1_final.dat <==
z	y2	y1
-5.0	0.0	17.38510079178523
-4.705882352941177	0.0	17.397480242205383
-4.411764705882353	0.0	17.14174936848862
-4.117647058823529	0.0	16.642707122397614
-3.8235294117647056	0.0	15.953545019952287
-3.5294117647058822	0.0	15.145802626918341
-3.235294117647059	0.0	14.29697814706978
-2.941176470588235	0.0	13.478805290209928
-2.6470588235294117	0.0	12.748488883822606
-2.3529411764705883	0.0	12.14396866942579
-2.0588235294117645	0.0	11.683092137914372
-1.7647058823529411	0.0	11.365800083536897
-1.4705882352941178	0.0	11.178156997802889
-1.176470588235294	0.0	11.09715609815819
-0.8823529411764701	0.0	11.095480257188505
-0.5882352941176467	0.0	11.145648808624493
-0.2941176470588234	0.0	11.223179142786764
0.0	0.0	11.308567897217758
0.2941176470588234	0.0	11.388081357144626
0.5882352941176476	0.0	11.453531327116734
0.882352941176471	0.0	11.50135774896444
1.1764705882352944	0.0	11.531396768614627
1.4705882352941178	0.0	11.545667719258569
1.7647058823529411	0.0	11.547390749358117
2.0588235294117645	0.0	11.540301440132321
2.3529411764705888	0.0	11.528213148032282
2.647058823529412	0.0	11.514724057924907
2.9411764705882355	0.0	11.502976214093696
3.2352941176470598	0.0	11.495425452144868
3.5294117647058822	0.0	11.493640232997532
3.8235294117647065	0.0	11.498183875334647
4.117647058823529	0.0	11.508633779828008
4.411764705882353	0.0	11.52375704834217
4.7058823529411775	0.0	11.54181307801597
5.0	0.0	11.56091345730735
-5.0	0.7352941176470589	19.021368246510903
-4.705882352941177	0.7352941176470589	19.03025333003502
-4.411764705882353	0.7352941176470589	18.690096839991536
-4.117647058823529	0.7352941176470589	18.03175970416251
-3.8235294117647056	0.7352941176470589	17.12308892589323
-3.5294117647058822	0.7352941176470589	16.056357643148672
-3.235294117647059	0.7352941176470589	14.932596885924857
-2.941176470588235	0.7352941176470589	13.846568579802202
-2.6470588235294117	0.7352941176470589	12.875246339096488
-2.3529411764705883	0.7352941176470589	12.071184921776053
-2.0588235294117645	0.7352941176470589	11.460735585355863
-1.7647058823529411	0.7352941176470589	11.046144847562672
-1.4705882352941178	0.7352941176470589	10.810241529023411
-1.176470588235294	0.7352941176470589	10.722483186506315
-0.8823529411764701	0.7352941176470589	10.74534184176127
-0.5882352941176467	0.7352941176470589	10.840204500018801
-0.2941176470588234	0.7352941176470589	10.97213445684369
0.0	0.7352941176470589	11.113048144611962
0.2941176470588234	0.7352941176470589	11.243148388941872
0.5882352941176476	0.7352941176470589	11.350781324656785
0.882352941176471	0.7352941176470589	11.431157408571478
1.1764705882352944	0.7352941176470589	11.484508562366626
1.4705882352941178	0.7352941176470589	11.514213067884354
1.7647058823529411	0.7352941176470589	11.525247563750453
2.0588235294117645	0.7352941176470589	11.52310516218172
2.3529411764705888	0.7352941176470589	11.513134704492337
2.647058823529412	0.7352941176470589	11.500159510854754
2.9411764705882355	0.7352941176470589	11.488230494090374
3.2352941176470598	0.7352941176470589	11.480427955716037
3.5294117647058822	0.7352941176470589	11.478702866404559
3.8235294117647065	0.7352941176470589	11.483801563153488
4.117647058823529	0.7352941176470589	11.495327011567827
4.411764705882353	0.7352941176470589	11.511958332955068
4.7058823529411775	0.7352941176470589	11.531799282242998
5.0	0.7352941176470589	11.552782556115742
-5.0	1.4705882352941178	20.638990760313813
-4.705882352941177	1.4705882352941178	20.638964124454994
-4.411764705882353	1.4705882352941178	20.206510229413393
-4.117647058823529	1.4705882352941178	19.37778272616056
-3.8235294117647056	1.4705882352941178	18.23479469401645
-3.5294117647058822	1.4705882352941178	16.89061795572372
-3.235294117647059	1.4705882352941178	15.47064840953216
-2.941176470588235	1.4705882352941178	14.094331659176014
-2.6470588235294117	1.4705882352941178	12.860727267719252
-2.3529411764705883	1.4705882352941178	11.8396065258218
-2.0588235294117645	1.4705882352941178	11.068197087404991
-1.7647058823529411	1.4705882352941178	10.552683565309165
-1.4705882352941178	1.4705882352941178	10.273191331337015
-1.176470588235294	1.4705882352941178	10.190972541140686
-0.8823529411764701	1.4705882352941178	10.256597087612885
-0.5882352941176467	1.4705882352941178	10.418004695124976
-0.2941176470588234	1.4705882352941178	10.627355679023255
0.0	1.4705882352941178	10.845847403404125
0.2941176470588234	1.4705882352941178	11.046085752518415
0.5882352941176476	1.4705882352941178	11.21212862394036
0.882352941176471	1.4705882352941178	11.337781175236177
1.1764705882352944	1.4705882352941178	11.423968513631959
1.4705882352941178	1.4705882352941178	11.47598720718893
1.7647058823529411	1.4705882352941178	11.501201526937557
2.0588235294117645	1.4705882352941178	11.50743030208643
2.3529411764705888	1.4705882352941178	11.501992845801283
2.647058823529412	1.4705882352941178	11.49122484875113
2.9411764705882355	1.4705882352941178	11.480248948904093
3.2352941176470598	1.4705882352941178	11.472850403352284
3.5294117647058822	1.4705882352941178	11.471405176389814
3.8235294117647065	1.4705882352941178	11.476882554725005
4.117647058823529	1.4705882352941178	11.488969222309848
4.411764705882353	1.4705882352941178	11.506338043088144
4.7058823529411775	1.4705882352941178	11.52703550786245
5.0	1.4705882352941178	11.548916728839977
-5.0	2.2058823529411766	22.049164850710135
-4.705882352941177	2.2058823529411766	22.03319683132613
-4.411764705882353	2.2058823529411766	21.507142318030496
-4.117647058823529	2.2058823529411766	20.51077283759436
-3.8235294117647056	2.2058823529411766	19.138012558549747
-3.5294117647058822	2.2058823529411766	17.520537292013415
-3.235294117647059	2.2058823529411766	15.806615313219668
-2.941176470588235	2.2058823529411766	14.140023802263727
-2.6470588235294117	2.2058823529411766	12.64278567747995
-2.3529411764705883	2.2058823529411766	11.403705306132972
-2.0588235294117645	2.2058823529411766	10.473069944891575
-1.7647058823529411	2.2058823529411766	9.862887109957361
-1.4705882352941178	2.2058823529411766	9.551619022436082
-1.176470588235294	2.2058823529411766	9.4922389290445
-0.8823529411764701	2.2058823529411766	9.622288343122769
-0.5882352941176467	2.2058823529411766	9.874414118814625
-0.2941176470588234	2.2058823529411766	10.185779533372955
0.0	2.2058823529411766	10.50497454849636
0.2941176470588234	2.2058823529411766	10.795644032796774
0.5882352941176476	2.2058823529411766	11.036847824310211
0.882352941176471	2.2058823529411766	11.220885640768685
1.1764705882352944	2.2058823529411766	11.349724808829993
1.4705882352941178	2.2058823529411766	11.431174498971977
1.7647058823529411	2.2058823529411766	11.475639855696967
2.0588235294117645	2.2058823529411766	11.493844909738353
2.3529411764705888	2.2058823529411766	11.495516747775548
2.647058823529412	2.2058823529411766	11.488786310663126
2.9411764705882355	2.2058823529411766	11.480002755009838
3.2352941176470598	2.2058823529411766	11.473728307290747
3.5294117647058822	2.2058823529411766	11.472800557381973
3.8235294117647065	2.2058823529411766	11.478450590768194
4.117647058823529	2.2058823529411766	11.490511458944214
4.411764705882353	2.2058823529411766	11.50774094043366
4.7058823529411775	2.2058823529411766	11.52823927332412
5.0	2.2058823529411766	11.549898774045019
-5.0	2.9411764705882355	23.061982200858637
-4.705882352941177	2.9411764705882355	23.02226511117695
-4.411764705882353	2.9411764705882355	22.409321004735077
-4.117647058823529	2.9411764705882355	21.264086432014366
-3.8235294117647056	2.9411764705882355	19.6884367145341
-3.5294117647058822	2.9411764705882355	17.828147671601712
-3.235294117647059	2.9411764705882355	15.850352391064476
-2.941176470588235	2.9411764705882355	13.920464511008014
-2.6470588235294117	2.9411764705882355	12.182460821363092
-2.3529411764705883	2.9411764705882355	10.744721039990635
-2.0588235294117645	2.9411764705882355	9.67214627987847
-1.7647058823529411	2.9411764705882355	8.984404865263175
-1.4705882352941178	2.9411764705882355	8.659747924750684
-1.176470588235294	2.9411764705882355	8.643515850718796
-0.8823529411764701	2.9411764705882355	8.859969794837465
-0.5882352941176467	2.9411764705882355	9.225510193631564
-0.2941176470588234	2.9411764705882355	9.661011414358478
0.0	2.9411764705882355	10.101209860354045
0.2941176470588234	2.9411764705882355	10.499877088362643
0.5882352941176476	2.9411764705882355	10.830631563754002
0.882352941176471	2.9411764705882355	11.084279566166575
1.1764705882352944	2.9411764705882355	11.264181578632877
1.4705882352941178	2.9411764705882355	11.381190764139811
1.7647058823529411	2.9411764705882355	11.44931667106488
2.0588235294117645	2.9411764705882355	11.482677978019138
2.3529411764705888	2.9411764705882355	11.493771109985975
2.647058823529412	2.9411764705882355	11.492748840129666
2.9411764705882355	2.9411764705882355	11.487303760688803
3.2352941176470598	2.9411764705882355	11.482823584134723
3.5294117647058822	2.9411764705882355	11.48263028597656
3.8235294117647065	2.9411764705882355	11.488247248752169
4.117647058823529	2.9411764705882355	11.49971082785773
4.411764705882353	2.9411764705882355	11.51595018648096
4.7058823529411775	2.9411764705882355	11.53522599933864
5.0	2.9411764705882355	11.555578626706026
-5.0	3.6764705882352944	23.527671733507727
-4.705882352941177	3.6764705882352944	23.457006052310156
-4.411764705882353	3.6764705882352944	22.77221687615419
-4.117647058823529	3.6764705882352944	21.512517943563566
-3.8235294117647056	3.6764705882352944	19.782522503548087
-3.5294117647058822	3.6764705882352944	17.735723675583728
-3.235294117647059	3.6764705882352944	15.551876869426689
-2.941176470588235	3.6764705882352944	13.413036626577103
-2.6470588235294117	3.6764705882352944	11.48202688117906
-2.3529411764705883	3.6764705882352944	9.885670015952734
-2.0588235294117645	3.6764705882352944	8.703935698038634
-1.7647058823529411	3.6764705882352944	7.965542531838151
-1.4705882352941178	3.6764705882352944	7.6501755301019845
-1.176470588235294	3.6764705882352944	7.69692707347786
-0.8823529411764701	3.6764705882352944	8.01764354788777
-0.5882352941176467	3.6764705882352944	8.512813727311128
-0.2941176470588234	3.6764705882352944	9.086982667100337
0.0	3.6764705882352944	9.660835247699643
0.2941176470588234	3.6764705882352944	10.178104318490016
0.5882352941176476	3.6764705882352944	10.606946573630307
0.882352941176471	3.6764705882352944	10.936825672542124
1.1764705882352944	3.6764705882352944	11.172778450402062
1.4705882352941178	3.6764705882352944	11.329047123290506
1.7647058823529411	3.6764705882352944	11.423581238109733
2.0588235294117645	3.6764705882352944	11.47416831657655
2.3529411764705888	3.6764705882352944	11.496262403377399
2.647058823529412	3.6764705882352944	11.502141782983617
2.9411764705882355	3.6764705882352944	11.500881439278288
3.2352941176470598	3.6764705882352944	11.498697859247054
3.5294117647058822	3.6764705882352944	11.499394245987943
3.8235294117647065	3.6764705882352944	11.504799057176657
4.117647058823529	3.6764705882352944	11.515192190609566
4.411764705882353	3.6764705882352944	11.52974189161355
4.7058823529411775	3.6764705882352944	11.546955248673774
5.0	3.6764705882352944	11.56511088342014
-5.0	4.411764705882353	23.37264758153601
-4.705882352941177	4.411764705882353	23.26614369377871
-4.411764705882353	4.411764705882353	22.531921516603845
-4.117647058823529	4.411764705882353	21.204641889501566
-3.8235294117647056	4.411764705882353	19.385958867964085
-3.5294117647058822	4.411764705882353	17.229674540672505
-3.235294117647059	4.411764705882353	14.920420357558744
-2.941176470588235	4.411764705882353	12.650047411674775
-2.6470588235294117	4.411764705882353	10.595129562536115
-2.3529411764705883	4.411764705882353	8.897925138928723
-2.0588235294117645	4.411764705882353	7.652444088872208
-1.7647058823529411	4.411764705882353	6.89698610952447
-1.4705882352941178	4.411764705882353	6.614211892407424
-1.176470588235294	4.411764705882353	6.73899150656472
-0.8823529411764701	4.411764705882353	7.172851126756675
-0.5882352941176467	4.411764705882353	7.8022597031360235
-0.2941176470588234	4.411764705882353	8.51698304356512
0.0	4.411764705882353	9.224824353011723
0.2941176470588234	4.411764705882353	9.86029353463373
0.5882352941176476	4.411764705882353	10.386606902363898
0.882352941176471	4.411764705882353	10.792182992719274
1.1764705882352944	4.411764705882353	11.083875048166362
1.4705882352941178	4.411764705882353	11.279351433540679
1.7647058823529411	4.411764705882353	11.400475857759632
2.0588235294117645	4.411764705882353	11.468642955577227
2.3529411764705888	4.411764705882353	11.502184522340277
2.647058823529412	4.411764705882353	11.51541896587566
2.9411764705882355	4.411764705882353	11.518723330018007
3.2352941176470598	4.411764705882353	11.519077337089197
3.5294117647058822	4.411764705882353	11.52072294029069
3.8235294117647065	4.411764705882353	11.525779394557071
4.117647058823529	4.411764705882353	11.534784511962933
4.411764705882353	4.411764705882353	11.54718393146722
4.7058823529411775	4.411764705882353	11.561784554275372
5.0	4.411764705882353	11.577160979861352
-5.0	5.147058823529412	22.618672077672027
-4.705882352941177	5.147058823529412	22.475354932814348
-4.411764705882353	5.147058823529412	21.71935918774897
-4.117647058823529	5.147058823529412	20.378535667467823
-3.8235294117647056	5.147058823529412	18.54630213008344
-3.5294117647058822	5.147058823529412	16.369420302759064
-3.235294117647059	5.147058823529412	14.029180670627719
-2.941176470588235	5.147058823529412	11.71932750977398
-2.6470588235294117	5.147058823529412	9.623539613448466
-2.3529411764705883	5.147058823529412	7.894726114034737
-2.0588235294117645	5.147058823529412	6.638260600266565
-1.7647058823529411	5.147058823529412	5.901401181695923
-1.4705882352941178	5.147058823529412	5.670928674824397
-1.176470588235294	5.147058823529412	5.879955701764707
-0.8823529411764701	5.147058823529412	6.422939181658507
-0.5882352941176467	5.147058823529412	7.175819442985097
-0.2941176470588234	5.147058823529412	8.016834250626356
0.0	5.147058823529412	8.84356683050001
0.2941176470588234	5.147058823529412	9.583194188881475
0.5882352941176476	5.147058823529412	10.195094268798872
0.882352941176471	5.147058823529412	10.667067142484264
1.1764705882352944	5.147058823529412	11.007718669755429
1.4705882352941178	5.147058823529412	11.2377884148949
1.7647058823529411	5.147058823529412	11.382578551929184
2.0588235294117645	5.147058823529412	11.466614162532247
2.3529411764705888	5.147058823529412	11.510694338736654
2.647058823529412	5.147058823529412	11.530858732472144
2.9411764705882355	5.147058823529412	11.538558061034303
3.2352941176470598	5.147058823529412	11.541383692269173
3.5294117647058822	5.147058823529412	11.543924556030403
3.8235294117647065	5.147058823529412	11.548543116299147
4.117647058823529	5.147058823529412	11.556018721664069
4.411764705882353	5.147058823529412	11.566078632816915
4.7058823529411775	5.147058823529412	11.577845596363575
5.0	5.147058823529412	11.59021079822761
-5.0	5.882352941176471	21.378615924029027
-4.705882352941177	5.882352941176471	21.202467291113418
-4.411764705882353	5.882352941176471	20.45471018627215
-4.117647058823529	5.882352941176471	19.155091486018954
-3.8235294117647056	5.882352941176471	17.38473926265322
-3.5294117647058822	5.882352941176471	15.277136259609623
-3.235294117647059	5.882352941176471	13.002646817359086
-2.941176470588235	5.882352941176471	10.74892131712055
-2.6470588235294117	5.882352941176471	8.699277746481206
-2.3529411764705883	5.882352941176471	7.011142805138691
-2.0588235294117645	5.882352941176471	5.797079715488201
-1.7647058823529411	5.882352941176471	5.111461838329882
-1.4705882352941178	5.882352941176471	4.9457312667292745
-1.176470588235294	5.882352941176471	5.233877062264068
-0.8823529411764701	5.882352941176471	5.867417323925406
-0.5882352941176467	5.882352941176471	6.71660665280205
-0.2941176470588234	5.882352941176471	7.652905671481596
0.0	5.882352941176471	8.567679212495953
0.2941176470588234	5.882352941176471	9.383628404370652
0.5882352941176476	5.882352941176471	10.05790428536051
0.882352941176471	5.882352941176471	10.578200063826667
1.1764705882352944	5.882352941176471	10.954580952057931
1.4705882352941178	5.882352941176471	11.21009688374428
1.7647058823529411	5.882352941176471	11.372555828990105
2.0588235294117645	5.882352941176471	11.468717876655319
2.3529411764705888	5.882352941176471	11.521105747602109
2.647058823529412	5.882352941176471	11.546925572357875
2.9411764705882355	5.882352941176471	11.55832294052245
3.2352941176470598	5.882352941176471	11.563261161930923
3.5294117647058822	5.882352941176471	11.56653373763549
3.8235294117647065	5.882352941176471	11.570665192341314
4.117647058823529	5.882352941176471	11.576630251861664
4.411764705882353	5.882352941176471	11.584409979830765
4.7058823529411775	5.882352941176471	11.593424355108043
5.0	5.882352941176471	11.602867552249519
-5.0	6.61764705882353	19.830313026254196
-4.705882352941177	6.61764705882353	19.630409496750367
-4.411764705882353	6.61764705882353	18.920113793180708
-4.117647058823529	6.61764705882353	17.710889252827762
-3.8235294117647056	6.61764705882353	16.069244376917794
-3.5294117647058822	6.61764705882353	14.111026513491922
-3.235294117647059	6.61764705882353	11.989653159085453
-2.941176470588235	6.61764705882353	9.879582194371112
-2.6470588235294117	6.61764705882353	7.956381612453208
-2.3529411764705883	6.61764705882353	6.375241682409478
-2.0588235294117645	6.61764705882353	5.250733140833438
-1.7647058823529411	6.61764705882353	4.641496593346384
-1.4705882352941178	6.61764705882353	4.54351633495857
-1.176470588235294	6.61764705882353	4.894169362182631
-0.8823529411764701	6.61764705882353	5.586588241879685
-0.5882352941176467	6.61764705882353	6.491002045152555
-0.2941176470588234	6.61764705882353	7.477820655947336
0.0	6.61764705882353	8.437089108606555
0.2941176470588234	6.61764705882353	9.29053760771728
0.5882352941176476	6.61764705882353	9.995026853986806
0.882352941176471	6.61764705882353	10.53867439264719
1.1764705882352944	6.61764705882353	10.932503945472194
1.4705882352941178	6.61764705882353	11.20078177134246
1.7647058823529411	6.61764705882353	11.37252329903588
2.0588235294117645	6.61764705882353	11.475496537929764
2.3529411764705888	6.61764705882353	11.532941460069177
2.647058823529412	6.61764705882353	11.562490161288329
2.9411764705882355	6.61764705882353	11.576485726103437
3.2352941176470598	6.61764705882353	11.582954062566435
3.5294117647058822	6.61764705882353	11.586710800558851
3.8235294117647065	6.61764705882353	11.590335094515837
4.117647058823529	6.61764705882353	11.594928013635617
4.411764705882353	6.61764705882353	11.600672360603742
4.7058823529411775	6.61764705882353	11.60724071328675
5.0	6.61764705882353	11.61409102616822
-5.0	7.352941176470589	18.17740077210705
-4.705882352941177	7.352941176470589	17.967081145371225
-4.411764705882353	7.352941176470589	17.31984363173822
-4.117647058823529	7.352941176470589	16.23967664531164
-3.8235294117647056	7.352941176470589	14.77795625743474
-3.5294117647058822	7.352941176470589	13.030762696677822
-3.235294117647059	7.352941176470589	11.13070082226135
-2.941176470588235	7.352941176470589	9.233622282126383
-2.6470588235294117	7.352941176470589	7.500946795295998
-2.3529411764705883	7.352941176470589	6.079158452354064
-2.0588235294117645	7.352941176470589	5.079396008338167
-1.7647058823529411	7.352941176470589	4.561181508197549
-1.4705882352941178	7.352941176470589	4.5243662099902515
-1.176470588235294	7.352941176470589	4.9118393368331
-0.8823529411764701	7.352941176470589	5.6227602484186265
-0.5882352941176467	7.352941176470589	6.53307264513781
-0.2941176470588234	7.352941176470589	7.518072473935455
0.0	7.352941176470589	8.471616112527693
0.2941176470588234	7.352941176470589	9.318135487719726
0.5882352941176476	7.352941176470589	10.016195136912568
0.882352941176471	7.352941176470589	10.554813218353795
1.1764705882352944	7.352941176470589	10.945331577812514
1.4705882352941178	7.352941176470589	11.211955550120786
1.7647058823529411	7.352941176470589	11.38342175084462
2.0588235294117645	7.352941176470589	11.487114197653517
2.3529411764705888	7.352941176470589	11.545856030385039
2.647058823529412	7.352941176470589	11.576876231896795
2.9411764705882355	7.352941176470589	11.592162641868248
3.2352941176470598	7.352941176470589	11.599462650891613
3.5294117647058822	7.352941176470589	11.603413530287524
3.8235294117647065	7.352941176470589	11.606529368548495
4.117647058823529	7.352941176470589	11.609956995985451
4.411764705882353	7.352941176470589	11.614015888118923
4.7058823529411775	7.352941176470589	11.618572227227128
5.0	7.352941176470589	11.62329423286729
-5.0	8.088235294117649	16.609627861349654
-4.705882352941177	8.088235294117649	16.404947125782943
-4.411764705882353	8.088235294117649	15.840679571711302
-4.117647058823529	8.088235294117649	14.914781386676264
-3.8235294117647056	8.088235294117649	13.664514164751548
-3.5294117647058822	8.088235294117649	12.16618497721211
-3.235294117647059	8.088235294117649	10.530059800591413
-2.941176470588235	8.088235294117649	8.890158739459705
-2.6470588235294117	8.088235294117649	7.389117854183763
-2.3529411764705883	8.088235294117649	6.1594351526115165
-2.0588235294117645	8.088235294117649	5.30397132383037
-1.7647058823529411	8.088235294117649	4.879812218363078
-1.4705882352941178	8.088235294117649	4.889669780123809
-1.176470588235294	8.088235294117649	5.283483929224737
-0.8823529411764701	8.088235294117649	5.9701488975402865
-0.5882352941176467	8.088235294117649	6.836352979928996
-0.2941176470588234	8.088235294117649	7.767579984945456
0.0	8.088235294117649	8.666117165001822
0.2941176470588234	8.088235294117649	9.462400516017338
0.5882352941176476	8.088235294117649	10.118457156715031
0.882352941176471	8.088235294117649	10.624558852168553
1.1764705882352944	8.088235294117649	10.991683715474457
1.4705882352941178	8.088235294117649	11.24270884027283
1.7647058823529411	8.088235294117649	11.404641753889983
2.0588235294117645	8.088235294117649	11.503134676661505
2.3529411764705888	8.088235294117649	11.559501387984874
2.647058823529412	8.088235294117649	11.589772753787
2.9411764705882355	8.088235294117649	11.605053985221558
3.2352941176470598	8.088235294117649	11.612490141765132
3.5294117647058822	8.088235294117649	11.616350259810183
3.8235294117647065	8.088235294117649	11.61896903796116
4.117647058823529	8.088235294117649	11.621459958985753
4.411764705882353	8.088235294117649	11.624212901868129
4.7058823529411775	8.088235294117649	11.62722589733692
5.0	8.088235294117649	11.630320583172992
-5.0	8.823529411764707	15.27362950460446
-4.705882352941177	8.823529411764707	15.091585993088467
-4.411764705882353	8.823529411764707	14.623537731732178
-4.117647058823529	8.823529411764707	13.86301759985998
-3.8235294117647056	8.823529411764707	12.835187054118144
-3.5294117647058822	8.823529411764707	11.59826610518976
-3.235294117647059	8.823529411764707	10.240816859164525
-2.941176470588235	8.823529411764707	8.87415690549199
-2.6470588235294117	8.823529411764707	7.619765140700813
-2.3529411764705883	8.823529411764707	6.592781583195238
-2.0588235294117645	8.823529411764707	5.8842889801211955
-1.7647058823529411	8.823529411764707	5.546276222682119
-1.4705882352941178	8.823529411764707	5.583250887843751
-1.176470588235294	8.823529411764707	5.953049451032256
-0.8823529411764701	8.823529411764707	6.576857900819847
-0.5882352941176467	8.823529411764707	7.355761047035093
-0.2941176470588234	8.823529411764707	8.189365018694033
0.0	8.823529411764707	8.991844923677377
0.2941176470588234	8.823529411764707	9.702102898535493
0.5882352941176476	8.823529411764707	10.286901398595633
0.882352941176471	8.823529411764707	10.737947652872432
1.1764705882352944	8.823529411764707	11.065235125541914
1.4705882352941178	8.823529411764707	11.28924294021602
1.7647058823529411	8.823529411764707	11.434049419365685
2.0588235294117645	8.823529411764707	11.522470133599786
2.3529411764705888	8.823529411764707	11.57341963233412
2.647058823529412	8.823529411764707	11.601086905098915
2.9411764705882355	8.823529411764707	11.615270173957686
3.2352941176470598	8.823529411764707	11.622253284142007
3.5294117647058822	8.823529411764707	11.625785651816253
3.8235294117647065	8.823529411764707	11.627930395601343
4.117647058823529	8.823529411764707	11.629701623153252
4.411764705882353	8.823529411764707	11.63150190237532
4.7058823529411775	8.823529411764707	11.633405726781238
5.0	8.823529411764707	11.635336408268584
-5.0	9.558823529411764	14.259769396896788
-4.705882352941177	9.558823529411764	14.11681499233157
-4.411764705882353	9.558823529411764	13.751750087619481
-4.117647058823529	9.558823529411764	13.155012869544583
-3.8235294117647056	9.558823529411764	12.342070161649728
-3.5294117647058822	9.558823529411764	11.355834418600104
-3.235294117647059	9.558823529411764	10.26553077774242
-2.941176470588235	9.558823529411764	9.161107518896223
-2.6470588235294117	9.558823529411764	8.1429267357736
-2.3529411764705883	9.558823529411764	7.307691789418025
-2.0588235294117645	9.558823529411764	6.733037024134184
-1.7647058823529411	9.558823529411764	6.464275896670883
-1.4705882352941178	9.558823529411764	6.506828587247761
-1.176470588235294	9.558823529411764	6.826575187009058
-0.8823529411764701	9.558823529411764	7.358159057760878
-0.5882352941176467	9.558823529411764	8.018935737559968
-0.2941176470588234	9.558823529411764	8.724746063942874
0.0	9.558823529411764	9.403537835743537
0.2941176470588234	9.558823529411764	10.004006452020093
0.5882352941176476	9.558823529411764	10.498284927984582
0.882352941176471	9.558823529411764	10.879508506389453
1.1764705882352944	9.558823529411764	11.1562066823383
1.4705882352941178	9.558823529411764	11.345724499615782
1.7647058823529411	9.558823529411764	11.468413143732102
2.0588235294117645	9.558823529411764	11.543529671741872
2.3529411764705888	9.558823529411764	11.587015353109248
2.647058823529412	9.558823529411764	11.610807141778967
2.9411764705882355	9.558823529411764	11.623129681866631
3.2352941176470598	9.558823529411764	11.629245334057948
3.5294117647058822	9.558823529411764	11.632290670528716
3.8235294117647065	9.558823529411764	11.633998751115099
4.117647058823529	9.558823529411764	11.635238977904319
4.411764705882353	9.558823529411764	11.63638346800177
4.7058823529411775	9.558823529411764	11.637539569411945
5.0	9.558823529411764	11.638690532714904
-5.0	10.294117647058824	13.604108781134734
-4.705882352941177	10.294117647058824	13.515248548674933
-4.411764705882353	10.294117647058824	13.254587817640166
-4.117647058823529	10.294117647058824	12.810204718954877
-3.8235294117647056	10.294117647058824	12.190150944890792
-3.5294117647058822	10.294117647058824	11.425305590377995
-3.235294117647059	10.294117647058824	10.569105616882926
-2.941176470588235	10.294117647058824	9.693268034665753
-2.6470588235294117	10.294117647058824	8.879292262441705
-2.3529411764705883	10.294117647058824	8.206647966476229
-2.0588235294117645	10.294117647058824	7.739799769238102
-1.7647058823529411	10.294117647058824	7.517062080077161
-1.4705882352941178	10.294117647058824	7.544219375820196
-1.176470588235294	10.294117647058824	7.794729447134528
-0.8823529411764701	10.294117647058824	8.21647271439185
-0.5882352941176467	10.294117647058824	8.743112163344895
-0.2941176470588234	10.294117647058824	9.306920772381016
0.0	10.294117647058824	9.849840207029697
0.2941176470588234	10.294117647058824	10.330487044220359
0.5882352941176476	10.294117647058824	10.726337670230926
0.882352941176471	10.294117647058824	11.031771989416495
1.1764705882352944	10.294117647058824	11.253559493275432
1.4705882352941178	10.294117647058824	11.405565164600729
1.7647058823529411	10.294117647058824	11.504076227146669
2.0588235294117645	10.294117647058824	11.564504916651678
2.3529411764705888	10.294117647058824	11.599602717127324
2.647058823529412	10.294117647058824	11.618907975543484
2.9411764705882355	10.294117647058824	11.62898262156651
3.2352941176470598	10.294117647058824	11.634017743760456
3.5294117647058822	10.294117647058824	11.636508687036532
3.8235294117647065	10.294117647058824	11.637837366723405
4.117647058823529	10.294117647058824	11.638706079854272
4.411764705882353	10.294117647058824	11.639429624344485
4.7058823529411775	10.294117647058824	11.640117932396194
5.0	10.294117647058824	11.640783960060086
-5.0	11.029411764705884	13.299757623557348
-4.705882352941177	11.029411764705884	13.278203923931901
-4.411764705882353	11.029411764705884	13.11970305671105
-4.117647058823529	11.029411764705884	12.809993824340795
-3.8235294117647056	11.029411764705884	12.351534327210143
-3.5294117647058822	11.029411764705884	11.766453402543293
-3.235294117647059	11.029411764705884	11.096567632206904
-2.941176470588235	11.029411764705884	10.39974359978819
-2.6470588235294117	11.029411764705884	9.742590799139268
-2.3529411764705883	11.029411764705884	9.190448669439485
-2.0588235294117645	11.029411764705884	8.796599285682769
-1.7647058823529411	11.029411764705884	8.593195917648108
-1.4705882352941178	11.029411764705884	8.586216954298536
-1.176470588235294	11.029411764705884	8.755773022209887
-0.8823529411764701	11.029411764705884	9.061603519108292
-0.5882352941176467	11.029411764705884	9.452138525397498
-0.2941176470588234	11.029411764705884	9.874618343286187
0.0	11.029411764705884	10.283749675495429
0.2941176470588234	11.029411764705884	10.647155305875346
0.5882352941176476	11.029411764705884	10.947060061487182
0.882352941176471	11.029411764705884	11.178769448583024
1.1764705882352944	11.029411764705884	11.347179990405529
1.4705882352941178	11.029411764705884	11.462696122584624
1.7647058823529411	11.029411764705884	11.537630373596238
2.0588235294117645	11.029411764705884	11.583663996540574
2.3529411764705888	11.029411764705884	11.610469504881534
2.647058823529412	11.029411764705884	11.625280591275372
2.9411764705882355	11.029411764705884	11.6330685413139
3.2352941176470598	11.029411764705884	11.637003009479598
3.5294117647058822	11.029411764705884	11.638967467427932
3.8235294117647065	11.029411764705884	11.640004284255895
4.117647058823529	11.029411764705884	11.640645939045594
4.411764705882353	11.029411764705884	11.641136994833966
4.7058823529411775	11.029411764705884	11.641571373786116
5.0	11.029411764705884	11.641971876833889
-5.0	11.764705882352942	13.310423930567968
-4.705882352941177	11.764705882352942	13.367453666660703
-4.411764705882353	11.764705882352942	13.306848866190126
-4.117647058823529	11.764705882352942	13.11139557285111
-3.8235294117647056	11.764705882352942	12.779199696495304
-3.5294117647058822	11.764705882352942	12.326603644949772
-3.235294117647059	11.764705882352942	11.788080182979236
-2.941176470588235	11.764705882352942	11.212629067862101
-2.6470588235294117	11.764705882352942	10.656968594819629
-2.3529411764705883	11.764705882352942	10.176660022303345
-2.0588235294117645	11.764705882352942	9.81698167557623
-1.7647058823529411	11.764705882352942	9.60561940033846
-1.4705882352941178	11.764705882352942	9.548898146296445
-1.176470588235294	11.764705882352942	9.632386092884163
-0.8823529411764701	11.764705882352942	9.825524840787702
-0.5882352941176467	11.764705882352942	10.088879578069985
-0.2941176470588234	11.764705882352942	10.38202929152054
0.0	11.764705882352942	10.670198275507937
0.2941176470588234	11.764705882352942	10.928371181611345
0.5882352941176476	11.764705882352942	11.142537873307745
0.882352941176471	11.764705882352942	11.308532902197003
1.1764705882352944	11.764705882352942	11.429418618371773
1.4705882352941178	11.764705882352942	11.512440345404034
1.7647058823529411	11.764705882352942	11.56634842906976
2.0588235294117645	11.764705882352942	11.599508311205739
2.3529411764705888	11.764705882352942	11.618869489654855
2.647058823529412	11.764705882352942	11.629633797129918
2.9411764705882355	11.764705882352942	11.635372281754835
3.2352941176470598	11.764705882352942	11.638354369509445
3.5294117647058822	11.764705882352942	11.639920564002315
3.8235294117647065	11.764705882352942	11.640806137599517
4.117647058823529	11.764705882352942	11.64138270909375
4.411764705882353	11.764705882352942	11.641819966991468
4.7058823529411775	11.764705882352942	11.642184828523641
5.0	11.764705882352942	11.642497642520985
-5.0	12.5	13.580799776320484
-4.705882352941177	12.5	13.725333804535765
-4.411764705882353	12.5	13.757414323495945
-4.117647058823529	12.5	13.655869268248306
-3.8235294117647056	12.5	13.415168637842681
-3.5294117647058822	12.5	13.048331436843396
-3.235294117647059	12.5	12.58644072915613
-2.941176470588235	12.5	12.07456938018401
-2.6470588235294117	12.5	11.564791158137682
-2.3529411764705883	12.5	11.107701088108522
-2.0588235294117645	12.5	10.74427868569168
-1.7647058823529411	12.5	10.499864796587683
-1.4705882352941178	12.5	10.381485277950446
-1.176470588235294	12.5	10.378887284836205
-0.8823529411764701	12.5	10.468714193003139
-0.5882352941176467	12.5	10.620521051715533
-0.2941176470588234	12.5	10.803036082350623
0.0	12.5	10.989260103182053
0.2941176470588234	12.5	11.159547265506434
0.5882352941176476	12.5	11.302496590920956
0.882352941176471	12.5	11.41406427707436
1.1764705882352944	12.5	11.495625620235607
1.4705882352941178	12.5	11.55174307449099
1.7647058823529411	12.5	11.588210676512714
2.0588235294117645	12.5	11.610670518126387
2.3529411764705888	12.5	11.623847138974103
2.647058823529412	12.5	11.631284434425451
2.9411764705882355	12.5	11.635407153830425
3.2352941176470598	12.5	11.637739881386523
3.5294117647058822	12.5	11.639163561004834
3.8235294117647065	12.5	11.640142453556056
4.117647058823529	12.5	11.64089575860034
4.411764705882353	12.5	11.641513202468943
4.7058823529411775	12.5	11.642025250123151
5.0	12.5	11.642441248446099
-5.0	13.23529411764706	14.04205073888035
-4.705882352941177	13.23529411764706	14.279614077436023
-4.411764705882353	13.23529411764706	14.39839830715304
-4.117647058823529	13.23529411764706	14.372217055831749
-3.8235294117647056	13.23529411764706	14.192264633007603
-3.5294117647058822	13.23529411764706	13.870124571057515
-3.235294117647059	13.23529411764706	13.436774372553172
-2.941176470588235	13.23529411764706	12.937662187327636
-2.6470588235294117	13.23529411764706	12.424955897154966
-2.3529411764705883	13.23529411764706	11.948766098119725
-2.0588235294117645	13.23529411764706	11.549322765401039
-1.7647058823529411	13.23529411764706	11.251721264147399
-1.4705882352941178	13.23529411764706	11.06409424385253
-1.176470588235294	13.23529411764706	10.979161574746074
-0.8823529411764701	13.23529411764706	10.978326095786004
-0.5882352941176467	13.23529411764706	11.03701911510146
-0.2941176470588234	13.23529411764706	11.129939727530626
0.0	13.23529411764706	11.235129857675393
0.2941176470588234	13.23529411764706	11.336336312186878
0.5882352941176476	13.23529411764706	11.423646315359136
0.882352941176471	13.23529411764706	11.49278634844145
1.1764705882352944	13.23529411764706	11.543663974097313
1.4705882352941178	13.23529411764706	11.578714526194023
1.7647058823529411	13.23529411764706	11.601458586613088
2.0588235294117645	13.23529411764706	11.615473289117123
2.3529411764705888	13.23529411764706	11.623805330043497
2.647058823529412	13.23529411764706	11.628744253043314
2.9411764705882355	13.23529411764706	11.631833466445505
3.2352941176470598	13.23529411764706	11.63400394729794
3.5294117647058822	13.23529411764706	11.635746391956117
3.8235294117647065	13.23529411764706	11.637271859467232
4.117647058823529	13.23529411764706	11.638638218095105
4.411764705882353	13.23529411764706	11.639837258255362
4.7058823529411775	13.23529411764706	11.640846729317417
5.0	13.23529411764706	11.64165549966304
-5.0	13.97058823529412	14.614172254327212
-4.705882352941177	13.97058823529412	14.945259673154112
-4.411764705882353	13.97058823529412	15.14330476658152
-4.117647058823529	13.97058823529412	15.176363311133803
-3.8235294117647056	13.97058823529412	15.032571566660252
-3.5294117647058822	13.97058823529412	14.72338199424329
-3.235294117647059	13.97058823529412	14.282019967127475
-2.941176470588235	13.97058823529412	13.757484553206645
-2.6470588235294117	13.97058823529412	13.205629164022252
-2.3529411764705883	13.97058823529412	12.679556692579652
-2.0588235294117645	13.97058823529412	12.221554745761567
-1.7647058823529411	13.97058823529412	11.858155166613997
-1.4705882352941178	13.97058823529412	11.598909672837229
-1.176470588235294	13.97058823529412	11.438482275053685
-0.8823529411764701	13.97058823529412	11.360956135234005
-0.5882352941176467	13.97058823529412	11.34497731191173
-0.2941176470588234	13.97058823529412	11.368491573615483
0.0	13.97058823529412	11.412239910604038
0.2941176470588234	13.97058823529412	11.46168463387895
0.5882352941176476	13.97058823529412	11.5074811216351
0.882352941176471	13.97058823529412	11.54489161442243
1.1764705882352944	13.97058823529412	11.572632177964405
1.4705882352941178	13.97058823529412	11.591587873621286
1.7647058823529411	13.97058823529412	11.603691788641536
2.0588235294117645	13.97058823529412	11.611108975567458
2.3529411764705888	13.97058823529412	11.615743489245371
2.647058823529412	13.97058823529412	11.619014173267866
2.9411764705882355	13.97058823529412	11.621818209389197
3.2352941176470598	13.97058823529412	11.62460479259018
3.5294117647058822	13.97058823529412	11.627498055587353
3.8235294117647065	13.97058823529412	11.630427351377877
4.117647058823529	13.97058823529412	11.633239298168887
4.411764705882353	13.97058823529412	11.635778763696727
4.7058823529411775	13.97058823529412	11.6379357552282
5.0	13.97058823529412	11.639662301745563
-5.0	14.705882352941178	15.208791695738812
-4.705882352941177	14.705882352941178	15.627096852577075
-4.411764705882353	14.705882352941178	15.894338923971317
-4.117647058823529	14.705882352941178	15.972691969350674
-3.8235294117647056	14.705882352941178	15.847506291786912
-3.5294117647058822	14.705882352941178	15.53085423290109
-3.235294117647059	14.705882352941178	15.059471855871623
-2.941176470588235	14.705882352941178	14.487627953003853
-2.6470588235294117	14.705882352941178	13.876863970323777
-2.3529411764705883	14.705882352941178	13.28527750767736
-2.0588235294117645	14.705882352941178	12.758869553129529
-1.7647058823529411	14.705882352941178	12.326592982450718
-1.4705882352941178	14.705882352941178	11.999523161271213
-1.176470588235294	14.705882352941178	11.773466735494141
-0.8823529411764701	14.705882352941178	11.633648716821044
-0.5882352941176467	14.705882352941178	11.559971106600377
-0.2941176470588234	14.705882352941178	11.531621849578395
0.0	14.705882352941178	11.530325738485672
0.2941176470588234	14.705882352941178	11.542056805303906
0.5882352941176476	14.705882352941178	11.557426552876084
0.882352941176471	14.705882352941178	11.5711651361293
1.1764705882352944	14.705882352941178	11.581140541507676
1.4705882352941178	14.705882352941178	11.587274574938284
1.7647058823529411	14.705882352941178	11.590583441376577
2.0588235294117645	14.705882352941178	11.592448340825618
2.3529411764705888	14.705882352941178	11.594135038671746
2.647058823529412	14.705882352941178	11.596534196408966
2.9411764705882355	14.705882352941178	11.600075761517182
3.2352941176470598	14.705882352941178	11.6047671976745
3.5294117647058822	14.705882352941178	11.610307267268718
3.8235294117647065	14.705882352941178	11.616231094904181
4.117647058823529	14.705882352941178	11.622048981129641
4.411764705882353	14.705882352941178	11.627352012970206
4.7058823529411775	14.705882352941178	11.631871143551795
5.0	14.705882352941178	11.635490221821481
-5.0	15.441176470588236	15.735516802450329
-4.705882352941177	15.441176470588236	16.2267745406895
-4.411764705882353	15.441176470588236	16.54952948595027
-4.117647058823529	15.441176470588236	16.66074988442304
-3.8235294117647056	15.441176470588236	16.54346263155657
-3.5294117647058822	15.441176470588236	16.210615768654215
-3.235294117647059	15.441176470588236	15.702593114600582
-2.941176470588235	15.441176470588236	15.079073353043867
-2.6470588235294117	15.441176470588236	14.407518179157552
-2.3529411764705883	15.441176470588236	13.751346259427114
-2.0588235294117645	15.441176470588236	13.160594373116304
-1.7647058823529411	15.441176470588236	12.666792318924681
-1.4705882352941178	15.441176470588236	12.28237050472087
-1.176470588235294	15.441176470588236	12.003702347894082
-0.8823529411764701	15.441176470588236	11.816204675851996
-0.5882352941176467	15.441176470588236	11.699854856198181
-0.2941176470588234	15.441176470588236	11.6338805037479
0.0	15.441176470588236	11.599975586065819
0.2941176470588234	15.441176470588236	11.583953951665505
0.5882352941176476	15.441176470588236	11.57612314606838
0.882352941176471	15.441176470588236	11.570814975485689
1.1764705882352944	15.441176470588236	11.565492328092978
1.4705882352941178	15.441176470588236	11.55974485808176
1.7647058823529411	15.441176470588236	11.554362344219218
2.0588235294117645	15.441176470588236	11.550577727531595
2.3529411764705888	15.441176470588236	11.549514031706924
2.647058823529412	15.441176470588236	11.551840827833049
2.9411764705882355	15.441176470588236	11.557629679709308
3.2352941176470598	15.441176470588236	11.566381875789208
3.5294117647058822	15.441176470588236	11.577183386392917
3.8235294117647065	15.441176470588236	11.588927058259724
4.117647058823529	15.441176470588236	11.600538228426716
4.411764705882353	15.441176470588236	11.611150879466832
4.7058823529411775	15.441176470588236	11.620204254644788
5.0	15.441176470588236	11.627456571315191
-5.0	16.176470588235297	16.112616219957598
-4.705882352941177	16.176470588235297	16.654792115892764
-4.411764705882353	16.176470588235297	17.015537632313947
-4.117647058823529	16.176470588235297	17.148096656638877
-3.8235294117647056	16.176470588235297	17.03387592632481
-3.5294117647058822	16.176470588235297	16.68654653511937
-3.235294117647059	16.176470588235297	16.149261428867362
-2.941176470588235	16.176470588235297	15.485788892244463
-2.6470588235294117	16.176470588235297	14.76808408403457
-2.3529411764705883	16.176470588235297	14.063628533430894
-2.0588235294117645	16.176470588235297	13.425545989127308
-1.7647058823529411	16.176470588235297	12.88729769518197
-1.4705882352941178	16.176470588235297	12.462218988828038
-1.176470588235294	16.176470588235297	12.146859776053246
-0.8823529411764701	16.176470588235297	11.92640335198273
-0.5882352941176467	16.176470588235297	11.780423713743113
-0.2941176470588234	16.176470588235297	11.687711043306777
0.0	16.176470588235297	11.629549763517696
0.2941176470588234	16.176470588235297	11.59141070207961
0.5882352941176476	16.176470588235297	11.563375153739392
0.882352941176471	16.176470588235297	11.539728825897068
1.1764705882352944	16.176470588235297	11.51811760222382
1.4705882352941178	16.176470588235297	11.498540908292966
1.7647058823529411	16.176470588235297	11.482348701737564
2.0588235294117645	16.176470588235297	11.471340541819618
2.3529411764705888	16.176470588235297	11.467037411163727
2.647058823529412	16.176470588235297	11.47018530088876
2.9411764705882355	16.176470588235297	11.480529549627951
3.2352941176470598	16.176470588235297	11.4968599547901
3.5294117647058822	16.176470588235297	11.51727599467984
3.8235294117647065	16.176470588235297	11.539577749556617
4.117647058823529	16.176470588235297	11.561669515592198
4.411764705882353	16.176470588235297	11.581877256046976
4.7058823529411775	16.176470588235297	11.599121391835217
5.0	16.176470588235297	11.6129364889847
-5.0	16.911764705882355	16.279920956027695
-4.705882352941177	16.911764705882355	16.845124577743498
-4.411764705882353	16.911764705882355	17.223418613252242
-4.117647058823529	16.911764705882355	17.366432196490795
-3.8235294117647056	16.911764705882355	17.254857461540656
-3.5294117647058822	16.911764705882355	16.902642675224122
-3.235294117647059	16.911764705882355	16.3540694294088
-2.941176470588235	16.911764705882355	15.67456547414626
-2.6470588235294117	16.911764705882355	14.937881881455835
-2.3529411764705883	16.911764705882355	14.213083034953229
-2.0588235294117645	16.911764705882355	13.554443258255136
-1.7647058823529411	16.911764705882355	12.996078861219797
-1.4705882352941178	16.911764705882355	12.551545753886819
-1.176470588235294	16.911764705882355	12.2173024352979
-0.8823529411764701	16.911764705882355	11.97825387075169
-0.5882352941176467	16.911764705882355	11.813606596701144
-0.2941176470588234	16.911764705882355	11.70176929246028
0.0	16.911764705882355	11.623707905411193
0.2941176470588234	16.911764705882355	11.564737937544978
0.5882352941176476	16.911764705882355	11.51506923249943
0.882352941176471	16.911764705882355	11.469509332449011
1.1764705882352944	16.911764705882355	11.426666924114636
1.4705882352941178	16.911764705882355	11.387885192524958
1.7647058823529411	16.911764705882355	11.356054154729287
2.0588235294117645	16.911764705882355	11.334427207472958
2.3529411764705888	16.911764705882355	11.325580217893723
2.647058823529412	16.911764705882355	11.330659938732566
2.9411764705882355	16.911764705882355	11.34903767108727
3.2352941176470598	16.911764705882355	11.378405916140208
3.5294117647058822	16.911764705882355	11.415252150782711
3.8235294117647065	16.911764705882355	11.455553765650347
4.117647058823529	16.911764705882355	11.495496698024587
4.411764705882353	16.911764705882355	11.53204121941398
4.7058823529411775	16.911764705882355	11.563229088227184
5.0	16.911764705882355	11.588216039897874
-5.0	17.647058823529413	16.20983412763051
-4.705882352941177	17.647058823529413	16.76775705590876
-4.411764705882353	17.647058823529413	17.142224265535667
-4.117647058823529	17.647058823529413	17.28566531782448
-3.8235294117647056	17.647058823529413	17.179057144850812
-3.5294117647058822	17.647058823529413	16.836022227877034
-3.235294117647059	17.647058823529413	16.29993028223434
-2.941176470588235	17.647058823529413	15.634851597574784
-2.6470588235294117	17.647058823529413	14.912955363254728
-2.3529411764705883	17.647058823529413	14.201744757711442
-2.0588235294117645	17.647058823529413	13.55416166575316
-1.7647058823529411	17.647058823529413	13.00334260890648
-1.4705882352941178	17.647058823529413	12.562236077109738
-1.176470588235294	17.647058823529413	12.226993761569952
-0.8823529411764701	17.647058823529413	11.982392697604599
-0.5882352941176467	17.647058823529413	11.807576730828963
-0.2941176470588234	17.647058823529413	11.680908250843277
0.0	17.647058823529413	11.583375090494147
0.2941176470588234	17.647058823529413	11.500534380848064
0.5882352941176476	17.647058823529413	11.423265090722525
0.882352941176471	17.647058823529413	11.347656814306832
1.1764705882352944	17.647058823529413	11.274285649748753
1.4705882352941178	17.647058823529413	11.2070366769545
1.7647058823529411	17.647058823529413	11.151603674016279
2.0588235294117645	17.647058823529413	11.113841775100196
2.3529411764705888	17.647058823529413	11.098223144144315
2.647058823529412	17.647058823529413	11.106682334679933
2.9411764705882355	17.647058823529413	11.138087483209627
3.2352941176470598	17.647058823529413	11.188432097901487
3.5294117647058822	17.647058823529413	11.251654631269682
3.8235294117647065	17.647058823529413	11.320829887084518
4.117647058823529	17.647058823529413	11.3893991255609
4.411764705882353	17.647058823529413	11.45213814687642
4.7058823529411775	17.647058823529413	11.505682339406697
5.0	17.647058823529413	11.548581077193983
-5.0	18.38235294117647	15.912252204841751
-4.705882352941177	18.38235294117647	16.4343744729966
-4.411764705882353	18.38235294117647	16.785281705412313
-4.117647058823529	18.38235294117647	16.920535474989837
-3.8235294117647056	18.38235294117647	16.822347406986246
-3.5294117647058822	18.38235294117647	16.503393752281696
-3.235294117647059	18.38235294117647	16.004093149804746
-2.941176470588235	18.38235294117647	15.384143305959697
-2.6470588235294117	18.38235294117647	14.710740891490072
-2.3529411764705883	18.38235294117647	14.046651110830423
-2.0588235294117645	18.38235294117647	13.440954269607584
-1.7647058823529411	18.38235294117647	12.924126862882712
-1.4705882352941178	18.38235294117647	12.507651613428713
-1.176470588235294	18.38235294117647	12.187149954393842
-0.8823529411764701	18.38235294117647	11.947433066360873
-0.5882352941176467	18.38235294117647	11.767908926646937
-0.2941176470588234	18.38235294117647	11.627252718816917
0.0	18.38235294117647	11.506840580530394
0.2941176470588234	18.38235294117647	11.392910036311203
0.5882352941176476	18.38235294117647	11.277631532709504
0.882352941176471	18.38235294117647	11.15928423892694
1.1764705882352944	18.38235294117647	11.04164316067612
1.4705882352941178	18.38235294117647	10.932631241503268
1.7647058823529411	18.38235294117647	10.84234285748808
2.0588235294117645	18.38235294117647	10.780694011909144
2.3529411764705888	18.38235294117647	10.75511950615828
2.647058823529412	18.38235294117647	10.768814486919709
2.9411764705882355	18.38235294117647	10.819936470012419
3.2352941176470598	18.38235294117647	10.901947039258262
3.5294117647058822	18.38235294117647	11.004958620276167
3.8235294117647065	18.38235294117647	11.117679031945876
4.117647058823529	18.38235294117647	11.229416021108461
4.411764705882353	18.38235294117647	11.331654015095381
4.7058823529411775	18.38235294117647	11.418908954767986
5.0	18.38235294117647	11.488816407262668
-5.0	19.11764705882353	15.431111473146924
-4.705882352941177	19.11764705882353	15.894619540747511
-4.411764705882353	19.11764705882353	16.206332642553214
-4.117647058823529	19.11764705882353	16.326833531454653
-3.8235294117647056	19.11764705882353	16.24033250205835
-3.5294117647058822	19.11764705882353	15.958041759942537
-3.235294117647059	19.11764705882353	15.515748457984856
-2.941176470588235	19.11764705882353	14.966291490255909
-2.6470588235294117	19.11764705882353	14.369090129873547
-2.3529411764705883	19.11764705882353	13.779529014507474
-2.0588235294117645	19.11764705882353	13.240702640550866
-1.7647058823529411	19.11764705882353	12.778988100421813
-1.4705882352941178	19.11764705882353	12.403626007821952
-1.176470588235294	19.11764705882353	12.109439201030119
-0.8823529411764701	19.11764705882353	11.881306236235355
-0.5882352941176467	19.11764705882353	11.699055340731878
-0.2941176470588234	19.11764705882353	11.541857328471982
0.0	19.11764705882353	11.391692386357223
0.2941176470588234	19.11764705882353	11.235820224737429
0.5882352941176476	19.11764705882353	11.068306909192176
0.882352941176471	19.11764705882353	10.890607023568235
1.1764705882352944	19.11764705882353	10.711104133486888
1.4705882352941178	19.11764705882353	10.543515329537154
1.7647058823529411	19.11764705882353	10.404234503267975
2.0588235294117645	19.11764705882353	10.308984173106957
2.3529411764705888	19.11764705882353	10.269437660465401
2.647058823529412	19.11764705882353	10.290606874820332
2.9411764705882355	19.11764705882353	10.369665593278366
3.2352941176470598	19.11764705882353	10.496506006790714
3.5294117647058822	19.11764705882353	10.655834122502451
3.8235294117647065	19.11764705882353	10.830182193129733
4.117647058823529	19.11764705882353	11.00301066679347
4.411764705882353	19.11764705882353	11.16114726153883
4.7058823529411775	19.11764705882353	11.296109068724215
5.0	19.11764705882353	11.404238693860684
-5.0	19.85294117647059	14.833278770069306
-4.705882352941177	19.85294117647059	15.223721216218731
-4.411764705882353	19.85294117647059	15.486376273967425
-4.117647058823529	19.85294117647059	15.588050819341706
-3.8235294117647056	19.85294117647059	15.515438407511278
-3.5294117647058822	19.85294117647059	15.277952307639001
-3.235294117647059	19.85294117647059	14.90566796070183
-2.941176470588235	19.85294117647059	14.44296509813298
-2.6470588235294117	19.85294117647059	13.939673067970089
-2.3529411764705883	19.85294117647059	13.442074512036578
-2.0588235294117645	19.85294117647059	12.985870195833606
-1.7647058823529411	19.85294117647059	12.592343256988372
-1.4705882352941178	19.85294117647059	12.267889632186023
-1.176470588235294	19.85294117647059	12.006217693903594
-0.8823529411764701	19.85294117647059	11.79211152478305
-0.5882352941176467	19.85294117647059	11.605708145781387
-0.2941176470588234	19.85294117647059	11.42657896150208
0.0	19.85294117647059	11.237280356750464
0.2941176470588234	19.85294117647059	11.026255216602312
0.5882352941176476	19.85294117647059	10.789967253425441
0.882352941176471	19.85294117647059	10.534014273073659
1.1764705882352944	19.85294117647059	10.272858849527843
1.4705882352941178	19.85294117647059	10.027891158152753
1.7647058823529411	19.85294117647059	9.823859676991226
2.0588235294117645	19.85294117647059	9.684192560217921
2.3529411764705888	19.85294117647059	9.626191337404588
2.647058823529412	19.85294117647059	9.657285909720152
2.9411764705882355	19.85294117647059	9.773355850883071
3.2352941176470598	19.85294117647059	9.959571960764137
3.5294117647058822	19.85294117647059	10.193483860151261
3.8235294117647065	19.85294117647059	10.44944736097767
4.117647058823529	19.85294117647059	10.703180304305874
4.411764705882353	19.85294117647059	10.935344001817068
4.7058823529411775	19.85294117647059	11.133484386058058
5.0	19.85294117647059	11.292231889256108
-5.0	20.58823529411765	14.193201064442814
-4.705882352941177	20.58823529411765	14.505330146773629
-4.411764705882353	20.58823529411765	14.715330897987137
-4.117647058823529	20.58823529411765	14.79666820504782
-3.8235294117647056	20.58823529411765	14.738693319941568
-3.5294117647058822	20.58823529411765	14.548898707539475
-3.235294117647059	20.58823529411765	14.251255619560832
-2.941176470588235	20.58823529411765	13.881100398289266
-2.6470588235294117	20.58823529411765	13.478003083728076
-2.3529411764705883	20.58823529411765	13.078491840177787
-2.0588235294117645	20.58823529411765	12.710307812949258
-1.7647058823529411	20.58823529411765	12.389183738074411
-1.4705882352941178	20.58823529411765	12.11830246524836
-1.176470588235294	20.58823529411765	11.889929593830539
-0.8823529411764701	20.58823529411765	11.688418958643316
-0.5882352941176467	20.58823529411765	11.493854130204873
-0.2941176470588234	20.58823529411765	11.285849409193663
0.0	20.58823529411765	11.047272766275526
0.2941176470588234	20.58823529411765	10.76771303259669
0.5882352941176476	20.58823529411765	10.446369357058428
0.882352941176471	20.58823529411765	10.093808166718965
1.1764705882352944	20.58823529411765	9.731909529368192
1.4705882352941178	20.58823529411765	9.391488889928837
1.7647058823529411	20.58823529411765	9.10758558846629
2.0588235294117645	20.58823529411765	8.913130967286323
2.3529411764705888	20.58823529411765	8.832372084671583
2.647058823529412	20.58823529411765	8.875724836210226
2.9411764705882355	20.58823529411765	9.03747393065651
3.2352941176470598	20.58823529411765	9.2969654877768
3.5294117647058822	20.58823529411765	9.622918951818296
3.8235294117647065	20.58823529411765	9.979600687881488
4.117647058823529	20.58823529411765	10.333174147932436
4.411764705882353	20.58823529411765	10.656691178932384
4.7058823529411775	20.58823529411765	10.932797193983822
5.0	20.58823529411765	11.154009757663463
-5.0	21.323529411764707	13.577935426682194
-4.705882352941177	21.323529411764707	13.814756034012415
-4.411764705882353	21.323529411764707	13.974095890238594
-4.117647058823529	21.323529411764707	14.03581714571916
-3.8235294117647056	21.323529411764707	13.991824254385122
-3.5294117647058822	21.323529411764707	13.847762790968623
-3.235294117647059	21.323529411764707	13.621735140860972
-2.941176470588235	21.323529411764707	13.340378650784997
-2.6470588235294117	21.323529411764707	13.03338306929423
-2.3529411764705883	21.323529411764707	12.727856871465578
-2.0588235294117645	21.323529411764707	12.443805148461
-1.7647058823529411	21.323529411764707	12.191477966757756
-1.4705882352941178	21.323529411764707	11.970738519374411
-1.176470588235294	21.323529411764707	11.772135574722961
-0.8823529411764701	21.323529411764707	11.57918139459052
-0.5882352941176467	21.323529411764707	11.371410928887528
-0.2941176470588234	21.323529411764707	11.127980257370327
0.0	21.323529411764707	10.831663492248188
0.2941176470588234	21.323529411764707	10.47300286167592
0.5882352941176476	21.323529411764707	10.054066546494454
0.882352941176471	21.323529411764707	9.590928141419644
1.1764705882352944	21.323529411764707	9.113838898814372
1.4705882352941178	21.323529411764707	8.664324793177567
1.7647058823529411	21.323529411764707	8.289153029629759
2.0588235294117645	21.323529411764707	8.032099004890515
2.3529411764705888	21.323529411764707	7.925339869174634
2.647058823529412	21.323529411764707	7.982701366674748
2.9411764705882355	21.323529411764707	8.196645533701536
3.2352941176470598	21.323529411764707	8.539863308808336
3.5294117647058822	21.323529411764707	8.970984925751974
3.8235294117647065	21.323529411764707	9.44274862947889
4.117647058823529	21.323529411764707	9.91040104300236
4.411764705882353	21.323529411764707	10.338299422165843
4.7058823529411775	21.323529411764707	10.703489826296368
5.0	21.323529411764707	10.996075649612676
-5.0	22.058823529411768	13.036519944158965
-4.705882352941177	22.058823529411768	13.207060216681286
-4.411764705882353	22.058823529411768	13.321802565468175
-4.117647058823529	22.058823529411768	13.366237158761496
-3.8235294117647056	22.058823529411768	13.334513636633465
-3.5294117647058822	22.058823529411768	13.230649815176003
-3.235294117647059	22.058823529411768	13.067578056714327
-2.941176470588235	22.058823529411768	12.864268067643586
-2.6470588235294117	22.058823529411768	12.641687947498445
-2.3529411764705883	22.058823529411768	12.418603761469459
-2.0588235294117645	22.058823529411768	12.208117227620233
-1.7647058823529411	22.058823529411768	12.015494858337105
-1.4705882352941178	22.058823529411768	11.837435017942646
-1.176470588235294	22.058823529411768	11.662631519331601
-0.8823529411764701	22.058823529411768	11.473411492655712
-0.5882352941176467	22.058823529411768	11.248311210303608
-0.2941176470588234	22.058823529411768	10.965565396468264
0.0	22.058823529411768	10.607457940380156
0.2941176470588234	22.058823529411768	10.165218555129297
0.5882352941176476	22.058823529411768	9.643694503886621
0.882352941176471	22.058823529411768	9.064575260107482
1.1764705882352944	22.058823529411768	8.466783567705926
1.4705882352941178	22.058823529411768	7.903005481188438
1.7647058823529411	22.058823529411768	7.432258261494675
2.0588235294117645	22.058823529411768	7.109656483424411
2.3529411764705888	22.058823529411768	6.975673358745608
2.647058823529412	22.058823529411768	7.047701880379132
2.9411764705882355	22.058823529411768	7.316294652439035
3.2352941176470598	22.058823529411768	7.747174269951513
3.5294117647058822	22.058823529411768	8.288407453205794
3.8235294117647065	22.058823529411768	8.880662470077908
4.117647058823529	22.058823529411768	9.46775600385324
4.411764705882353	22.058823529411768	10.004942057049137
4.7058823529411775	22.058823529411768	10.463404154002713
5.0	22.058823529411768	10.830718048219262
-5.0	22.794117647058826	12.59563756192397
-4.705882352941177	22.794117647058826	12.712200890843553
-4.411764705882353	22.794117647058826	12.790620564007867
-4.117647058823529	22.794117647058826	12.820968952991931
-3.8235294117647056	22.794117647058826	12.799222740615328
-3.5294117647058822	22.794117647058826	12.728071733177291
-3.235294117647059	22.794117647058826	12.616232807610471
-2.941176470588235	22.794117647058826	12.476420117050399
-2.6470588235294117	22.794117647058826	12.322476022426963
-2.3529411764705883	22.794117647058826	12.166328821695071
-2.0588235294117645	22.794117647058826	12.015380658879296
-1.7647058823529411	22.794117647058826	11.870712043238408
-1.4705882352941178	22.794117647058826	11.726249546179941
-1.176470588235294	22.794117647058826	11.568902343542423
-0.8823529411764701	22.794117647058826	11.379678868550466
-0.5882352941176467	22.794117647058826	11.135891921051728
-0.2941176470588234	22.794117647058826	10.814613959775738
0.0	22.794117647058826	10.397405657294353
0.2941176470588234	22.794117647058826	9.875936625779996
0.5882352941176476	22.794117647058826	9.25752085038867
0.882352941176471	22.794117647058826	8.569035601880293
1.1764705882352944	22.794117647058826	7.8575068122031375
1.4705882352941178	22.794117647058826	7.186093416558789
1.7647058823529411	22.794117647058826	6.625328591989909
2.0588235294117645	22.794117647058826	6.240994802634735
2.3529411764705888	22.794117647058826	6.081372766989972
2.647058823529412	22.794117647058826	6.167212566835838
2.9411764705882355	22.794117647058826	6.487267784872984
3.2352941176470598	22.794117647058826	7.0006985794714796
3.5294117647058822	22.794117647058826	7.64562388921145
3.8235294117647065	22.794117647058826	8.351345646312444
4.117647058823529	22.794117647058826	9.050916948531663
4.411764705882353	22.794117647058826	9.691019261231858
4.7058823529411775	22.794117647058826	10.237315358337174
5.0	22.794117647058826	10.67500071395455
-5.0	23.529411764705884	12.261206298932425
-4.705882352941177	23.529411764705884	12.33682411723959
-4.411764705882353	23.529411764705884	12.387689109146661
-4.117647058823529	23.529411764705884	12.407349176891623
-3.8235294117647056	23.529411764705884	12.3931663896195
-3.5294117647058822	23.529411764705884	12.346822122109208
-3.235294117647059	23.529411764705884	12.273833260383148
-2.941176470588235	23.529411764705884	12.182163853332007
-2.6470588235294117	23.529411764705884	12.080241111616525
-2.3529411764705883	23.529411764705884	11.97478794907333
-2.0588235294117645	23.529411764705884	11.868850530998238
-1.7647058823529411	23.529411764705884	11.760280846926438
-1.4705882352941178	23.529411764705884	11.64082196280012
-1.176470588235294	23.529411764705884	11.495915344511408
-0.8823529411764701	23.529411764705884	11.305422126182433
-0.5882352941176467	23.529411764705884	11.04555651890026
-0.2941176470588234	23.529411764705884	10.692338092206642
0.0	23.529411764705884	10.226644244190469
0.2941176470588234	23.529411764705884	9.640428455773849
0.5882352941176476	23.529411764705884	8.942960596742239
0.882352941176471	23.529411764705884	8.165308831585325
1.1764705882352944	23.529411764705884	7.361079110244586
1.4705882352941178	23.529411764705884	6.601950656620751
1.7647058823529411	23.529411764705884	5.967832787056819
2.0588235294117645	23.529411764705884	5.533196627284769
2.3529411764705888	23.529411764705884	5.352682791387398
2.647058823529412	23.529411764705884	5.449775965271516
2.9411764705882355	23.529411764705884	5.8117635219686195
3.2352941176470598	23.529411764705884	6.392458310844531
3.5294117647058822	23.529411764705884	7.121873613611646
3.8235294117647065	23.529411764705884	7.920049877323079
4.117647058823529	23.529411764705884	8.711269855719676
4.411764705882353	23.529411764705884	9.435229974255746
4.7058823529411775	23.529411764705884	10.05309461191267
5.0	23.529411764705884	10.548119753550292
-5.0	24.264705882352942	12.023868774512934
-4.705882352941177	24.264705882352942	12.070428269367042
-4.411764705882353	24.264705882352942	12.101738008042004
-4.117647058823529	24.264705882352942	12.113812599610752
-3.8235294117647056	24.264705882352942	12.104997855829152
-3.5294117647058822	24.264705882352942	12.076260829182504
-3.235294117647059	24.264705882352942	12.030850349750228
-2.941176470588235	24.264705882352942	11.973365348750951
-2.6470588235294117	24.264705882352942	11.908401454894816
-2.3529411764705883	24.264705882352942	11.839008296860037
-2.0588235294117645	24.264705882352942	11.765176627044735
-1.7647058823529411	24.264705882352942	11.682525388779446
-1.4705882352941178	24.264705882352942	11.581336087968301
-1.176470588235294	24.264705882352942	11.446132212995032
-0.8823529411764701	24.264705882352942	11.256119986069749
-0.5882352941176467	24.264705882352942	10.986918722814735
-0.2941176470588234	24.264705882352942	10.613986318069337
0.0	24.264705882352942	10.117861143370135
0.2941176470588234	24.264705882352942	9.49075192889949
0.5882352941176476	24.264705882352942	8.743224289204575
0.882352941176471	24.264705882352942	7.90904262203934
1.1764705882352944	24.264705882352942	7.046011626894145
1.4705882352941178	24.264705882352942	6.231231153004079
1.7647058823529411	24.264705882352942	5.550568260040902
2.0588235294117645	24.264705882352942	5.084011968609934
2.3529411764705888	24.264705882352942	4.890240937133003
2.647058823529412	24.264705882352942	4.994476190913169
2.9411764705882355	24.264705882352942	5.383075021507467
3.2352941176470598	24.264705882352942	6.006456942020991
3.5294117647058822	24.264705882352942	6.789491293595239
3.8235294117647065	24.264705882352942	7.646341028465542
4.117647058823529	24.264705882352942	8.4957230764173
4.411764705882353	24.264705882352942	9.272901021806017
4.7058823529411775	24.264705882352942	9.936184474303515
5.0	24.264705882352942	10.467598580887119
-5.0	25.0	11.865815047577726
-4.705882352941177	25.0	11.893023428966107
-4.411764705882353	25.0	11.91131099558192
-4.117647058823529	25.0	11.918335814146035
-3.8235294117647056	25.0	11.913100680823643
-3.5294117647058822	25.0	11.896101230811217
-3.235294117647059	25.0	11.869085191860202
-2.941176470588235	25.0	11.834429626038204
-2.6470588235294117	25.0	11.794215702351794
-2.3529411764705883	25.0	11.749115059884302
-2.0588235294117645	25.0	11.697201631433433
-1.7647058823529411	25.0	11.632798560200593
-1.4705882352941178	25.0	11.545503846874169
-1.176470588235294	25.0	11.41963688107642
-0.8823529411764701	25.0	11.234492599353882
-0.5882352941176467	25.0	10.965902871649456
-0.2941176470588234	25.0	10.589562869752141
0.0	25.0	10.086265865299964
0.2941176470588234	25.0	9.448567937732332
0.5882352941176476	25.0	8.687593802691428
0.882352941176471	25.0	7.837988234618653
1.1764705882352944	25.0	6.958801377380753
1.4705882352941178	25.0	6.128681528006534
1.7647058823529411	25.0	5.435170532192255
2.0588235294117645	25.0	4.959797464337725
2.3529411764705888	25.0	4.762364596859739
2.647058823529412	25.0	4.868576358541156
2.9411764705882355	25.0	5.2645343030709935
3.2352941176470598	25.0	5.899720229735049
3.5294117647058822	25.0	6.697581325818063
3.8235294117647065	25.0	7.570655397905303
4.117647058823529	25.0	8.436120354314964
4.411764705882353	25.0	9.228014027194186
4.7058823529411775	25.0	9.903856632763933
5.0	25.0	10.445332969438063


==> anc/gp_mean_f1_initial.dat <==
z	y2	y1
-5.0	0.0	9.675329977541473
-4.705882352941177	0.0	9.675136231961087
-4.411764705882353	0.0	9.67480373695302
-4.117647058823529	0.0	9.674279737976029
-3.8235294117647056	0.0	9.673524319433655
-3.5294117647058822	0.0	9.672533848263061
-3.235294117647059	0.0	9.671363598766868
-2.941176470588235	0.0	9.670137609917596
-2.6470588235294117	0.0	9.669034936894667
-2.3529411764705883	0.0	9.668250046662614
-2.0588235294117645	0.0	9.667938473863144
-1.7647058823529411	0.0	9.668170023779279
-1.4705882352941178	0.0	9.668914117359963
-1.176470588235294	0.0	9.670074776905095
-0.8823529411764701	0.0	9.671583777675393
-0.5882352941176467	0.0	9.67356017529045
-0.2941176470588234	0.0	9.67655600083401
0.0	0.0	9.681917701598472
0.2941176470588234	0.0	9.692268700670935
0.5882352941176476	0.0	9.712023315137266
0.882352941176471	0.0	9.747667866462963
1.1764705882352944	0.0	9.807355810150465
1.4705882352941178	0.0	9.89931904300528
1.7647058823529411	0.0	10.028894546810331
2.0588235294117645	0.0	10.194681883254411
2.3529411764705888	0.0	10.385255160994674
2.647058823529412	0.0	10.578389240667994
2.9411764705882355	0.0	10.744305759042167
3.2352941176470598	0.0	10.852839294562612
3.5294117647058822	0.0	10.882321350153887
3.8235294117647065	0.0	10.826625869675144
4.117647058823529	0.0	10.697241977007813
4.411764705882353	0.0	10.5194146741093
4.7058823529411775	0.0	10.324127427513014
5.0	0.0	10.13940889604365
-5.0	0.7352941176470589	9.67480223643265
-4.705882352941177	0.7352941176470589	9.674083936752893
-4.411764705882353	0.7352941176470589	9.672851232196043
-4.117647058823529	0.7352941176470589	9.670908538520484
-3.8235294117647056	0.7352941176470589	9.668107870755618
-3.5294117647058822	0.7352941176470589	9.664435757442469
-3.235294117647059	0.7352941176470589	9.660097113861902
-2.941176470588235	0.7352941176470589	9.655551755884382
-2.6470588235294117	0.7352941176470589	9.651463296495242
-2.3529411764705883	0.7352941176470589	9.648551806630264
-2.0588235294117645	0.7352941176470589	9.64739053954563
-1.7647058823529411	0.7352941176470589	9.648226604461556
-1.4705882352941178	0.7352941176470589	9.650909371600065
-1.176470588235294	0.7352941176470589	9.654973657568469
-0.8823529411764701	0.7352941176470589	9.65987157882842
-0.5882352941176467	0.7352941176470589	9.66531517755796
-0.2941176470588234	0.7352941176470589	9.671702797800469
0.0	0.7352941176470589	9.680636811363536
0.2941176470588234	0.7352941176470589	9.695540325377944
0.5882352941176476	0.7352941176470589	9.722279091792409
0.882352941176471	0.7352941176470589	9.769472068179278
1.1764705882352944	0.7352941176470589	9.847917778826279
1.4705882352941178	0.7352941176470589	9.968491417743575
1.7647058823529411	0.7352941176470589	10.138246147624683
2.0588235294117645	0.7352941176470589	10.355386062879415
2.3529411764705888	0.7352941176470589	10.60496836049988
2.647058823529412	0.7352941176470589	10.857897232598187
2.9411764705882355	0.7352941176470589	11.075179807065552
3.2352941176470598	0.7352941176470589	11.217313744857373
3.5294117647058822	0.7352941176470589	11.255923025164677
3.8235294117647065	0.7352941176470589	11.182985295587143
4.117647058823529	0.7352941176470589	11.013546566546013
4.411764705882353	0.7352941176470589	10.780667242229635
4.7058823529411775	0.7352941176470589	10.524922698955535
5.0	0.7352941176470589	10.283018747958632
-5.0	1.4705882352941178	9.673218628369565
-4.705882352941177	1.4705882352941178	9.670926283977959
-4.411764705882353	1.4705882352941178	9.666992294495053
-4.117647058823529	1.4705882352941178	9.660792482431265
-3.8235294117647056	1.4705882352941178	9.651854575786977
-3.5294117647058822	1.4705882352941178	9.640135580073272
-3.235294117647059	1.4705882352941178	9.626289439178727
-2.941176470588235	1.4705882352941178	9.61178352827681
-2.6470588235294117	1.4705882352941178	9.598735416150653
-2.3529411764705883	1.4705882352941178	9.589442081690166
-2.0588235294117645	1.4705882352941178	9.585729163459389
-1.7647058823529411	1.4705882352941178	9.588372095629245
-1.4705882352941178	1.4705882352941178	9.596848163747136
-1.176470588235294	1.4705882352941178	9.609549534969089
-0.8823529411764701	1.4705882352941178	9.624395236264174
-0.5882352941176467	1.4705882352941178	9.639644111354725
-0.2941176470588234	1.4705882352941178	9.654709340926503
0.0	1.4705882352941178	9.670883729439483
0.2941176470588234	1.4705882352941178	9.691986261555138
0.5882352941176476	1.4705882352941178	9.724900065784308
0.882352941176471	1.4705882352941178	9.77973875885333
1.1764705882352944	1.4705882352941178	9.869061197878308
1.4705882352941178	1.4705882352941178	10.005429516095532
1.7647058823529411	1.4705882352941178	10.196998710235775
2.0588235294117645	1.4705882352941178	10.441865821173113
2.3529411764705888	1.4705882352941178	10.723250971869714
2.647058823529412	1.4705882352941178	11.008386305433405
2.9411764705882355	1.4705882352941178	11.253329614903002
3.2352941176470598	1.4705882352941178	11.413556138236157
3.5294117647058822	1.4705882352941178	11.457080121288767
3.8235294117647065	1.4705882352941178	11.374858797074538
4.117647058823529	1.4705882352941178	11.18385348769072
4.411764705882353	1.4705882352941178	10.921332674909687
4.7058823529411775	1.4705882352941178	10.633036292539767
5.0	1.4705882352941178	10.360342168408598
-5.0	2.2058823529411766	9.669189340078855
-4.705882352941177	2.2058823529411766	9.662892040120811
-4.411764705882353	2.2058823529411766	9.65208497643427
-4.117647058823529	2.2058823529411766	9.635053470782863
-3.8235294117647056	2.2058823529411766	9.610500144199337
-3.5294117647058822	2.2058823529411766	9.578306884208228
-3.235294117647059	2.2058823529411766	9.54027012849458
-2.941176470588235	2.2058823529411766	9.500420848155233
-2.6470588235294117	2.2058823529411766	9.46457597314698
-2.3529411764705883	2.2058823529411766	9.439044546841933
-2.0588235294117645	2.2058823529411766	9.428838082287331
-1.7647058823529411	2.2058823529411766	9.436073988099785
-1.4705882352941178	2.2058823529411766	9.459275557796568
-1.176470588235294	2.2058823529411766	9.493906296306674
-0.8823529411764701	2.2058823529411766	9.533926930804665
-0.5882352941176467	2.2058823529411766	9.573756516783947
-0.2941176470588234	2.2058823529411766	9.609980001114426
0.0	2.2058823529411766	9.642441175317515
0.2941176470588234	2.2058823529411766	9.674736429426652
0.5882352941176476	2.2058823529411766	9.714288707300815
0.882352941176471	2.2058823529411766	9.77200415349028
1.1764705882352944	2.2058823529411766	9.8611294063203
1.4705882352941178	2.2058823529411766	9.994685855352182
1.7647058823529411	2.2058823529411766	10.181147440500258
2.0588235294117645	2.2058823529411766	10.419001471528546
2.3529411764705888	2.2058823529411766	10.692143663959536
2.647058823529412	2.2058823529411766	10.96886348158696
2.9411764705882355	2.2058823529411766	11.206558996551868
3.2352941176470598	2.2058823529411766	11.362040351326291
3.5294117647058822	2.2058823529411766	11.404275439331343
3.8235294117647065	2.2058823529411766	11.324491415902116
4.117647058823529	2.2058823529411766	11.139147471992885
4.411764705882353	2.2058823529411766	10.884407643510105
4.7058823529411775	2.2058823529411766	10.604656204206107
5.0	2.2058823529411766	10.340044577992776
-5.0	2.9411764705882355	9.660543242905772
-4.705882352941177	2.9411764705882355	9.645652059234845
-4.411764705882353	2.9411764705882355	9.62009666701322
-4.117647058823529	2.9411764705882355	9.579822377867629
-3.8235294117647056	2.9411764705882355	9.521761287963724
-3.5294117647058822	2.9411764705882355	9.44563409558692
-3.235294117647059	2.9411764705882355	9.355688815254027
-2.941176470588235	2.9411764705882355	9.261457411222015
-2.6470588235294117	2.9411764705882355	9.176694935684726
-2.3529411764705883	2.9411764705882355	9.116319516613933
-2.0588235294117645	2.9411764705882355	9.09217875598284
-1.7647058823529411	2.9411764705882355	9.109268995367405
-1.4705882352941178	2.9411764705882355	9.16406423269319
-1.176470588235294	2.9411764705882355	9.245737133993272
-0.8823529411764701	2.9411764705882355	9.339737182410605
-0.5882352941176467	2.9411764705882355	9.432200755432868
-0.2941176470588234	2.9411764705882355	9.513546283458053
0.0	2.9411764705882355	9.580307427192182
0.2941176470588234	2.9411764705882355	9.635229486413103
0.5882352941176476	2.9411764705882355	9.686271640992983
0.882352941176471	2.9411764705882355	9.745126534430584
1.1764705882352944	2.9411764705882355	9.82536547285185
1.4705882352941178	2.9411764705882355	9.939831454326576
1.7647058823529411	2.9411764705882355	10.096928385454937
2.0588235294117645	2.9411764705882355	10.296182233687103
2.3529411764705888	2.9411764705882355	10.524562868077048
2.647058823529412	2.9411764705882355	10.755786628174146
2.9411764705882355	2.9411764705882355	10.95435838324522
3.2352941176470598	2.9411764705882355	11.084238375635264
3.5294117647058822	2.9411764705882355	11.119519286392133
3.8235294117647065	2.9411764705882355	11.052877803156855
4.117647058823529	2.9411764705882355	10.898063404320936
4.411764705882353	2.9411764705882355	10.685283685308061
4.7058823529411775	2.9411764705882355	10.451612167590412
5.0	2.9411764705882355	10.230586665743251
-5.0	3.6764705882352944	9.64502945190049
-4.705882352941177	3.6764705882352944	9.614718164374366
-4.411764705882353	3.6764705882352944	9.562699677534852
-4.117647058823529	3.6764705882352944	9.480720596047702
-3.8235294117647056	3.6764705882352944	9.362536143065574
-3.5294117647058822	3.6764705882352944	9.207577793255085
-3.235294117647059	3.6764705882352944	9.02449245388417
-2.941176470588235	3.6764705882352944	8.832682586027845
-2.6470588235294117	3.6764705882352944	8.660146713538333
-2.3529411764705883	3.6764705882352944	8.537250376217653
-2.0588235294117645	3.6764705882352944	8.488107371541275
-1.7647058823529411	3.6764705882352944	8.522880168353453
-1.4705882352941178	3.6764705882352944	8.634367044469546
-1.176470588235294	3.6764705882352944	8.800456916725684
-0.8823529411764701	3.6764705882352944	8.991338167123379
-0.5882352941176467	3.6764705882352944	9.178311981498966
-0.2941176470588234	3.6764705882352944	9.340792055000154
0.0	3.6764705882352944	9.469495852924037
0.2941176470588234	3.6764705882352944	9.565870674297473
0.5882352941176476	3.6764705882352944	9.639219556384083
0.882352941176471	3.6764705882352944	9.703207207944374
1.1764705882352944	3.6764705882352944	9.772693778419995
1.4705882352941178	3.6764705882352944	9.860916248501832
1.7647058823529411	3.6764705882352944	9.976615728333066
2.0588235294117645	3.6764705882352944	10.121058409378396
2.3529411764705888	3.6764705882352944	10.285733490329163
2.647058823529412	3.6764705882352944	10.452157239092337
2.9411764705882355	3.6764705882352944	10.594990590379815
3.2352941176470598	3.6764705882352944	10.688393907133843
3.5294117647058822	3.6764705882352944	10.713766611183662
3.8235294117647065	3.6764705882352944	10.66585232648394
4.117647058823529	3.6764705882352944	10.55453989243034
4.411764705882353	3.6764705882352944	10.401549635987141
4.7058823529411775	3.6764705882352944	10.233537937923675
5.0	3.6764705882352944	10.07461881256939
-5.0	4.411764705882353	9.622091784134783
-4.705882352941177	4.411764705882353	9.568981347654047
-4.411764705882353	4.411764705882353	9.477836273538017
-4.117647058823529	4.411764705882353	9.334195235065447
-3.8235294117647056	4.411764705882353	9.12711634036474
-3.5294117647058822	4.411764705882353	8.855603437281019
-3.235294117647059	4.411764705882353	8.534807346744923
-2.941176470588235	4.411764705882353	8.198724399458895
-2.6470588235294117	4.411764705882353	7.896412593407243
-2.3529411764705883	4.411764705882353	7.681077057116523
-2.0588235294117645	4.411764705882353	7.594967814948907
-1.7647058823529411	4.411764705882353	7.655886456150499
-1.4705882352941178	4.411764705882353	7.851199211148795
-1.176470588235294	4.411764705882353	8.14211930788928
-0.8823529411764701	4.411764705882353	8.47629188964643
-0.5882352941176467	4.411764705882353	8.8031352889395
-0.2941176470588234	4.411764705882353	9.085908673143054
0.0	4.411764705882353	9.30696932193771
0.2941176470588234	4.411764705882353	9.466290316566347
0.5882352941176476	4.411764705882353	9.575902810089616
0.882352941176471	4.411764705882353	9.653476354906172
1.1764705882352944	4.411764705882353	9.717148215541457
1.4705882352941178	4.411764705882353	9.78212452188573
1.7647058823529411	4.411764705882353	9.858543772616311
2.0588235294117645	4.411764705882353	9.950005413848933
2.3529411764705888	4.411764705882353	10.052745249488344
2.647058823529412	4.411764705882353	10.156049494515505
2.9411764705882355	4.411764705882353	10.244554592006882
3.2352941176470598	4.411764705882353	10.302396219249205
3.5294117647058822	4.411764705882353	10.318109415678926
3.8235294117647065	4.411764705882353	10.288456931540916
4.117647058823529	4.411764705882353	10.219564160360816
4.411764705882353	4.411764705882353	10.12487567257217
4.7058823529411775	4.411764705882353	10.020890002115939
5.0	4.411764705882353	9.922531874732263
-5.0	5.147058823529412	9.594933956459634
-4.705882352941177	5.147058823529412	9.514829686254554
-4.411764705882353	5.147058823529412	9.37735934565374
-4.117647058823529	5.147058823529412	9.16071151375369
-3.8235294117647056	5.147058823529412	8.848382987711526
-3.5294117647058822	5.147058823529412	8.43887131212542
-3.235294117647059	5.147058823529412	7.955027841100373
-2.941176470588235	5.147058823529412	7.448127822495955
-2.6470588235294117	5.147058823529412	6.99216335620827
-2.3529411764705883	5.147058823529412	6.667381339981217
-2.0588235294117645	5.147058823529412	6.537505004335232
-1.7647058823529411	5.147058823529412	6.629381217288024
-1.4705882352941178	5.147058823529412	6.923946915759194
-1.176470588235294	5.147058823529412	7.362677928794147
-0.8823529411764701	5.147058823529412	7.866545701599572
-0.5882352941176467	5.147058823529412	8.359102005937158
-0.2941176470588234	5.147058823529412	8.784575112307115
0.0	5.147058823529412	9.115620997443045
0.2941176470588234	5.147058823529412	9.350833679575144
0.5882352941176476	5.147058823529412	9.506084710304002
0.882352941176471	5.147058823529412	9.604682159626623
1.1764705882352944	5.147058823529412	9.669772775734915
1.4705882352941178	5.147058823529412	9.720036009013898
1.7647058823529411	5.147058823529412	9.768005015349551
2.0588235294117645	5.147058823529412	9.81984436596196
2.3529411764705888	5.147058823529412	9.87581600614941
2.647058823529412	5.147058823529412	9.931307253471937
2.9411764705882355	5.147058823529412	9.978614527160705
3.2352941176470598	5.147058823529412	10.009479451432856
3.5294117647058822	5.147058823529412	10.01786525268706
3.8235294117647065	5.147058823529412	10.002071410090776
4.117647058823529	5.147058823529412	9.965368848894618
4.411764705882353	5.147058823529412	9.914922514118995
4.7058823529411775	5.147058823529412	9.859522798124418
5.0	5.147058823529412	9.80712119104491
-5.0	5.882352941176471	9.570893560199645
-4.705882352941177	5.882352941176471	9.466893956793069
-4.411764705882353	5.882352941176471	9.2884157906597
-4.117647058823529	5.882352941176471	9.007141219571182
-3.8235294117647056	5.882352941176471	8.601644080265142
-3.5294117647058822	5.882352941176471	8.069973731057685
-3.235294117647059	5.882352941176471	7.441798161407984
-2.941176470588235	5.882352941176471	6.783688191093013
-2.6470588235294117	5.882352941176471	6.191707984949389
-2.3529411764705883	5.882352941176471	5.770042263149403
-2.0588235294117645	5.882352941176471	5.6014227673546975
-1.7647058823529411	5.882352941176471	5.720703711823025
-1.4705882352941178	5.882352941176471	6.103131757798599
-1.176470588235294	5.882352941176471	6.672713920536802
-0.8823529411764701	5.882352941176471	7.326817870334226
-0.5882352941176467	5.882352941176471	7.966118169089628
-0.2941176470588234	5.882352941176471	8.518042455202998
0.0	5.882352941176471	8.94675317229463
0.2941176470588234	5.882352941176471	9.249798764577532
0.5882352941176476	5.882352941176471	9.446742213516414
0.882352941176471	5.882352941176471	9.566311733236804
1.1764705882352944	5.882352941176471	9.63662859985446
1.4705882352941178	5.882352941176471	9.679992908414391
1.7647058823529411	5.882352941176471	9.711411527097157
2.0588235294117645	5.882352941176471	9.739225320012547
2.3529411764705888	5.882352941176471	9.766498151176826
2.647058823529412	5.882352941176471	9.792536582702262
2.9411764705882355	5.882352941176471	9.814432959034674
3.2352941176470598	5.882352941176471	9.828651277006145
3.5294117647058822	5.882352941176471	9.832515686809481
3.8235294117647065	5.882352941176471	9.825277705161778
4.117647058823529	5.882352941176471	9.808447169189018
4.411764705882353	5.882352941176471	9.785312744106813
4.7058823529411775	5.882352941176471	9.759906458491953
5.0	5.882352941176471	9.735875055347174
-5.0	6.61764705882353	9.558592879592961
-4.705882352941177	6.61764705882353	9.442365845012779
-4.411764705882353	6.61764705882353	9.242903396270048
-4.117647058823529	6.61764705882353	8.92855819977064
-3.8235294117647056	6.61764705882353	8.475384907551716
-3.5294117647058822	6.61764705882353	7.8812035433229966
-3.235294117647059	6.61764705882353	7.179170327334466
-2.941176470588235	6.61764705882353	6.443683150099488
-2.6470588235294117	6.61764705882353	5.782100902521054
-2.3529411764705883	6.61764705882353	5.310857761988388
-2.0588235294117645	6.61764705882353	5.122412491873491
-1.7647058823529411	6.61764705882353	5.2557168139971315
-1.4705882352941178	6.61764705882353	5.683105559941348
-1.176470588235294	6.61764705882353	6.319646611378854
-0.8823529411764701	6.61764705882353	7.050629120966832
-0.5882352941176467	6.61764705882353	7.76502090556461
-0.2941176470588234	6.61764705882353	8.381652302274171
0.0	6.61764705882353	8.860339245162587
0.2941176470588234	6.61764705882353	9.198094750150407
0.5882352941176476	6.61764705882353	9.416370126319281
0.882352941176471	6.61764705882353	9.546666228532912
1.1764705882352944	6.61764705882353	9.619648698300145
1.4705882352941178	6.61764705882353	9.659469175926564
1.7647058823529411	6.61764705882353	9.682399592483266
2.0588235294117645	6.61764705882353	9.697894669787635
2.3529411764705888	6.61764705882353	9.710453748007085
2.647058823529412	6.61764705882353	9.721392210135308
2.9411764705882355	6.61764705882353	9.730260946306755
3.2352941176470598	6.61764705882353	9.73594491761355
3.5294117647058822	6.61764705882353	9.73749130960444
3.8235294117647065	6.61764705882353	9.734639715661713
4.117647058823529	6.61764705882353	9.727997100962329
4.411764705882353	6.61764705882353	9.718864851932526
4.7058823529411775	6.61764705882353	9.708835495275679
5.0	6.61764705882353	9.699348830942222
-5.0	7.352941176470589	9.563045925217622
-4.705882352941177	7.352941176470589	9.45123713764003
-4.411764705882353	7.352941176470589	9.259354972281894
-4.117647058823529	7.352941176470589	8.956954286236641
-3.8235294117647056	7.352941176470589	8.52099944280827
-3.5294117647058822	7.352941176470589	7.949393382986111
-3.235294117647059	7.352941176470589	7.274032781147831
-2.941176470588235	7.352941176470589	6.566489047077415
-2.6470588235294117	7.352941176470589	5.930042184145272
-2.3529411764705883	7.352941176470589	5.476702553628756
-2.0588235294117645	7.352941176470589	5.295415916919159
-1.7647058823529411	7.352941176470589	5.42365383202792
-1.4705882352941178	7.352941176470589	5.83480173921866
-1.176470588235294	7.352941176470589	6.447153063995831
-0.8823529411764701	7.352941176470589	7.1503515112107765
-0.5882352941176467	7.352941176470589	7.837573905988148
-0.2941176470588234	7.352941176470589	8.430712709495241
0.0	7.352941176470589	8.891065498963089
0.2941176470588234	7.352941176470589	9.215674772421274
0.5882352941176476	7.352941176470589	9.425036836910293
0.882352941176471	7.352941176470589	9.549250025026515
1.1764705882352944	7.352941176470589	9.617555871695696
1.4705882352941178	7.352941176470589	9.65292656505724
1.7647058823529411	7.352941176470589	9.67084607673006
2.0588235294117645	7.352941176470589	9.680455142538783
2.3529411764705888	7.352941176470589	9.686447522839536
2.647058823529412	7.352941176470589	9.690798942172345
2.9411764705882355	7.352941176470589	9.694028961401902
3.2352941176470598	7.352941176470589	9.696028848915528
3.5294117647058822	7.352941176470589	9.696574405204913
3.8235294117647065	7.352941176470589	9.695610875243233
4.117647058823529	7.352941176470589	9.693355035066151
4.411764705882353	7.352941176470589	9.690252135582755
4.7058823529411775	7.352941176470589	9.686844136566231
5.0	7.352941176470589	9.683620493028723
-5.0	8.088235294117649	9.5824499408238
-4.705882352941177	8.088235294117649	9.48987613671985
-4.411764705882353	8.088235294117649	9.330990448052924
-4.117647058823529	8.088235294117649	9.080579647469058
-3.8235294117647056	8.088235294117649	8.719567360086113
-3.5294117647058822	8.088235294117649	8.246217614959027
-3.235294117647059	8.088235294117649	7.6869454819078875
-2.941176470588235	8.088235294117649	7.101020872045877
-2.6470588235294117	8.088235294117649	6.573971161316228
-2.3529411764705883	8.088235294117649	6.198552612757029
-2.0588235294117645	8.088235294117649	6.048421077046013
-1.7647058823529411	8.088235294117649	6.154606364740022
-1.4705882352941178	8.088235294117649	6.495068656940331
-1.176470588235294	8.088235294117649	7.002146544743354
-0.8823529411764701	8.088235294117649	7.584453391676766
-0.5882352941176467	8.088235294117649	8.15352674314301
-0.2941176470588234	8.088235294117649	8.644679831829903
0.0	8.088235294117649	9.025850188719831
0.2941176470588234	8.088235294117649	9.294564062651233
0.5882352941176476	8.088235294117649	9.467753243014656
0.882352941176471	8.088235294117649	9.570281669632406
1.1764705882352944	8.088235294117649	9.626288194131162
1.4705882352941178	8.088235294117649	9.654719260893994
1.7647058823529411	8.088235294117649	9.668347343361082
2.0588235294117645	8.088235294117649	9.674755023751208
2.3529411764705888	8.088235294117649	9.67793602962975
2.647058823529412	8.088235294117649	9.679734210726625
2.9411764705882355	8.088235294117649	9.680858160919529
3.2352941176470598	8.088235294117649	9.681499799604644
3.5294117647058822	8.088235294117649	9.681676004591868
3.8235294117647065	8.088235294117649	9.681398694096591
4.117647058823529	8.088235294117649	9.68073999098894
4.411764705882353	8.088235294117649	9.67983264119487
4.7058823529411775	8.088235294117649	9.678835837498395
5.0	8.088235294117649	9.67789291223079
-5.0	8.823529411764707	9.609570834562106
-4.705882352941177	8.823529411764707	9.543662792478338
-4.411764705882353	8.823529411764707	9.430463524578588
-4.117647058823529	8.823529411764707	9.251989456178876
-3.8235294117647056	8.823529411764707	8.994637938729117
-3.5294117647058822	8.823529411764707	8.657174903598687
-3.235294117647059	8.823529411764707	8.258439721741343
-2.941176470588235	8.823529411764707	7.840694819283396
-2.6470588235294117	8.823529411764707	7.464918913606093
-2.3529411764705883	8.823529411764707	7.197239972795005
-2.0588235294117645	8.823529411764707	7.090165926880871
-1.7647058823529411	8.823529411764707	7.165815682105695
-1.4705882352941178	8.823529411764707	7.40847629482507
-1.176470588235294	8.823529411764707	7.769913750507635
-0.8823529411764701	8.823529411764707	8.184982243710586
-0.5882352941176467	8.823529411764707	8.590620735665356
-0.2941176470588234	8.823529411764707	8.94071591144766
0.0	8.823529411764707	9.212408651598956
0.2941176470588234	8.823529411764707	9.403928825406197
0.5882352941176476	8.823529411764707	9.527335080517568
0.882352941176471	8.823529411764707	9.600335557385693
1.1764705882352944	8.823529411764707	9.640117693008444
1.4705882352941178	8.823529411764707	9.66016751643412
1.7647058823529411	8.823529411764707	9.669576946947783
2.0588235294117645	8.823529411764707	9.673754301575306
2.3529411764705888	8.823529411764707	9.675573282633323
2.647058823529412	8.823529411764707	9.676400530572058
2.9411764705882355	8.823529411764707	9.676811228047075
3.2352941176470598	8.823529411764707	9.677013172292778
3.5294117647058822	8.823529411764707	9.67706939008318
3.8235294117647065	8.823529411764707	9.677002794393218
4.117647058823529	8.823529411764707	9.676837756730846
4.411764705882353	8.823529411764707	9.676609488090834
4.7058823529411775	8.823529411764707	9.676358546100284
5.0	8.823529411764707	9.676121136742728
-5.0	9.558823529411764	9.637003652890872
-4.705882352941177	9.558823529411764	9.596961612031754
-4.411764705882353	9.558823529411764	9.52778743064902
-4.117647058823529	9.558823529411764	9.418390916731907
-3.8235294117647056	9.558823529411764	9.260402219475301
-3.5294117647058822	9.558823529411764	9.053080848076146
-3.235294117647059	9.558823529411764	8.80803764089438
-2.941176470588235	9.558823529411764	8.5512734855132
-2.6470588235294117	9.558823529411764	8.32027114825538
-2.3529411764705883	9.558823529411764	8.155654926968102
-2.0588235294117645	9.558823529411764	8.089667339975218
-1.7647058823529411	9.558823529411764	8.135882162841748
-1.4705882352941178	9.558823529411764	8.284645293193895
-1.176470588235294	9.558823529411764	8.506342053810815
-0.8823529411764701	9.558823529411764	8.760981396121537
-0.5882352941176467	9.558823529411764	9.009855298999764
-0.2941176470588234	9.558823529411764	9.224659144658078
0.0	9.558823529411764	9.391360366802163
0.2941176470588234	9.558823529411764	9.508868430110706
0.5882352941176476	9.558823529411764	9.584578679276154
0.882352941176471	9.558823529411764	9.629352707253238
1.1764705882352944	9.558823529411764	9.65373214656975
1.4705882352941178	9.558823529411764	9.665987604951162
1.7647058823529411	9.558823529411764	9.671695045237243
2.0588235294117645	9.558823529411764	9.674173664998866
2.3529411764705888	9.558823529411764	9.67519256666696
2.647058823529412	9.558823529411764	9.67560164407378
2.9411764705882355	9.558823529411764	9.67576901320468
3.2352941176470598	9.558823529411764	9.675837563320785
3.5294117647058822	9.558823529411764	9.675857019770763
3.8235294117647065	9.558823529411764	9.675844566533927
4.117647058823529	9.558823529411764	9.67580929734661
4.411764705882353	9.558823529411764	9.675759940328227
4.7058823529411775	9.558823529411764	9.675705577154806
5.0	9.558823529411764	9.675654126568386
-5.0	10.294117647058824	9.663523017081648
-4.705882352941177	10.294117647058824	9.644080899790987
-4.411764705882353	10.294117647058824	9.608760240367683
-4.117647058823529	10.294117647058824	9.551464977451916
-3.8235294117647056	10.294117647058824	9.467674053341625
-3.5294117647058822	10.294117647058824	9.357067999630289
-3.235294117647059	10.294117647058824	9.225998756359733
-2.941176470588235	10.294117647058824	9.088495485789922
-2.6470588235294117	10.294117647058824	8.964642211272432
-2.3529411764705883	10.294117647058824	8.87610514126468
-2.0588235294117645	10.294117647058824	8.840017735180972
-1.7647058823529411	10.294117647058824	8.863557271132645
-1.4705882352941178	10.294117647058824	8.94156984298066
-1.176470588235294	10.294117647058824	9.058333240320321
-0.8823529411764701	10.294117647058824	9.192647108640328
-0.5882352941176467	10.294117647058824	9.324005575440598
-0.2941176470588234	10.294117647058824	9.437417506955606
0.0	10.294117647058824	9.525446542502293
0.2941176470588234	10.294117647058824	9.587503321686372
0.5882352941176476	10.294117647058824	9.627487131223642
0.882352941176471	10.294117647058824	9.651131398790762
1.1764705882352944	10.294117647058824	9.664002063848312
1.4705882352941178	10.294117647058824	9.670466264956893
1.7647058823529411	10.294117647058824	9.673468442849513
2.0588235294117645	10.294117647058824	9.67476180687684
2.3529411764705888	10.294117647058824	9.675281828843266
2.647058823529412	10.294117647058824	9.67547951377755
2.9411764705882355	10.294117647058824	9.675552124646007
3.2352941176470598	10.294117647058824	9.675578002587379
3.5294117647058822	10.294117647058824	9.675585473360925
3.8235294117647065	10.294117647058824	9.675584196104186
4.117647058823529	10.294117647058824	9.675577880548271
4.411764705882353	10.294117647058824	9.675568734242056
4.7058823529411775	10.294117647058824	9.675558605375652
5.0	10.294117647058824	9.675549009098926
-5.0	11.029411764705884	9.700842627255781
-4.705882352941177	11.029411764705884	9.698299313322517
-4.411764705882353	11.029411764705884	9.686723455932594
-4.117647058823529	11.029411764705884	9.662463859942653
-3.8235294117647056	11.029411764705884	9.623095063182697
-3.5294117647058822	11.029411764705884	9.568736041287819
-3.235294117647059	11.029411764705884	9.503083829857234
-2.941176470588235	11.029411764705884	9.433609004046247
-2.6470588235294117	11.029411764705884	9.37049964346492
-2.3529411764705883	11.029411764705884	9.32437883381667
-2.0588235294117645	11.029411764705884	9.303419001002432
-1.7647058823529411	11.029411764705884	9.310912608573469
-1.4705882352941178	11.029411764705884	9.344314143925946
-1.176470588235294	11.029411764705884	9.396178714127137
-0.8823529411764701	11.029411764705884	9.45657965450782
-0.5882352941176467	11.029411764705884	9.515968138218998
-0.2941176470588234	11.029411764705884	9.567376211418424
0.0	11.029411764705884	9.607332278430228
0.2941176470588234	11.029411764705884	9.635519970035098
0.5882352941176476	11.029411764705884	9.65368867072588
0.882352941176471	11.029411764705884	9.66443472062315
1.1764705882352944	11.029411764705884	9.670284429270852
1.4705882352941178	11.029411764705884	9.673221675257349
1.7647058823529411	11.029411764705884	9.674584555823513
2.0588235294117645	11.029411764705884	9.675170030729765
2.3529411764705888	11.029411764705884	9.675403541932527
2.647058823529412	11.029411764705884	9.675490466891198
2.9411764705882355	11.029411764705884	9.675520943582736
3.2352941176470598	11.029411764705884	9.675531050253406
3.5294117647058822	11.029411764705884	9.675533996267797
3.8235294117647065	11.029411764705884	9.675534266763373
4.117647058823529	11.029411764705884	9.675533372779535
4.411764705882353	11.029411764705884	9.675531932157847
4.7058823529411775	11.029411764705884	9.67553031165602
5.0	11.029411764705884	9.675528771773445
-5.0	11.764705882352942	9.783134655097538
-4.705882352941177	11.764705882352942	9.802127813263121
-4.411764705882353	11.764705882352942	9.811829042427904
-4.117647058823529	11.764705882352942	9.808016841967564
-3.8235294117647056	11.764705882352942	9.788567451208115
-3.5294117647058822	11.764705882352942	9.754366275489918
-3.235294117647059	11.764705882352942	9.709428950530118
-2.941176470588235	11.764705882352942	9.66014664597013
-2.6470588235294117	11.764705882352942	9.61386184510733
-2.3529411764705883	11.764705882352942	9.577184576144688
-2.0588235294117645	11.764705882352942	9.554528124190824
-1.7647058823529411	11.764705882352942	9.547274071061246
-1.4705882352941178	11.764705882352942	9.553784001366056
-1.176470588235294	11.764705882352942	9.5702020945902
-0.8823529411764701	11.764705882352942	9.591729433493358
-0.5882352941176467	11.764705882352942	9.613912103739557
-0.2941176470588234	11.764705882352942	9.633539895392786
0.0	11.764705882352942	9.64896644741128
0.2941176470588234	11.764705882352942	9.659914358379313
0.5882352941176476	11.764705882352942	9.666994085930746
0.882352941176471	11.764705882352942	9.671189115311389
1.1764705882352944	11.764705882352942	9.67347502556895
1.4705882352941178	11.764705882352942	9.67462338449644
1.7647058823529411	11.764705882352942	9.675156225388722
2.0588235294117645	11.764705882352942	9.675384940755078
2.3529411764705888	11.764705882352942	9.675475909806183
2.647058823529412	11.764705882352942	9.675509517467445
2.9411764705882355	11.764705882352942	9.67552109367063
3.2352941176470598	11.764705882352942	9.675524819629958
3.5294117647058822	11.764705882352942	9.675525910308847
3.8235294117647065	11.764705882352942	9.675526133869242
4.117647058823529	11.764705882352942	9.675526057381294
4.411764705882353	11.764705882352942	9.675525869303673
4.7058823529411775	11.764705882352942	9.675525647710268
5.0	11.764705882352942	9.675525435333745
-5.0	12.5	9.978777212690442
-4.705882352941177	12.5	10.03980073737731
-4.411764705882353	12.5	10.081961293162623
-4.117647058823529	12.5	10.096205155274308
-3.8235294117647056	12.5	10.078607092263868
-3.5294117647058822	12.5	10.031757790152874
-3.235294117647059	12.5	9.964030001765952
-2.941176470588235	12.5	9.887052781374953
-2.6470588235294117	12.5	9.812469002343427
-2.3529411764705883	12.5	9.74920786801584
-2.0588235294117645	12.5	9.702076265238688
-1.7647058823529411	12.5	9.671793877536873
-1.4705882352941178	12.5	9.656053737068783
-1.176470588235294	12.5	9.650982095933726
-0.8823529411764701	12.5	9.652464489583705
-0.5882352941176467	12.5	9.657041405410904
-0.2941176470588234	12.5	9.662310835794457
0.0	12.5	9.666931896823373
0.2941176470588234	12.5	9.670391426608091
0.5882352941176476	12.5	9.67269236742639
0.882352941176471	12.5	9.674076919217395
1.1764705882352944	12.5	9.674837920759504
1.4705882352941178	12.5	9.675222099293968
1.7647058823529411	12.5	9.675400846793742
2.0588235294117645	12.5	9.675477671935033
2.3529411764705888	12.5	9.675508226805054
2.647058823529412	12.5	9.675519490781
2.9411764705882355	12.5	9.675523347233897
3.2352941176470598	12.5	9.67552457517071
3.5294117647058822	12.5	9.675524935556487
3.8235294117647065	12.5	9.675525025285992
4.117647058823529	12.5	9.67552503241388
4.411764705882353	12.5	9.675525014049127
4.7058823529411775	12.5	9.675524988699667
5.0	12.5	9.675524963726335
-5.0	13.23529411764706	10.391556810522406
-4.705882352941177	13.23529411764706	10.537752997373984
-4.411764705882353	13.23529411764706	10.641469567379039
-4.117647058823529	13.23529411764706	10.682128519614423
-3.8235294117647056	13.23529411764706	10.651040907869643
-3.5294117647058822	13.23529411764706	10.55435066578271
-3.235294117647059	13.23529411764706	10.41099954535018
-2.941176470588235	13.23529411764706	10.24665114426968
-2.6470588235294117	13.23529411764706	10.08625167443288
-2.3529411764705883	13.23529411764706	9.948157231688262
-2.0588235294117645	13.23529411764706	9.841572027484089
-1.7647058823529411	13.23529411764706	9.767302864522922
-1.4705882352941178	13.23529411764706	9.720552252049051
-1.176470588235294	13.23529411764706	9.694139913898352
-0.8823529411764701	13.23529411764706	9.680996896049454
-0.5882352941176467	13.23529411764706	9.675511473769644
-0.2941176470588234	13.23529411764706	9.673880647056299
0.0	13.23529411764706	9.673865993391543
0.2941176470588234	13.23529411764706	9.674331376396049
0.5882352941176476	13.23529411764706	9.674800794900852
0.882352941176471	13.23529411764706	9.675134842566138
1.1764705882352944	13.23529411764706	9.675334187300423
1.4705882352941178	13.23529411764706	9.675439328348716
1.7647058823529411	13.23529411764706	9.675489450529591
2.0588235294117645	13.23529411764706	9.675511290291318
2.3529411764705888	13.23529411764706	9.675520043288698
2.647058823529412	13.23529411764706	9.675523283426301
2.9411764705882355	13.23529411764706	9.675524395814579
3.2352941176470598	13.23529411764706	9.675524752552482
3.5294117647058822	13.23529411764706	9.675524861140868
3.8235294117647065	13.23529411764706	9.67552489348983
4.117647058823529	13.23529411764706	9.675524903161236
4.411764705882353	13.23529411764706	9.675524905754733
4.7058823529411775	13.23529411764706	9.675524905801284
5.0	13.23529411764706	9.675524904850908
-5.0	13.97058823529412	11.126110087503712
-4.705882352941177	13.97058823529412	11.422808548822612
-4.411764705882353	13.97058823529412	11.633961068521735
-4.117647058823529	13.97058823529412	11.718078173073081
-3.8235294117647056	13.97058823529412	11.65770126216845
-3.5294117647058822	13.97058823529412	11.465283808472446
-3.235294117647059	13.97058823529412	11.178993411729314
-2.941176470588235	13.97058823529412	10.850374785504158
-2.6470588235294117	13.97058823529412	10.52933279204447
-2.3529411764705883	13.97058823529412	10.252376169623172
-2.0588235294117645	13.97058823529412	10.037617805531484
-1.7647058823529411	13.97058823529412	9.88647021706236
-1.4705882352941178	13.97058823529412	9.789375894428986
-1.176470588235294	13.97058823529412	9.732277565252065
-0.8823529411764701	13.97058823529412	9.701512516317907
-0.5882352941176467	13.97058823529412	9.686347996208584
-0.2941176470588234	13.97058823529412	9.679544330446037
0.0	13.97058823529412	9.676797469175257
0.2941176470588234	13.97058823529412	9.675824533443665
0.5882352941176476	13.97058823529412	9.675541101442114
0.882352941176471	13.97058823529412	9.675487863718354
1.1764705882352944	13.97058823529412	9.675494384503127
1.4705882352941178	13.97058823529412	9.675507906051282
1.7647058823529411	13.97058823529412	9.675516920000627
2.0588235294117645	13.97058823529412	9.675521465256985
2.3529411764705888	13.97058823529412	9.675523430549921
2.647058823529412	13.97058823529412	9.675524201930966
2.9411764705882355	13.97058823529412	9.675524498270653
3.2352941176470598	13.97058823529412	9.67552462824526
3.5294117647058822	13.97058823529412	9.675524704850316
3.8235294117647065	13.97058823529412	9.675524762173556
4.117647058823529	13.97058823529412	9.675524807624559
4.411764705882353	13.97058823529412	9.675524842066958
4.7058823529411775	13.97058823529412	9.675524866200838
5.0	13.97058823529412	9.675524881725098
-5.0	14.705882352941178	12.204124511701762
-4.705882352941177	14.705882352941178	12.72142954173282
-4.411764705882353	14.705882352941178	13.089724438788952
-4.117647058823529	14.705882352941178	13.236729182432484
-3.8235294117647056	14.705882352941178	13.13204160595841
-3.5294117647058822	14.705882352941178	12.797371518795266
-3.235294117647059	14.705882352941178	12.299206875015845
-2.941176470588235	14.705882352941178	11.727302413483597
-2.6470588235294117	14.705882352941178	11.168514292301671
-2.3529411764705883	14.705882352941178	10.686337348188202
-2.0588235294117645	14.705882352941178	10.3122306037063
-1.7647058823529411	14.705882352941178	10.048608629067195
-1.4705882352941178	14.705882352941178	9.878845871106133
-1.176470588235294	14.705882352941178	9.77854330321791
-0.8823529411764701	14.705882352941178	9.724025980371165
-0.5882352941176467	14.705882352941178	9.696721576012832
-0.2941176470588234	14.705882352941178	9.684109985805884
0.0	14.705882352941178	9.678738103275505
0.2941176470588234	14.705882352941178	9.676630527974462
0.5882352941176476	14.705882352941178	9.675871133563215
0.882352941176471	14.705882352941178	9.675621277590839
1.1764705882352944	14.705882352941178	9.675546982191525
1.4705882352941178	14.705882352941178	9.675527363713668
1.7647058823529411	14.705882352941178	9.675522889862133
2.0588235294117645	14.705882352941178	9.675522058574172
2.3529411764705888	14.705882352941178	9.675522000771718
2.647058823529412	14.705882352941178	9.675522154951512
2.9411764705882355	14.705882352941178	9.675522444631206
3.2352941176470598	14.705882352941178	9.675522838570156
3.5294117647058822	14.705882352941178	9.675523283638151
3.8235294117647065	14.705882352941178	9.675523719038846
4.117647058823529	14.705882352941178	9.675524096722842
4.411764705882353	14.705882352941178	9.675524391525036
4.7058823529411775	14.705882352941178	9.675524600524492
5.0	14.705882352941178	9.675524735925363
-5.0	15.441176470588236	13.469510973437366
-4.705882352941177	15.441176470588236	14.245711661938287
-4.411764705882353	15.441176470588236	14.798353456300303
-4.117647058823529	15.441176470588236	15.018993161155183
-3.8235294117647056	15.441176470588236	14.862020183113998
-3.5294117647058822	15.441176470588236	14.360008831459211
-3.235294117647059	15.441176470588236	13.612711432772706
-2.941176470588235	15.441176470588236	12.754780938341034
-2.6470588235294117	15.441176470588236	11.916513773374048
-2.3529411764705883	15.441176470588236	11.193152536774068
-2.0588235294117645	15.441176470588236	10.63187808388942
-1.7647058823529411	15.441176470588236	10.236304487852427
-1.4705882352941178	15.441176470588236	9.98149268473177
-1.176470588235294	15.441176470588236	9.83085305855954
-0.8823529411764701	15.441176470588236	9.748889127264112
-0.5882352941176467	15.441176470588236	9.707759626433736
-0.2941176470588234	15.441176470588236	9.688697400015378
0.0	15.441176470588236	9.680528645695807
0.2941176470588234	15.441176470588236	9.67728918721912
0.5882352941176476	15.441176470588236	9.6760991520758
0.882352941176471	15.441176470588236	9.675693175253803
1.1764705882352944	15.441176470588236	9.675563431616418
1.4705882352941178	15.441176470588236	9.67552344516059
1.7647058823529411	15.441176470588236	9.675510667427693
2.0588235294117645	15.441176470588236	9.675506107036721
2.3529411764705888	15.441176470588236	9.67550465023124
2.647058823529412	15.441176470588236	9.675505053546482
2.9411764705882355	15.441176470588236	9.675506874839604
3.2352941176470598	15.441176470588236	9.675509676805722
3.5294117647058822	15.441176470588236	9.675512937355741
3.8235294117647065	15.441176470588236	9.675516152513724
4.117647058823529	15.441176470588236	9.675518947812296
4.411764705882353	15.441176470588236	9.67552113119072
4.7058823529411775	15.441176470588236	9.675522679451035
5.0	15.441176470588236	9.675523682597937
-5.0	16.176470588235297	14.575671501935405
-4.705882352941177	16.176470588235297	15.578181705494787
-4.411764705882353	16.176470588235297	16.291956250370326
-4.117647058823529	16.176470588235297	16.57693590212805
-3.8235294117647056	16.176470588235297	16.374212922680478
-3.5294117647058822	16.176470588235297	15.725858908525257
-3.235294117647059	16.176470588235297	14.760708303114109
-2.941176470588235	16.176470588235297	13.652670150599622
-2.6470588235294117	16.176470588235297	12.57002561616049
-2.3529411764705883	16.176470588235297	11.635781585700009
-2.0588235294117645	16.176470588235297	10.910871407393632
-1.7647058823529411	16.176470588235297	10.39996143648241
-1.4705882352941178	16.176470588235297	10.070842443378089
-1.176470588235294	16.176470588235297	9.876259873688635
-0.8823529411764701	16.176470588235297	9.770371995744156
-0.5882352941176467	16.176470588235297	9.717223945386415
-0.2941176470588234	16.176470588235297	9.692579325211305
0.0	16.176470588235297	9.68200733921994
0.2941176470588234	16.176470588235297	9.67780431426433
0.5882352941176476	16.176470588235297	9.676249407917417
0.882352941176471	16.176470588235297	9.675707119518156
1.1764705882352944	16.176470588235297	9.675521173802288
1.4705882352941178	16.176470588235297	9.675451508475634
1.7647058823529411	16.176470588235297	9.67541917199105
2.0588235294117645	16.176470588235297	9.675401952181602
2.3529411764705888	16.176470588235297	9.675395224079189
2.647058823529412	16.176470588235297	9.67539827274669
2.9411764705882355	16.176470588235297	9.675409955485582
3.2352941176470598	16.176470588235297	9.675427827133488
3.5294117647058822	16.176470588235297	9.675448617053917
3.8235294117647065	16.176470588235297	9.675469118365639
4.117647058823529	16.176470588235297	9.675486943006085
4.411764705882353	16.176470588235297	9.675500865817193
4.7058823529411775	16.176470588235297	9.675510738696852
5.0	16.176470588235297	9.675517135531988
-5.0	16.911764705882355	15.123340664487557
-4.705882352941177	16.911764705882355	16.237897750688052
-4.411764705882353	16.911764705882355	17.03144882911958
-4.117647058823529	16.911764705882355	17.348280995061383
-3.8235294117647056	16.911764705882355	17.122902760479242
-3.5294117647058822	16.911764705882355	16.40208789625561
-3.235294117647059	16.911764705882355	15.32906996100177
-2.941176470588235	16.911764705882355	14.09719470658063
-2.6470588235294117	16.911764705882355	12.89355083581941
-2.3529411764705883	16.911764705882355	11.854892603160135
-2.0588235294117645	16.911764705882355	11.04896312004054
-1.7647058823529411	16.911764705882355	10.48094997915066
-1.4705882352941178	16.911764705882355	10.115043943902917
-1.176470588235294	16.911764705882355	9.898708898401765
-0.8823529411764701	16.911764705882355	9.780979105786399
-0.5882352941176467	16.911764705882355	9.721879941381186
-0.2941176470588234	16.911764705882355	9.694463876309234
0.0	16.911764705882355	9.682683819719378
0.2941176470588234	16.911764705882355	9.677971140867232
0.5882352941176476	16.911764705882355	9.676185926663672
0.882352941176471	16.911764705882355	9.675509226076136
1.1764705882352944	16.911764705882355	9.675215085887562
1.4705882352941178	16.911764705882355	9.675045468278526
1.7647058823529411	16.911764705882355	9.674925737523738
2.0588235294117645	16.911764705882355	9.674845745398008
2.3529411764705888	16.911764705882355	9.674812195235047
2.647058823529412	16.911764705882355	9.67482965588987
2.9411764705882355	16.911764705882355	9.674893926901081
3.2352941176470598	16.911764705882355	9.674992051862585
3.5294117647058822	16.911764705882355	9.675106173871795
3.8235294117647065	16.911764705882355	9.67521870810118
4.117647058823529	16.911764705882355	9.67531654931046
4.411764705882353	16.911764705882355	9.675392972947414
4.7058823529411775	16.911764705882355	9.6754471661217
5.0	16.911764705882355	9.675482278957697
-5.0	17.647058823529413	14.889104813016552
-4.705882352941177	17.647058823529413	15.9557401362128
-4.411764705882353	17.647058823529413	16.715171570514478
-4.117647058823529	17.647058823529413	17.018381308280087
-3.8235294117647056	17.647058823529413	16.802693766903992
-3.5294117647058822	17.647058823529413	16.112871618914
-3.235294117647059	17.647058823529413	15.085989888533742
-2.941176470588235	17.647058823529413	13.907081125035464
-2.6470588235294117	17.647058823529413	12.75518982251808
-2.3529411764705883	17.647058823529413	11.761190167360136
-2.0588235294117645	17.647058823529413	10.989912310633393
-1.7647058823529411	17.647058823529413	10.446320258022999
-1.4705882352941178	17.647058823529413	10.096143251760965
-1.176470588235294	17.647058823529413	9.889101537909434
-0.8823529411764701	17.647058823529413	9.776415896844046
-0.5882352941176467	17.647058823529413	9.719822095868595
-0.2941176470588234	17.647058823529413	9.693518387986245
0.0	17.647058823529413	9.682130546485453
0.2941176470588234	17.647058823529413	9.677439621952132
0.5882352941176476	17.647058823529413	9.67546902656461
0.882352941176471	17.647058823529413	9.674475618457393
1.1764705882352944	17.647058823529413	9.673782690199713
1.4705882352941178	17.647058823529413	9.673185677917175
1.7647058823529411	17.647058823529413	9.672675603882821
2.0588235294117645	17.647058823529413	9.672311704481151
2.3529411764705888	17.647058823529413	9.672156478783345
2.647058823529412	17.647058823529413	9.67223969837679
2.9411764705882355	17.647058823529413	9.672543523461503
3.2352941176470598	17.647058823529413	9.673007190290285
3.5294117647058822	17.647058823529413	9.673546420580301
3.8235294117647065	17.647058823529413	9.67407814466519
4.117647058823529	17.647058823529413	9.67454044370417
4.411764705882353	17.647058823529413	9.674901544789659
4.7058823529411775	17.647058823529413	9.67515760710452
5.0	17.647058823529413	9.675323514972659
-5.0	18.38235294117647	13.970394442939838
-4.705882352941177	18.38235294117647	14.849072753766798
-4.411764705882353	18.38235294117647	15.474681078073733
-4.117647058823529	18.38235294117647	15.724460765580162
-3.8235294117647056	18.38235294117647	15.546780605042354
-3.5294117647058822	18.38235294117647	14.978515417757258
-3.235294117647059	18.38235294117647	14.13258555799402
-2.941176470588235	18.38235294117647	13.161418051144302
-2.6470588235294117	18.38235294117647	12.21250698101611
-2.3529411764705883	18.38235294117647	11.393664248658226
-2.0588235294117645	18.38235294117647	10.758295134386653
-1.7647058823529411	18.38235294117647	10.310486806793831
-1.4705882352941178	18.38235294117647	10.022002638802222
-1.176470588235294	18.38235294117647	9.851412567338418
-0.8823529411764701	18.38235294117647	9.758513125290111
-0.5882352941176467	18.38235294117647	9.711748512690459
-0.2941176470588234	18.38235294117647	9.689811133642678
0.0	18.38235294117647	9.679966280542253
0.2941176470588234	18.38235294117647	9.67536708542445
0.5882352941176476	18.38235294117647	9.672678053616965
0.882352941176471	18.38235294117647	9.6704535252838
1.1764705882352944	18.38235294117647	9.668209451324323
1.4705882352941178	18.38235294117647	9.665949737053174
1.7647058823529411	18.38235294117647	9.663921019371132
2.0588235294117645	18.38235294117647	9.662452548490666
2.3529411764705888	18.38235294117647	9.661823929685255
2.647058823529412	18.38235294117647	9.662162998932496
2.9411764705882355	18.38235294117647	9.66339885332846
3.2352941176470598	18.38235294117647	9.665284727181096
3.5294117647058822	18.38235294117647	9.667477918215186
3.8235294117647065	18.38235294117647	9.66964057628435
4.117647058823529	18.38235294117647	9.6715208644449
4.411764705882353	18.38235294117647	9.672989554642902
4.7058823529411775	18.38235294117647	9.674031025367292
5.0	18.38235294117647	9.67470581496868
-5.0	19.11764705882353	12.721064438930336
-4.705882352941177	19.11764705882353	13.34414495691792
-4.411764705882353	19.11764705882353	13.787770746233917
-4.117647058823529	19.11764705882353	13.964892288736237
-3.8235294117647056	19.11764705882353	13.838897319199027
-3.5294117647058822	19.11764705882353	13.435934173805894
-3.235294117647059	19.11764705882353	12.836075895641581
-2.941176470588235	19.11764705882353	12.147410069086153
-2.6470588235294117	19.11764705882353	11.474526033603215
-2.3529411764705883	19.11764705882353	10.89387335447371
-2.0588235294117645	19.11764705882353	10.443319408575487
-1.7647058823529411	19.11764705882353	10.125755089048118
-1.4705882352941178	19.11764705882353	9.921140376065562
-1.176470588235294	19.11764705882353	9.800060499587248
-0.8823529411764701	19.11764705882353	9.733937139533047
-0.5882352941176467	19.11764705882353	9.700273638475338
-0.2941176470588234	19.11764705882353	9.683776718764133
0.0	19.11764705882353	9.675172205490277
0.2941176470588234	19.11764705882353	9.669338056854112
0.5882352941176476	19.11764705882353	9.663700233835515
0.882352941176471	19.11764705882353	9.657199699593574
1.1764705882352944	19.11764705882353	9.6497502381776
1.4705882352941178	19.11764705882353	9.641958286415461
1.7647058823529411	19.11764705882353	9.634888128368015
2.0588235294117645	19.11764705882353	9.629755125669936
2.3529411764705888	19.11764705882353	9.627556214476915
2.647058823529412	19.11764705882353	9.628743743560952
2.9411764705882355	19.11764705882353	9.6330706509458
3.2352941176470598	19.11764705882353	9.639673257508116
3.5294117647058822	19.11764705882353	9.647351792072335
3.8235294117647065	19.11764705882353	9.654923426005158
4.117647058823529	19.11764705882353	9.661506460620036
4.411764705882353	19.11764705882353	9.666648458815612
4.7058823529411775	19.11764705882353	9.670294728522185
5.0	19.11764705882353	9.672657219203423
-5.0	19.85294117647059	11.53452251148506
-4.705882352941177	19.85294117647059	11.914850916265152
-4.411764705882353	19.85294117647059	12.18564013806492
-4.117647058823529	19.85294117647059	12.293755141844928
-3.8235294117647056	19.85294117647059	12.216847791912137
-3.5294117647058822	19.85294117647059	11.970879011472613
-3.235294117647059	19.85294117647059	11.604725302832703
-2.941176470588235	19.85294117647059	11.184363016785422
-2.6470588235294117	19.85294117647059	10.773632448005868
-2.3529411764705883	19.85294117647059	10.419195263713641
-2.0588235294117645	19.85294117647059	10.144156980031008
-1.7647058823529411	19.85294117647059	9.95026000793565
-1.4705882352941178	19.85294117647059	9.825220337434047
-1.176470588235294	19.85294117647059	9.750973930727296
-0.8823529411764701	19.85294117647059	9.709866832988059
-0.5882352941176467	19.85294117647059	9.687805162846773
-0.2941176470588234	19.85294117647059	9.674899903451418
0.0	19.85294117647059	9.664755194458003
0.2941176470588234	19.85294117647059	9.653440325623347
0.5882352941176476	19.85294117647059	9.638754831609532
0.882352941176471	19.85294117647059	9.619950101408419
1.1764705882352944	19.85294117647059	9.59774812004035
1.4705882352941178	19.85294117647059	9.574338338281622
1.7647058823529411	19.85294117647059	9.55305076595394
2.0588235294117645	19.85294117647059	9.537586385716917
2.3529411764705888	19.85294117647059	9.530960675404364
2.647058823529412	19.85294117647059	9.53453980574694
2.9411764705882355	19.85294117647059	9.547579919571408
3.2352941176470598	19.85294117647059	9.56747829773597
3.5294117647058822	19.85294117647059	9.590619207170116
3.8235294117647065	19.85294117647059	9.61343794722841
4.117647058823529	19.85294117647059	9.633277331367351
4.411764705882353	19.85294117647059	9.648773843725824
4.7058823529411775	19.85294117647059	9.659762658074536
5.0	19.85294117647059	9.6668825295005
-5.0	20.58823529411765	10.652298123360609
-4.705882352941177	20.58823529411765	10.852134099049003
-4.411764705882353	20.58823529411765	10.99441489461141
-4.117647058823529	20.58823529411765	11.05122176220802
-3.8235294117647056	20.58823529411765	11.010812304863068
-3.5294117647058822	20.58823529411765	10.88157281022117
-3.235294117647059	20.58823529411765	10.689184227071749
-2.941176470588235	20.58823529411765	10.468311681795058
-2.6470588235294117	20.58823529411765	10.25249606646742
-2.3529411764705883	20.58823529411765	10.066246640666304
-2.0588235294117645	20.58823529411765	9.921681079048644
-1.7647058823529411	20.58823529411765	9.81965733041312
-1.4705882352941178	20.58823529411765	9.753587197961611
-1.176470588235294	20.58823529411765	9.713695852909183
-0.8823529411764701	20.58823529411765	9.69016325581483
-0.5882352941176467	20.58823529411765	9.674645168096845
-0.2941176470588234	20.58823529411765	9.660508422915036
0.0	20.58823529411765	9.642485961998151
0.2941176470588234	20.58823529411765	9.616426181483567
0.5882352941176476	20.58823529411765	9.579540438227678
0.882352941176471	20.58823529411765	9.531170328268065
1.1764705882352944	20.58823529411765	9.47370469574086
1.4705882352941178	20.58823529411765	9.413013512677178
1.7647058823529411	20.58823529411765	9.357799866751732
2.0588235294117645	20.58823529411765	9.317684910518576
2.3529411764705888	20.58823529411765	9.300497155370454
2.647058823529412	20.58823529411765	9.309782247285794
2.9411764705882355	20.58823529411765	9.343610853527327
3.2352941176470598	20.58823529411765	9.395231102484832
3.5294117647058822	20.58823529411765	9.455263100813356
3.8235294117647065	20.58823529411765	9.514459328677358
4.117647058823529	20.58823529411765	9.565926530580903
4.411764705882353	20.58823529411765	9.606127482610804
4.7058823529411775	20.58823529411765	9.634634593646576
5.0	20.58823529411765	9.653104918001606
-5.0	21.323529411764707	10.117307883402498
-4.705882352941177	21.323529411764707	10.207691332698127
-4.411764705882353	21.323529411764707	10.272043252467713
-4.117647058823529	21.323529411764707	10.297736315730427
-3.8235294117647056	21.323529411764707	10.279459542220698
-3.5294117647058822	21.323529411764707	10.221005814126949
-3.235294117647059	21.323529411764707	10.133989797014745
-2.941176470588235	21.323529411764707	10.03408826109505
-2.6470588235294117	21.323529411764707	9.936465286643344
-2.3529411764705883	21.323529411764707	9.852187848960996
-2.0588235294117645	21.323529411764707	9.786686032070607
-1.7647058823529411	21.323529411764707	9.740219326385057
-1.4705882352941178	21.323529411764707	9.70950916389789
-1.176470588235294	21.323529411764707	9.689501562415456
-0.8823529411764701	21.323529411764707	9.674539973043858
-0.5882352941176467	21.323529411764707	9.658753787205498
-0.2941176470588234	21.323529411764707	9.635933575437546
0.0	21.323529411764707	9.599439800505085
0.2941176470588234	21.323529411764707	9.542735904371073
0.5882352941176476	21.323529411764707	9.460915232965279
0.882352941176471	21.323529411764707	9.353088097175371
1.1764705882352944	21.323529411764707	9.224822281865036
1.4705882352941178	21.323529411764707	9.089311842154158
1.7647058823529411	21.323529411764707	8.966020524409915
2.0588235294117645	21.323529411764707	8.8764421387351
2.3529411764705888	21.323529411764707	8.838060926949812
2.647058823529412	21.323529411764707	8.858795265382543
2.9411764705882355	21.323529411764707	8.934336985812847
3.2352941176470598	21.323529411764707	9.049608712555802
3.5294117647058822	21.323529411764707	9.183664478034693
3.8235294117647065	21.323529411764707	9.315853907681344
4.117647058823529	21.323529411764707	9.430783867035286
4.411764705882353	21.323529411764707	9.520555481025776
4.7058823529411775	21.323529411764707	9.58421390796927
5.0	21.323529411764707	9.625459469194302
-5.0	22.058823529411768	9.847523355034985
-4.705882352941177	22.058823529411768	9.88271215556643
-4.411764705882353	22.058823529411768	9.907766150973337
-4.117647058823529	22.058823529411768	9.917769156062299
-3.8235294117647056	22.058823529411768	9.910653394612664
-3.5294117647058822	22.058823529411768	9.88789527905191
-3.235294117647059	22.058823529411768	9.854015715816852
-2.941176470588235	22.058823529411768	9.815114540429915
-2.6470588235294117	22.058823529411768	9.777083887419279
-2.3529411764705883	22.058823529411768	9.744197314467462
-2.0588235294117645	22.058823529411768	9.718471646419907
-1.7647058823529411	22.058823529411768	9.699760809402708
-1.4705882352941178	22.058823529411768	9.686213997486966
-1.176470588235294	22.058823529411768	9.674646899375261
-0.8823529411764701	22.058823529411768	9.660521648172573
-0.5882352941176467	22.058823529411768	9.637522510638199
-0.2941176470588234	22.058823529411768	9.59706295187246
0.0	22.058823529411768	9.528374531361814
0.2941176470588234	22.058823529411768	9.419957076926732
0.5882352941176476	22.058823529411768	9.26289306272192
0.882352941176471	22.058823529411768	9.055698344592496
1.1764705882352944	22.058823529411768	8.809166267844788
1.4705882352941178	22.058823529411768	8.548692181599087
1.7647058823529411	22.058823529411768	8.311701021884167
2.0588235294117645	22.058823529411768	8.139512150636493
2.3529411764705888	22.058823529411768	8.065735139082086
2.647058823529412	22.058823529411768	8.105591116285105
2.9411764705882355	22.058823529411768	8.250798902840977
3.2352941176470598	22.058823529411768	8.472376485535095
3.5294117647058822	22.058823529411768	8.73006111642333
3.8235294117647065	22.058823529411768	8.984158239710784
4.117647058823529	22.058823529411768	9.205078869499326
4.411764705882353	22.058823529411768	9.377639632690316
4.7058823529411775	22.058823529411768	9.500005113810465
5.0	22.058823529411768	9.579288143343211
-5.0	22.794117647058826	9.733167084548942
-4.705882352941177	22.794117647058826	9.744959975979574
-4.411764705882353	22.794117647058826	9.75335636406267
-4.117647058823529	22.794117647058826	9.756708654534812
-3.8235294117647056	22.794117647058826	9.754323764761658
-3.5294117647058822	22.794117647058826	9.74669605335557
-3.235294117647059	22.794117647058826	9.735338954003511
-2.941176470588235	22.794117647058826	9.722290811329177
-2.6470588235294117	22.794117647058826	9.7095069659506
-2.3529411764705883	22.794117647058826	9.698361504690695
-2.0588235294117645	22.794117647058826	9.689369402278837
-1.7647058823529411	22.794117647058826	9.682072842084128
-1.4705882352941178	22.794117647058826	9.67490118822978
-1.176470588235294	22.794117647058826	9.664774151138168
-0.8823529411764701	22.794117647058826	9.646306346965705
-0.5882352941176467	22.794117647058826	9.610712741069818
-0.2941176470588234	22.794117647058826	9.544908190288611
0.0	22.794117647058826	9.43174313250899
0.2941176470588234	22.794117647058826	9.252545688010509
0.5882352941176476	22.794117647058826	8.992732872938067
0.882352941176471	22.794117647058826	8.649924715144344
1.1764705882352944	22.794117647058826	8.242010751577793
1.4705882352941178	22.794117647058826	7.811022344864242
1.7647058823529411	22.794117647058826	7.41888806646336
2.0588235294117645	22.794117647058826	7.133977743231702
2.3529411764705888	22.794117647058826	7.011903434658249
2.647058823529412	22.794117647058826	7.077850710143114
2.9411764705882355	22.794117647058826	7.31811722675697
3.2352941176470598	22.794117647058826	7.6847482105522
3.5294117647058822	22.794117647058826	8.111123336213103
3.8235294117647065	22.794117647058826	8.531562430648089
4.117647058823529	22.794117647058826	8.897106394023245
4.411764705882353	22.794117647058826	9.182632220018158
4.7058823529411775	22.794117647058826	9.38510295800051
5.0	22.794117647058826	9.516287777052613
-5.0	23.529411764705884	9.692153536380403
-4.705882352941177	23.529411764705884	9.695555551709354
-4.411764705882353	23.529411764705884	9.69797773417627
-4.117647058823529	23.529411764705884	9.69894475200712
-3.8235294117647056	23.529411764705884	9.69825651540638
-3.5294117647058822	23.529411764705884	9.696055018358281
-3.235294117647059	23.529411764705884	9.69277448284169
-2.941176470588235	23.529411764705884	9.688994520090551
-2.6470588235294117	23.529411764705884	9.685251715216877
-2.3529411764705883	23.529411764705884	9.681859685833707
-2.0588235294117645	23.529411764705884	9.678737781404541
-1.7647058823529411	23.529411764705884	9.675171584888764
-1.4705882352941178	23.529411764705884	9.669354377616958
-1.176470588235294	23.529411764705884	9.657530248215725
-0.8823529411764701	23.529411764705884	9.632641242523158
-0.5882352941176467	23.529411764705884	9.582655157444968
-0.2941176470588234	23.529411764705884	9.489258541461838
0.0	23.529411764705884	9.328217947952275
0.2941176470588234	23.529411764705884	9.07304180182333
0.5882352941176476	23.529411764705884	8.703009160906534
0.882352941176471	23.529411764705884	8.214752066466437
1.1764705882352944	23.529411764705884	7.633759496965629
1.4705882352941178	23.529411764705884	7.019900261065868
1.7647058823529411	23.529411764705884	6.461380764931933
2.0588235294117645	23.529411764705884	6.055580986786389
2.3529411764705888	23.529411764705884	5.881709681411911
2.647058823529412	23.529411764705884	5.975638862621178
2.9411764705882355	23.529411764705884	6.317852191216479
3.2352941176470598	23.529411764705884	6.84004733912605
3.5294117647058822	23.529411764705884	7.447336498031431
3.8235294117647065	23.529411764705884	8.04617092494411
4.117647058823529	23.529411764705884	8.566817821761754
4.411764705882353	23.529411764705884	8.973494309845053
4.7058823529411775	23.529411764705884	9.26187483856036
5.0	23.529411764705884	9.448722320100947
-5.0	24.264705882352942	9.679654168670064
-4.705882352941177	24.264705882352942	9.680498964171143
-4.411764705882353	24.264705882352942	9.68110043451255
-4.117647058823529	24.264705882352942	9.681340503249897
-3.8235294117647056	24.264705882352942	9.681169300746348
-3.5294117647058822	24.264705882352942	9.680621328726012
-3.235294117647059	24.264705882352942	9.679801503929728
-2.941176470588235	24.264705882352942	9.678843444689697
-2.6470588235294117	24.264705882352942	9.67784669081713
-2.3529411764705883	24.264705882352942	9.676787629986787
-2.0588235294117645	24.264705882352942	9.675365213867346
-1.7647058823529411	24.264705882352942	9.672688058084066
-1.4705882352941178	24.264705882352942	9.666647922111368
-1.176470588235294	24.264705882352942	9.652796698089185
-0.8823529411764701	24.264705882352942	9.622633159207554
-0.5882352941176467	24.264705882352942	9.561524655690828
-0.2941176470588234	24.264705882352942	9.44709860680099
0.0	24.264705882352942	9.2496917580769
0.2941176470588234	24.264705882352942	8.936849983965715
0.5882352941176476	24.264705882352942	8.48318096168907
0.882352941176471	24.264705882352942	7.884560871800382
1.1764705882352944	24.264705882352942	7.172242355717103
1.4705882352941178	24.264705882352942	6.419627661901682
1.7647058823529411	24.264705882352942	5.734861483618987
2.0588235294117645	24.264705882352942	5.237335476335182
2.3529411764705888	24.264705882352942	5.02416262144564
2.647058823529412	24.264705882352942	5.139323383700715
2.9411764705882355	24.264705882352942	5.558889987847179
3.2352941176470598	24.264705882352942	6.199121172753129
3.5294117647058822	24.264705882352942	6.943680863381684
3.8235294117647065	24.264705882352942	7.677874729844882
4.117647058823529	24.264705882352942	8.316207699789654
4.411764705882353	24.264705882352942	8.8148085980791
4.7058823529411775	24.264705882352942	9.16837413451892
5.0	24.264705882352942	9.397456279342038
-5.0	25.0	9.676407552689739
-4.705882352941177	25.0	9.676588129710737
-4.411764705882353	25.0	9.67671668376542
-4.117647058823529	25.0	9.676767932389833
-3.8235294117647056	25.0	9.676731022779325
-3.5294117647058822	25.0	9.676612529241403
-3.235294117647059	25.0	9.676431806673113
-2.941176470588235	25.0	9.67620653338404
-2.6470588235294117	25.0	9.67592241375437
-2.3529411764705883	25.0	9.675467290371449
-2.0588235294117645	25.0	9.67448023175824
-1.7647058823529411	25.0	9.672017189196106
-1.4705882352941178	25.0	9.66587603414819
-1.176470588235294	25.0	9.651395884817111
-0.8823529411764701	25.0	9.619637321299383
-0.5882352941176467	25.0	9.555182998213763
-0.2941176470588234	25.0	9.434438776358869
0.0	25.0	9.226109211536196
0.2941176470588234	25.0	8.895948689941813
0.5882352941176476	25.0	8.417161580764688
0.882352941176471	25.0	7.785396892917517
1.1764705882352944	25.0	7.033638160202781
1.4705882352941178	25.0	6.239352008956274
1.7647058823529411	25.0	5.516671049713482
2.0588235294117645	25.0	4.991597547758447
2.3529411764705888	25.0	4.766621534384942
2.647058823529412	25.0	4.888158628275923
2.9411764705882355	25.0	5.330956198513693
3.2352941176470598	25.0	6.006636317596648
3.5294117647058822	25.0	6.792421503145249
3.8235294117647065	25.0	7.567266919635493
4.117647058823529	25.0	8.240943721566435
4.411764705882353	25.0	8.76715163250762
4.7058823529411775	25.0	9.140293724607886
5.0	25.0	9.382059909295585


==> anc/initial_airfoil.dat <==
x	y
-0.49999999970022935	-1.7313884566349386e-05
-0.49997050120642267	0.0009040914437829135
-0.49987165562502744	0.0019038285030608501
-0.499702218599734	0.002908074777770482
-0.49946122060907866	0.003916210444922159
-0.4991479783113991	0.004927032369759321
-0.49876184548277847	0.005939849876275607
-0.49830359440636707	0.006951288507337696
-0.49777514014939284	0.007957513957861134
-0.49717872781723327	0.008955793628331012
-0.4965169688324633	0.009943891553338465
-0.49579259213816007	0.010920163830434747
-0.4950083113947792	0.011883468430718051
-0.4941667204774487	0.0128330870453252
-0.4932702256731822	0.013768644597798491
-0.4923210088782277	0.014690032706336769
-0.4913210117957887	0.015597343839263705
-0.49027193463413526	0.01649081680360719
-0.489175245105062	0.01737079218257008
-0.4880321925226895	0.01823767773491405
-0.4868438244025503	0.019091922002162625
-0.485611004760882	0.019933993887903394
-0.4843344315141186	0.020764367968805833
-0.4830146526785269	0.021583513996569232
-0.4816520822699287	0.022391888878132055
-0.4802470138035272	0.02318993165130955
-0.47879963249378915	0.02397806009140026
-0.47731002645436504	0.024756668404422293
-0.4757781961980504	0.025526126110849624
-0.4742040630367697	0.026286777567217985
-0.4725874763815766	0.027038941995773554
-0.4709282201426669	0.027782913833520065
-0.4692260183293973	0.028518963300146503
-0.46748053985031224	0.029247337147579162
-0.4656914027131718	0.02996825948029951
-0.46385817762498194	0.030681932637570485
-0.4619803911920254	0.03138853805438903
-0.4600575287198899	0.03208823710875633
-0.4580890363135013	0.03278117206368202
-0.45607432327714725	0.03346746674762354
-0.4540127634145091	0.034147227483200614
-0.451903697228679	0.0348205435807771
-0.4497464324221927	0.03548748827862574
-0.44754024569704326	0.036148119148264345
-0.4452843832547062	0.036802478816263036
-0.4429780617961562	0.03745059543589274
-0.44062046932188215	0.03809248314439824
-0.4382107654319057	0.038728142584273734
-0.4357480820257933	0.03935756124506004
-0.4332315232026726	0.03998071395204253
-0.43066016636123716	0.04059756299513864
-0.42803306169976335	0.0412080586110554
-0.42534923271611635	0.041812139165987465
-0.42260767620775924	0.042409731419372126
-0.41980736217176184	0.04300075076624593
-0.4169472342048038	0.04358510133862312
-0.4140262089031844	0.04416267628564992
-0.41104317636282356	0.044733357795921254
-0.40799699927927086	0.045297017370221716
-0.4048865137477032	0.04585351574171137
-0.4017105281629332	0.04640270313138389
-0.398467823619408	0.04694441920367915
-0.39515715311121474	0.047478493214841905
-0.39177724173207806	0.048004743971636975
-0.3883267862753627	0.048522979878059015
-0.38480445443407607	0.049032999020043586
-0.3812088852008643	0.04953458905654011
-0.37753868776801625	0.05002752731857815
-0.3737924415274601	0.0505115807339015
-0.3699686955707636	0.0509865058130372
-0.36606596828913224	0.05145204861020866
-0.3620827467734086	0.051907944697482014
-0.3580174863140705	0.052353919114452564
-0.3538686101012281	0.05278968628777446
-0.3496345086246225	0.053214949977053345
-0.34531353887362337	0.05362940322896702
-0.3409040242372256	0.054032728254120574
-0.3364042536040467	0.05442459637654913
-0.33181248066232444	0.05480466795139608
-0.3271269235999127	0.05517259224258044
-0.32234576450427754	0.0555280073235071
-0.3174671480624957	0.05587054001972974
-0.31248918186124813	0.05619980572683806
-0.3074099346868182	0.056515408366055724
-0.3022274367250859	0.05681694020264891
-0.29693967806152477	0.05710398176876263
-0.2915446082811967	0.05737610170871082
-0.2860401359687467	0.05763285663067246
-0.28042412710839953	0.0578737910031727
-0.274694404983953	0.058098436970876535
-0.26884874917877327	0.05830631420977054
-0.2628848944757895	0.05849692977447685
-0.25680052995748764	0.05866977792746464
-0.2505932983059044	0.05882433995526463
-0.24426079490262062	0.0589600839843249
-0.23780056642875536	0.059076464796290334
-0.2312101102649578	0.05917292361381347
-0.22448687339140025	0.059248887888044346
-0.2176282510877705	0.05930377107362187
-0.21063158613326305	0.05933697238393218
-0.20349416750657032	0.059347876537267905
-0.19621322948587364	0.059335853484654325
-0.18878595004883264	0.059300258120260615
-0.18120944997257488	0.05924042997112474
-0.17348079163368438	0.05915569286763249
-0.16559697750818922	0.059045354586636525
-0.15755494907154827	0.05890870647209237
-0.14935158529863735	0.058745023022476264
-0.1409837014637334	0.058553561451439966
-0.1324480475404982	0.05833356120624994
-0.12374130680196047	0.058084243451075414
-0.11486009482049689	0.05780481052254143
-0.1058009570678102	0.05749444529754473
-0.09656036831490752	0.057152310564917735
-0.08713473023207471	0.056777548283316416
-0.07752037068885045	0.05636927883919822
-0.0677135412539961	0.055926600168960436
-0.05771041629546473	0.055448586872379385
-0.047507090680365835	0.05493428918523337
-0.03709957857492826	0.0543827319137084
-0.02648381144445857	0.053792913234455536
-0.015606226251701195	0.053160870328995566
-0.004427499871868757	0.05248300019999203
0.006530353581215232	0.05179145942536732
0.01717453881218351	0.05109477617776679
0.027596245241399937	0.05038947610020031
0.03781430104481993	0.04967625389780041
0.047832672970604485	0.048956606665933135
0.05765525207156047	0.048231897347407834
0.06728585480470106	0.04750336740717063
0.07672822393085392	0.04677214814510386
0.08598602991431305	0.04603927076699575
0.09506287202252518	0.045305675421467066
0.10396227952580993	0.04457221930062623
0.11268771299710759	0.0438396839130667
0.12124256571175222	0.043108781623084826
0.1296301646472675	0.04238016158131518
0.1378537719831816	0.041654415042326066
0.14591658620085948	0.04093208020803507
0.15382174338335194	0.04021364660050168
0.16157231841525804	0.03949955903802034
0.16917132598259846	0.03879022126696386
0.17662172237270476	0.03808599919304046
0.18392640567411123	0.037387223969282096
0.19108821797646497	0.0366941946321312
0.19810994567043533	0.036007180679553046
0.20499432074763616	0.03532642434017508
0.21174402230055445	0.034652142626627205
0.21836167712248203	0.0339845293015213
0.22484986060745463	0.03332375665570979
0.23121109825019662	0.032669977080177326
0.2374478665460698	0.032023324565696405
0.24356259339102343	0.03138391613532474
0.24955765988155318	0.030751853022025474
0.2554354005146591	0.030127221912505105
0.26119810458780846	0.029510095974218997
0.26684801679890197	0.028900535882827875
0.2723873382462408	0.028298590730677118
0.27781822712849724	0.02770429889719573
0.28314279994468855	0.027117688800038897
0.28836313189414997	0.02653877967417219
0.29348125797651203	0.025967582219671166
0.29849917339167764	0.02540409927666022
0.30341883493980415	0.0248483263419915
0.3082421612212816	0.024300252177174037
0.3129710334367162	0.023759859310027328
0.31760729648691505	0.02322712446474083
0.3221527591728689	0.022702019060725852
0.32660919539574	0.022184509565342698
0.3309783443568469	0.021674557932509397
0.3352619115576533	0.021172121921712386
0.33946156939975636	0.020677155437788367
0.3435789576848753	0.02018960885919444
0.34761568441484214	0.019709429309003698
0.35157332609159075	0.019236560964725757
0.3554534290171511	0.01877094522972418
0.3592575088936371	0.018312521089912288
0.36298705222324174	0.017861225238474755
0.36664351670822937	0.017416992304217713
0.3702283313509275	0.016979755102435608
0.37374289755372214	0.016549444750641983
0.37718858931905075	0.01612599088064701
0.3805667541493985	0.015709321752937197
0.3838787129472898	0.015299364482658848
0.3871257612152873	0.014896045094726473
0.3903091689559837	0.014499288729335924
0.3934301816720006	0.014109019701683524
0.3964900202659818	0.013725161689652413
0.39948988224059206	0.013347637750554487
0.4024309414985119	0.012976370505135571
0.4053143491424345	0.012611282188744405
0.4081412336750628	0.012252294770842073
0.41091270189910767	0.011899329978994032
0.4136298387172833	0.011552309456115375
0.41629370803230603	0.011211154771906566
0.41890535294689174	0.010875787517506287
0.42146579626375347	0.010546129356432135
0.42397604058559873	0.010222102121823836
0.42643706931512987	0.009903627792709674
0.42884984635503903	0.00959062863324416
0.4312153169080091	0.009283027185564558
0.433534407676711	0.008980746335890757
0.4358080272638022	0.00868370935072789
0.43803706657192626	0.00839183990914035
0.4402223990037102	0.008105062157546356
0.4423648809617647	0.007823300721765377
0.44446535204868187	0.007546480755031904
0.44652463556703575	0.007274527943384585
0.44854353861937946	0.007007368560719113
0.45052285250824603	0.006744929481472513
0.4524633531361468	0.006487138190395144
0.4543658012055709	0.006233922816178553
0.4562309426189851	0.005985212136012167
0.45805950847883187	0.005740935631050909
0.4598522157875304	0.0055010234462209645
0.46160976734747494	0.005265406454561291
0.46333285236103533	0.005034016225892492
0.46502214653055646	0.00480678506032259
0.46667831215835665	0.004583646020040036
0.46830199884672935	0.004364532878421118
0.46989384319794103	0.004149380202053557
0.47145446961423243	0.003938123282733513
0.47298449009781757	0.0037306982028133527
0.47448450475088366	0.003527041804414036
0.4759551017755906	0.0033270917248509235
0.47739685807407206	0.0031307863491378102
0.4788103391484349	0.002938064856192853
0.48019609940075814	0.0027488672094382214
0.4815546824330943	0.0025631341460360295
0.48288662104746805	0.00238080720590735
0.4841924377458777	0.002201828691227279
0.48547264493029496	0.002026141665687545
0.4867277445026627	0.0018536900351810892
0.4879582291648997	0.0016844183940429784
0.489164581318895	0.0015182721999535596
0.4903472743665131	0.0013551976180181888
0.4915067723095912	0.0011951415976747
0.49264352994993965	0.001038051866308482
0.49375799328934317	0.0008838768943164291
0.49485059962956035	0.0007325659007283374
0.4959217774723229	0.0005840688858559948
0.4969719471193376	0.0004383365662318121
0.4980015206722861	0.0002953203918493267
0.4990098978279855	0.00015511225810348452
0.49999999970022935	1.7313884566349386e-05
0.49999999970022935	1.7313884566349386e-05
0.49900990737366224	-0.00012055311037141204
0.49800153993057267	-0.0002608311317115841
0.49697197628475726	-0.00040391866231257
0.4959218167330331	-0.0005497237651495252
0.49485064917708194	-0.0006982950187649463
0.4937580533186112	-0.0008496817357297201
0.492643600659353	-0.001003933945402584
0.49150685390106646	-0.001161102459033041
0.49034736704553683	-0.001321238837105302
0.4891646852945749	-0.0014843953837237777
0.4879583446500188	-0.001650625181576817
0.4867278717137333	-0.001819982098335442
0.48547278408760797	-0.001992520709718123
0.4841925890735625	-0.002168296455501096
0.4828867847735398	-0.002347365464538938
0.4815548587895127	-0.002529784708613697
0.48019628862348007	-0.0027156119217225517
0.4788105414774671	-0.0029049056008290104
0.47739707375352686	-0.0030977250464024587
0.47595533105373955	-0.0032941303333990945
0.4744847478802119	-0.0034941823220467345
0.4729847473350787	-0.0036979426672659127
0.47145474122050063	-0.003905473772456968
0.46989412943866565	-0.004116838837037544
0.46830229999178813	-0.004332101821016729
0.4666786284821101	-0.004551327475817269
0.46502247831189825	-0.004774581278913891
0.46333319988344723	-0.005001929501891686
0.46161013089907615	-0.005233439128401663
0.45985259566113035	-0.005469177905101806
0.4580599049719808	-0.00570921430987094
0.4562313560340224	-0.0059536175183098426
0.45436623184967534	-0.006202457435113883
0.4524638013213829	-0.00645580462972454
0.4505233185516127	-0.006713730376572096
0.44854402284285483	-0.006976306599607971
0.44652513829762186	-0.00724360586777568
0.44446587361844714	-0.007515701361396828
0.4423654217078853	-0.007792666862426747
0.44022295926851096	-0.008074576741797903
0.4380376467029176	-0.008361505904373862
0.4358086276137167	-0.008653529783594816
0.4335350286035365	-0.00895072429347757
0.4312159587750214	-0.009253165816602784
0.4288505095308301	-0.009560931149334184
0.4264377541736346	-0.009874097469572263
0.42397674750611875	-0.010192742300579353
0.42146652563097614	-0.010516943444893572
0.4189061051509102	-0.010846778991527724
0.41629448346862946	-0.011182327176710841
0.4136306377868485	-0.011523666407691004
0.41091352500828415	-0.011870875165499105
0.4081420812356543	-0.012224031954042761
0.4053152215716742	-0.012583215205467365
0.40243183921905623	-0.012948503268782705
0.3994908056805044	-0.013319974252603901
0.39649096985871374	-0.013697706001221763
0.39343115785636557	-0.014081775975107253
0.3903101721761267	-0.01447226119979803
0.3871267919206419	-0.014869238081879434
0.38387977159253434	-0.015272782392325839
0.3805678411943986	-0.015682969078807417
0.3771897052287985	-0.016099872206040453
0.37374404279826035	-0.016523564750267384
0.3702295064052706	-0.016954118544231688
0.3666447220522685	-0.01739160405118765
0.3629882883416419	-0.017836090250583195
0.35925877627571956	-0.01828764442599643
0.355454728156768	-0.018746332049481295
0.3515746574869821	-0.01921221653070785
0.34761704856847714	-0.019685358988640208
0.34358035510328505	-0.020165818126912198
0.3394630005933417	-0.020653649877104194
0.33526337704048104	-0.0211489072274161
0.3309798446464242	-0.021651639912868004
0.3266107310127705	-0.022161894144360417
0.3221543306409856	-0.02267971228043926
0.31760890433239003	-0.023205132487556037
0.3129726781881482	-0.02373818842112701
0.30824384340925315	-0.024278908786938874
0.30342055509651394	-0.02482731698850537
0.29850093205053907	-0.025383430628229908
0.2934830556717214	-0.025947261077423015
0.2883649691602201	-0.02651881297470492
0.28314467731594034	-0.02709808361809108
0.2778201451385155	-0.027685062448411155
0.2723892974272831	-0.028279730374398765
0.266850017681263	-0.028882059124969054
0.26120014769913	-0.02949201047016329
0.2554374863791883	-0.030109535470090515
0.24955978901934048	-0.030734573604578222
0.24356476631705748	-0.031367051864763615
0.23745008376934137	-0.032006883725679856
0.23121336027269118	-0.03265396811934907
0.224852167923059	-0.03330818819095959
0.21836403021580944	-0.033969410121371925
0.21174642164567017	-0.0346374816946508
0.2049967668066796	-0.035312230798473294
0.19811243889213306	-0.035993463852342956
0.1910907587945207	-0.03668096402939528
0.18392899450545952	-0.037374489290461464
0.17662435961562262	-0.038073770330834075
0.16917401201465984	-0.03877850831121955
0.1615750535911096	-0.03948837227964857
0.15382452803230656	-0.0402029965355438
0.14591942062427551	-0.0409219775417473
0.1378566564516187	-0.04164487069339025
0.12963309939739076	-0.04237118668612073
0.12124555094296093	-0.04310038754009581
0.1126907488678612	-0.04383188222728082
0.10396536614961871	-0.044565021828111846
0.09506600946357233	-0.04529909421400572
0.08598921818266628	-0.04603331811679563
0.07673146297722416	-0.04676683658961141
0.0672891445146974	-0.047498709733973264
0.05765859225938413	-0.048227906599220584
0.047836063372116884	-0.04895329614566168
0.037817741309913375	-0.049673637173700914
0.027599734925584762	-0.05038756701110081
0.017178077367297456	-0.051093588838363256
0.006533940411029059	-0.05179100925552096
-0.004423865122747091	-0.05248330893640795
-0.01560254452950941	-0.0531619532831749
-0.02648008592370741	-0.05379474956446089
-0.037095812180506664	-0.05438530350034745
-0.04750328606258719	-0.05493758161848542
-0.057706576035250846	-0.05545258602341889
-0.06770966786472171	-0.05593129218439214
-0.07751646661810446	-0.0563746501354389
-0.08713079786334783	-0.05678358554106698
-0.0965564099692086	-0.05715900072380097
-0.10579697500522114	-0.05750177555081118
-0.11485609124166693	-0.057812768311953325
-0.12373728384954888	-0.0580928164618436
-0.13244400730056569	-0.058342737362140816
-0.14097964596709	-0.05856332890992753
-0.14934751652214642	-0.0587553701700632
-0.157550868939393	-0.05891962191970291
-0.165592887893103	-0.059056827165108516
-0.17347669435814822	-0.05916771162332206
-0.1812053468099841	-0.0592529841615956
-0.18878184272463508	-0.05931333721007859
-0.19620911967868165	-0.05934944714125896
-0.20349005684924798	-0.05936197462694888
-0.21062747621399047	-0.05935156496788935
-0.21762414345108685	-0.059318848404088124
-0.22448276953922652	-0.05926444040451959
-0.23120601165760085	-0.05918894193936091
-0.23779647448589428	-0.05909293973392307
-0.24425671100427623	-0.05897700651344758
-0.25058922379339305	-0.05884170122820513
-0.2567964661343605	-0.058687569266081575
-0.2628808426087568	-0.05851514266680831
-0.2688447104986158	-0.058324940306779434
-0.27469038068642077	-0.058117468083257705
-0.2804201183550981	-0.05789321909820812
-0.28603614388801124	-0.057652673829148134
-0.29154063396895535	-0.05739630028190938
-0.29693572258215273	-0.05712455413552456
-0.3022235011122459	-0.056837878926440016
-0.30740601994429434	-0.056536706152144886
-0.3124852889637692	-0.05622145541950891
-0.3174632779565479	-0.055892534599519365
-0.3223419181089118	-0.055550339904548066
-0.32712310180753934	-0.05519525606992822
-0.3318086843395051	-0.054827656398473576
-0.3364004835922731	-0.05444790294256982
-0.3409002813536948	-0.05405634656160099
-0.3453098239120061	-0.0536533270212802
-0.3496308223558226	-0.053239173116002333
-0.3538649532741368	-0.05281420275121379
-0.3580138596563167	-0.052378722993971394
-0.36207915099210136	-0.05193303019609355
-0.366062404071599	-0.05147741004009451
-0.3699651635852858	-0.05101213759333268
-0.3737889424240023	-0.05053747738850106
-0.3775352221789523	-0.05005368347397503
-0.3812054537417017	-0.049560999439706904
-0.38480105770417733	-0.04905965845634011
-0.3883234248586659	-0.0485498832891742
-0.3917739161978122	-0.04803188637353033
-0.395153864014622	-0.04750586971576067
-0.3984645715024584	-0.046972025002147345
-0.40170731355504485	-0.04643053351424617
-0.40488333716646646	-0.04588156608220439
-0.4079938612311691	-0.04532528312603097
-0.41104007734396414	-0.04476183450729312
-0.41402314940002694	-0.04419135957347549
-0.4169442146949058	-0.04361398690259782
-0.4198043831245192	-0.04302983438297347
-0.4226047380851651	-0.042439008940530265
-0.425346335973522	-0.04184160651645887
-0.4280302067866583	-0.04123771178709972
-0.4306573537220362	-0.04062739806253648
-0.43322875327751953	-0.04001072704424601
-0.4357453552513834	-0.03938774856134313
-0.4382080822423204	-0.03875850038784744
-0.44061783014945716	-0.03812300776056025
-0.4429754670723588	-0.03748128325010046
-0.4452818334110462	-0.03683332627221323
-0.4475377411660074	-0.03617912274592413
-0.4497439736382159	-0.03551864457224219
-0.4519012846291462	-0.03485184917683131
-0.45401039744079086	-0.03417867903829217
-0.45607200437568457	-0.033499060966319855
-0.4580867649369188	-0.032812905696242935
-0.4600553053281742	-0.03212010694882342
-0.46197821625373736	-0.031420540936522454
-0.46385605161853377	-0.03071406543469531
-0.4656893261281506	-0.030000519100985466
-0.4674785131888697	-0.029279720533174607
-0.46922404210769675	-0.02855146742171809
-0.4709262948923916	-0.027815535688570495
-0.47258560265149774	-0.02707167860470956
-0.474202241394372	-0.026319625969527208
-0.47577642723120966	-0.025559083360944746
-0.4773083107730644	-0.024789731567097146
-0.47879797073186037	-0.02401122623684255
-0.48024540662039317	-0.023223197849607993
-0.4816505303523136	-0.022425252193201996
-0.4830131567420885	-0.021616971479420675
-0.48433299230492133	-0.02079791665003664
-0.4856096230566345	-0.0199676307693487
-0.4868425010134955	-0.019125644047611124
-0.48803092829193906	-0.01827148185972573
-0.4891740409082038	-0.017404675242175628
-0.4902707913778237	-0.01652477558080731
-0.4913199304149207	-0.015631375030267902
-0.4923199903312911	-0.01472413290566125
-0.49326927093520734	-0.013802810282199143
-0.49416583052987484	-0.01286731455712198
-0.49500748721154464	-0.011917753961227455
-0.4957918346672327	-0.010954503404518225
-0.4965162789720705	-0.009978281016524567
-0.49717810638651694	-0.00899022863865949
-0.4977745878536522	-0.007991989984989884
-0.4983031117960544	-0.0069858008408753966
-0.49876143291910396	-0.00597439365131812
-0.49914763589003047	-0.004961602590089702
-0.49946094819198567	-0.003950802062038043
-0.49970201600105163	-0.002942682788341656
-0.4998715225755654	-0.0019384479516490185
-0.499970437394062	-0.0009387174424860132
-0.49999999970022935	-1.7313884566349386e-05


==> anc/intermediate_airfoil.dat <==
x	y
-0.49994274411309947	0.007566545358611138
-0.49989909929953885	0.008498900551561193
-0.4997849110886186	0.009509595280844814
-0.4996000673794698	0.010523977779081371
-0.4993436067015514	0.011541510181351737
-0.4990148626665861	0.012561069912476571
-0.49861319810928545	0.013582055134100202
-0.4981394355087232	0.014601162826946013
-0.4975955472006422	0.015614632365500857
-0.4969838187290975	0.016619815094960435
-0.4963068944345584	0.0176145609151455
-0.4955675272094097	0.01859731183986703
-0.49476844708243317	0.01956700951551507
-0.4939122579108488	0.02052301566877841
-0.49300137080288026	0.021465030815351907
-0.4920379684772728	0.02239301736883332
-0.4910239904583051	0.023307133778013148
-0.48996113259763624	0.02420768021525699
-0.4888508567449107	0.025095054335929796
-0.4876944053671605	0.0259697170666925
-0.4864928185439314	0.026832166624060502
-0.4852469525724022	0.027682918492759463
-0.48395749758594164	0.028522491116765296
-0.48262499390955177	0.029351395751298137
-0.4812498480784175	0.03017012875022538
-0.4798323464112903	0.030979166819560283
-0.47837266725957844	0.03177896386625388
-0.47687089224041457	0.03256994889808121
-0.47532701575191083	0.033352525087554874
-0.47374095337904615	0.034127069446540446
-0.4721125491920903	0.034893932985572834
-0.4704415821404162	0.03565344117116936
-0.46872777164319396	0.036405894583030785
-0.46697078237748696	0.037151569736937895
-0.46517022846543504	0.03789071996333132
-0.46332567706062533	0.03862357633508295
-0.4614366515349314	0.039350348561307605
-0.4595026342656796	0.04007122585647777
-0.4575230687213935	0.0407863778982193
-0.4554973618517703	0.04149595550777508
-0.45342488537375913	0.042200091579688646
-0.4513049779646455	0.04289890155535921
-0.44913694574802915	0.043592484353327694
-0.4469200640884183	0.044280922740065405
-0.4446535780807798	0.044964284024197734
-0.4423367035441509	0.04564262048618913
-0.4399686278155311	0.046315969787930705
-0.4375485100427675	0.046984355445136614
-0.4350754818803966	0.04764778710737765
-0.43254864738311904	0.0483062609884463
-0.4299670841052229	0.04895975991281465
-0.42732984259425183	0.04960825373017182
-0.4246359468896443	0.05025169940918041
-0.4218843945200937	0.050890041211826026
-0.4190741564013133	0.05152321084040086
-0.416204177236221	0.05215112742828976
-0.4132733749121952	0.052773697716742375
-0.4102806410027325	0.05339081594914135
-0.40722483986495284	0.05400236402903764
-0.4041048094431616	0.054608211290822495
-0.4009193601668016	0.05520821462673784
-0.3976672753536055	0.055802218281606114
-0.3943473104095439	0.05639005385023972
-0.3909581930321421	0.05697154005974968
-0.38749862281239983	0.057546482639715124
-0.3839672704361398	0.05811467422702288
-0.3803627780888797	0.058675894046982646
-0.3766837583571722	0.05922990781646462
-0.37292879423315217	0.05977646744345762
-0.3690964386181438	0.06031531078494448
-0.3651852139268624	0.06084616136625325
-0.36119361149152523	0.061368728104912285
-0.35712009106655757	0.061882704995925644
-0.3529630805340223	0.06238777075071738
-0.3487209753087412	0.06288358845427629
-0.344392137543422	0.06336980522027606
-0.33997489603542447	0.06384605174333284
-0.3354675453323482	0.06431194192293638
-0.33086834503839974	0.06476707243747547
-0.32617551952173796	0.06521102225666849
-0.32138725732159157	0.0656433521667081
-0.3165017098547311	0.06606360433282898
-0.31151699172464364	0.06647130169536977
-0.30643117902815703	0.06686594751922152
-0.30124230956506526	0.06724702475937375
-0.2959483813458293	0.0676139955407581
-0.290547352201096	0.06796630052625086
-0.28503713929134	0.06830335827585073
-0.27941561751572	0.0686245646494079
-0.2736806194229268	0.06892929208909802
-0.2678299342213917	0.06921688893736189
-0.2618613066898491	0.06948667873067418
-0.2557724362885034	0.06973795945492871
-0.24956097647071043	0.06997000276828522
-0.24322453379485154	0.0701820532098259
-0.23676066653631775	0.07037332739713435
-0.23016688410042097	0.07054301316866729
-0.2234406459353571	0.07069026871891722
-0.21657936024552737	0.0708142217084212
-0.20958038320550124	0.07091396833511521
-0.20244101767416803	0.07098857238946496
-0.19515851230943823	0.07103706427631845
-0.18773005998318057	0.07105844001583081
-0.18015279689676772	0.07105166020953615
-0.17242380139692123	0.07101564898432551
-0.1645400924919641	0.07094929290727517
-0.15649862876851475	0.07085143987425563
-0.1482963069085734	0.07072089796969777
-0.13992996050699	0.07055643430330213
-0.13139635848936476	0.07035677381522189
-0.12269220373032089	0.07012059805814701
-0.1138141320719688	0.06984654396973013
-0.10475870994316377	0.06953320258203442
-0.09552243377849914	0.06917911776205665
-0.08610172763826981	0.06878278487452386
-0.07649294252795681	0.06834264948919398
-0.06669235391883968	0.06785710600002536
-0.0566961608679556	0.06732449629959786
-0.04650048373905039	0.06674310837743859
-0.03610136302293675	0.06611117496580343
-0.025494757358452625	0.06542687213976035
-0.014627178603684171	0.0646848551148508
-0.003459376322959247	0.06388003180735267
0.007487150208538097	0.06305029550910511
0.01811975677963047	0.062206311435734477
0.028529586010698414	0.0613443053071811
0.03873548592760457	0.06046544460085438
0.048741456222422555	0.05957187257107651
0.058551418500976116	0.05866557537877545
0.06816921756841635	0.057748394344809884
0.07759862249729962	0.056822037048541676
0.08684332817938142	0.05588808734664175
0.09590695656399656	0.054948014507985234
0.10479305798408818	0.054003181531607776
0.11350511257120958	0.053054852735390026
0.12204653176064544	0.05210420069113534
0.13042065938845637	0.051152312628947864
0.13863077327993814	0.05020019627067064
0.14668008643166788	0.04924878524260004
0.15457174838687882	0.04829894404582849
0.16230884650523728	0.047351472657524055
0.16989440702774902	0.046407110811952826
0.17733139693549352	0.045466541867535
0.1846227242068479	0.04453039658634623
0.19177124006717353	0.04359925640031813
0.1987797393382834	0.04267365667749358
0.20565096178278683	0.04175408964211903
0.21238759364493895	0.040841007062356105
0.21899226829037116	0.039934822870836696
0.22546756714268193	0.03903591557549796
0.23181602121642111	0.03814463042762414
0.23804011204899708	0.03726128152320235
0.24414227213155884	0.036386153840374844
0.2501248867351138	0.03551950495151084
0.25599029413811847	0.03466156684463004
0.2617407870499478	0.033812547463576176
0.2673786132344744	0.03297263226134196
0.27290597653137144	0.03214198560010024
0.27832503757670884	0.03132075210672604
0.28363791502120544	0.03050905786970387
0.2888466859490395	0.029707011678933054
0.29395338699403406	0.028914706086881053
0.29896001475635714	0.02813221850890006
0.30386852721601887	0.027359612104475003
0.3086808439481405	0.0265969367846006
0.31339884693604303	0.025844230070471833
0.3180243816828291	0.02510151785043936
0.3225592574242747	0.024368815230290955
0.3270052483387089	0.023646127176932128
0.3313640937585402	0.02293344927847435
0.3356374991792935	0.022230768333759754
0.3398271368689796	0.021538062966878865
0.3439346463771484	0.02085530422155561
0.3479616353426988	0.02018245607114328
0.35190967980238974	0.019519475978667447
0.35578032549646227	0.018866315258473317
0.3595750874779318	0.01822291969321472
0.3632954515170963	0.017589229821130033
0.3669428745080613	0.016965181364147472
0.3705187845756456	0.016350705683386216
0.37402458217946283	0.01574573004053334
0.37746164031988433	0.015150177990316094
0.3808313054419415	0.014563969631501876
0.38413489734142703	0.01398702201082929
0.387373710367449	0.013419249282623592
0.39054901332797914	0.012860563076201488
0.3936620504923667	0.01231087265436645
0.39671404149639833	0.01177008524848651
0.39970618254380996	0.011238106149337573
0.4026396462111548	0.01071483903020469
0.405515582249903	0.010200186079631059
0.4083351177898851	0.009694048227359333
0.41109935824073107	0.009196325232636655
0.41380938709598447	0.008706915957532885
0.41646626683418825	0.008225718431936969
0.41907103912162885	0.007752630033262549
0.42162472531414125	0.0072875476020019475
0.4241283265598222	0.006830367620206675
0.426582824799228	0.006380986216997129
0.4289891824688705	0.005939299401824027
0.43134834330168204	0.005505203089119501
0.43366123252894495	0.005078593224309786
0.43592875728157837	0.004659365865757378
0.4381518069913125	0.004247417259364511
0.44033125359229613	0.0038426439432602726
0.44246795202180095	0.0034449427905374336
0.4445627404216358	0.003054211101218377
0.44661644063866385	0.0026703466326024015
0.44862985832631286	0.002293247698334012
0.4506037833451964	0.0019228132063611788
0.45253899016365184	0.0015589426915453859
0.45443623805874983	0.0012015363807739788
0.4562962715166874	0.0008504952159319647
0.4581198202342073	0.0005057209476849907
0.4599075998180392	0.0001671160932521648
0.46166031168646793	-0.0001654159592100815
0.46337864366892506	-0.0004919709821372999
0.4650632701068957	-0.0008126438494073969
0.46671485195477647	-0.0011275284803990617
0.46833403747902497	-0.0014367179014726445
0.46992146196002393	-0.0017403041205801412
0.4714777484908553	-0.00203837821423687
0.4730035077788009	-0.00233103022694118
0.4744993386448594	-0.00261834920682565
0.4759658280246123	-0.0029004231484317878
0.4774035515673806	-0.0031773390529824747
0.47881307353729546	-0.003449182856943398
0.4801949471132176	-0.0037160394394877123
0.48154971468862523	-0.003977992632303217
0.4828779078723075	-0.004235125173688049
0.48418004798762754	-0.004487518761074659
0.48545664627259355	-0.004735254047807199
0.486708203481595	-0.004978410525445703
0.48793521118232425	-0.0052170667369559505
0.48913815065943383	-0.005451300026765018
0.4903174942114045	-0.005681186757536539
0.49147370475218277	-0.00590680219892294
0.49260723601110673	-0.006128220533996699
0.4937185329322424	-0.006345514906137576
0.4948080317745475	-0.006558757408949787
0.4958761600125863	-0.006768019038289681
0.49692333693523716	-0.006973369782172086
0.49794997364608556	-0.007174878594846547
0.49895547172745297	-0.007372416563610105
0.49994274411309947	-0.007566545358611138
0.49994274411309947	-0.007566545358611138
0.49895087325138077	-0.007676250696271451
0.4979406954643265	-0.007787913927241549
0.4969092844866198	-0.007901854234492458
0.49585724176276436	-0.008018000539954943
0.4947841545276816	-0.008136393668861925
0.49368960180542115	-0.008257075102737483
0.49257315440935096	-0.008380086966826064
0.491434374341286	-0.00850547208311581
0.4902728148918779	-0.00863327394535855
0.4890880205406571	-0.008763536715526715
0.48787952655555183	-0.008896305252567176
0.48664685879277625	-0.00903162511827218
0.4853895340977978	-0.009169542516404684
0.48410705900329404	-0.009310104417844203
0.48279893083139075	-0.009453358421032168
0.4814646363916498	-0.009599352875119895
0.4801036523820914	-0.009748136815385309
0.47871544518916753	-0.009899759963542414
0.4772994703872198	-0.010054272759710525
0.47585517273884376	-0.01021172633843866
0.4743819858947371	-0.010372172536326253
0.4728793320935731	-0.01053566389827318
0.4713466222625963	-0.01070225363875724
0.4697832554170079	-0.010871995677967428
0.46818861866043143	-0.011044944610986934
0.46656208668452415	-0.011221155729749549
0.4649030219698432	-0.01140068496725324
0.46321077398498384	-0.0115835889485125
0.46148467948767635	-0.011769924920297648
0.4597240618241597	-0.011959750787243663
0.45792823082964024	-0.012153125080805736
0.45609648272878134	-0.012350106926113744
0.4542280995353567	-0.012550756060372946
0.4523223491531621	-0.01275513277334446
0.4503784846755731	-0.01296329793130657
0.44839574438636376	-0.01317531292293763
0.4463733513598733	-0.013391239645301818
0.44431051326156557	-0.01361114046531313
0.44220642194829274	-0.013835078199356702
0.4400602530686107	-0.014063116089383002
0.43787116596366793	-0.014295317743431141
0.435638303167461	-0.014531747114955404
0.4333607902076691	-0.014772468446180752
0.43103773510603716	-0.015017546239015973
0.428668228179342	-0.01526704518965101
0.42625134164008904	-0.01552103013959754
0.4237861291972828	-0.01577956602163609
0.4212716258576219	-0.016042717779442738
0.4187068471257557	-0.01631055034451053
0.4160907893065032	-0.016583128491853123
0.4134224285049562	-0.01686051682559796
0.4107007205282133	-0.017142779663668464
0.4079246003865415	-0.017429980957268776
0.40509298209515465	-0.01772218417181512
0.40220475777493625	-0.018019452232414652
0.3992587978551344	-0.018321847347283593
0.39625395017434484	-0.018629430936037784
0.39318903978280667	-0.018942263476406453
0.39006286814385044	-0.0192604044025775
0.38687421333716276	-0.01958391189098229
0.3836218288598962	-0.0199128427778684
0.38030444373011074	-0.020247252332696926
0.3769207614885863	-0.020587194130781663
0.37346946030264383	-0.020932719801608067
0.3699491917680462	-0.02128387889413909
0.3663585810132498	-0.021640718596664846
0.36269622580225985	-0.02200328354133023
0.35896069633887434	-0.022371615522197463
0.3551505341697433	-0.022745753284829254
0.351264252089324	-0.023125732198074928
0.3473003337446447	-0.02351158393633528
0.34325723223879895	-0.02390333623805696
0.3391333705376445	-0.02430101246616785
0.3349271401741585	-0.024704631310474463
0.33063690095476284	-0.025114206367442674
0.32626098016526744	-0.02552974574146744
0.3217976720777165	-0.025951251588756337
0.3172452373575336	-0.02637871964064763
0.3126019020705445	-0.026812138732069703
0.3078658574917502	-0.027251490220342782
0.303035258913123	-0.027696747461005405
0.2981082254535186	-0.0281478751513642
0.29308283896785176	-0.02860482871595185
0.2879571432574074	-0.029067553619110603
0.2827291438817564	-0.029535984576239637
0.2773968067696536	-0.030010044823129394
0.27195805783223964	-0.03048964524061588
0.26641078187609013	-0.030974683484103163
0.260752822218216	-0.03146504298939349
0.25498197950090906	-0.031960591982738026
0.24909601100838535	-0.03246118237584042
0.24309262968415435	-0.032966648610717735
0.2369695035501794	-0.03347680638908212
0.23072425432625865	-0.03399145138129141
0.2243544572524812	-0.03451035774103609
0.21785763931103236	-0.03503327665100517
0.21123127885156315	-0.0355599346436208
0.20447280471764268	-0.03609003184643736
0.19757959477435785	-0.03662324014722705
0.19054897503879736	-0.037159201172981604
0.18337821911314825	-0.0376975240985994
0.17606454671908092	-0.03823778336363568
0.16860512243506837	-0.03877951619662738
0.16099705543779746	-0.03932221987675222
0.15323739734440175	-0.039865348926651646
0.14532314206053462	-0.040408311934665
0.13725122403026335	-0.04095046824450066
0.12901851729101843	-0.041491124317063394
0.12062183433279466	-0.042029529809798336
0.11205792486218641	-0.04256487333582206
0.1033234747720876	-0.043096277850337726
0.09441510471699371	-0.04362279566392372
0.08532936919550016	-0.04414340298400042
0.0760627552398008	-0.044656993990844544
0.06661168121356864	-0.04516237436052753
0.056972495719177195	-0.04565825417137636
0.04714147661537321	-0.04614324012073074
0.0371148297463594	-0.046615826985454745
0.026888688184508104	-0.0470743881856419
0.016459111287853777	-0.047517165370367306
0.005807288819166837	-0.0479428292167164
-0.005157993516144021	-0.04835234115953085
-0.016343834564129744	-0.04873938948926782
-0.027227881968878268	-0.049085502076044875
-0.03784950683748289	-0.04939355993331519
-0.04826232086864663	-0.049666382018104895
-0.058470410463119626	-0.04990512029661806
-0.0684777789119265	-0.05011090028914484
-0.0782883483945944	-0.050284820937853206
-0.08790596117825066	-0.05042795453806355
-0.09733438191821957	-0.05054134676030656
-0.10657729855908525	-0.050626016713720176
-0.11563832483709459	-0.05068295708590717
-0.1245210009828183	-0.05071313431346139
-0.13322879612487395	-0.05071748880979353
-0.1417651088939036	-0.05069693522341035
-0.1501332698273204	-0.050652362733381195
-0.15833654237429642	-0.050584635371310506
-0.16637812430121507	-0.050494592371007424
-0.1742611492974238	-0.05038304853650662
-0.1819886881812661	-0.05025079463148318
-0.18956375040631152	-0.05009859777958656
-0.19698928516782094	-0.04992720188326924
-0.20426818290928253	-0.04973732804429272
-0.2114032765290924	-0.049529674996046935
-0.21839734228743432	-0.04930491955132644
-0.22525310141297875	-0.04906371703281866
-0.23197322100982154	-0.04880670172476931
-0.2385603153642705	-0.04853448731155322
-0.24501694675184305	-0.04824766733396066
-0.251345626743983	-0.047946815623170845
-0.25754881731478013	-0.04763248673641481
-0.2636289314479519	-0.047305216413715545
-0.26958833454322945	-0.04696552198924118
-0.27542934532292535	-0.046613902818464205
-0.2811542365385723	-0.04625084071147777
-0.28676523587731567	-0.04587680034858009
-0.29226452706797734	-0.04549222967256676
-0.2976542508870084	-0.04509756027453518
-0.3029365052652073	-0.04469320783695852
-0.30811334689282005	-0.0442795724585853
-0.31318679172552166	-0.04385703904588608
-0.3181588153904362	-0.04342597770775326
-0.3230313546906923	-0.04298674404515175
-0.32780630741181616	-0.042539679575081875
-0.33248553402561	-0.04208511197390283
-0.33707085739638937	-0.04162335549177598
-0.34156406408496276	-0.04115471120575172
-0.3459669049532881	-0.040679467322883446
-0.3502810954694206	-0.04019789950490018
-0.35450831641170216	-0.03971027113970397
-0.3586502147723682	-0.03921683357287618
-0.36270840386225145	-0.03871782641769854
-0.3666844641141487	-0.03821347777156837
-0.3705799436862569	-0.03770400443849946
-0.37439635876594324	-0.037189612175906356
-0.3781351940729556	-0.03667049590300502
-0.38179790346218756	-0.03614683987892278
-0.38538591032657926	-0.035618817891340374
-0.388900608099566	-0.035086593414520376
-0.39234336025837724	-0.034550319827263365
-0.39571550142466033	-0.034010140445794555
-0.39901833696815137	-0.03346618876933523
-0.4022531438074003	-0.032918588521968606
-0.4054211708110283	-0.032367453732687054
-0.4085236386002076	-0.03181288890074196
-0.4115617403483342	-0.03125498896798875
-0.4145366413834462	-0.03069383948166511
-0.4174494802862968	-0.03012951645878962
-0.4203013680931926	-0.02956208657971797
-0.42309338919377043	-0.028991607034448613
-0.42582660083230406	-0.028418125612748306
-0.42850203370535184	-0.027841680544177183
-0.43112069156190097	-0.027262300510657013
-0.4336835513015183	-0.026680004523532717
-0.436191562972205	-0.02609480178181072
-0.43864564926935684	-0.025506691607264494
-0.44104670603061485	-0.024915663100405112
-0.4433956011355635	-0.024321695128873486
-0.44569317460050645	-0.023724755981499174
-0.4479402378752644	-0.023124803162001373
-0.45013757353755696	-0.02252178302009672
-0.4522859344882775	-0.021915630445311314
-0.4543860429465845	-0.02130626855024232
-0.4564385899416786	-0.02069360813100431
-0.4584442335088272	-0.02007754741822159
-0.4604035981783068	-0.019457971350155378
-0.4623172727703093	-0.018834751252845224
-0.46418580908411805	-0.018207744134716857
-0.4660097194905915	-0.01757679220817615
-0.46778947482123284	-0.01694172218328541
-0.46952550155853073	-0.01630234465070235
-0.47121817862612553	-0.015658453456179357
-0.4728678337786935	-0.015009825059438625
-0.47447473939261225	-0.014356217949149316
-0.4760391076574895	-0.013697372119571696
-0.47756108496994815	-0.013033008702274987
-0.4790407455300884	-0.012362829780822954
-0.48047808404185127	-0.011686518470007703
-0.4818730073196069	-0.011003739414738836
-0.48322532480250735	-0.010314139810253413
-0.4845347373834806	-0.009617351402578599
-0.4858008252513289	-0.008912993362412486
-0.48702303445262035	-0.008200676476614436
-0.48820066109029814	-0.007480009783928127
-0.48933283525203713	-0.006750609178411384
-0.49041850378951174	-0.006012109385857856
-0.49145641226731834	-0.005264180549258741
-0.492445088683848	-0.004506549555385211
-0.49338282979139614	-0.003739027899262915
-0.49426769263656384	-0.0029615474581467715
-0.4950974965199659	-0.0021742040703889836
-0.4958698395918951	-0.0013773099876649587
-0.49658213657561806	-0.0005714546012160768
-0.4972316875349011	0.00024243214404088328
-0.4978157833093836	0.001063018737537661
-0.49833183939753045	0.001888501554271886
-0.4987776435502833	0.002716686444305283
-0.4991513269124972	0.0035444967815877948
-0.49945215756233236	0.004369252216507944
-0.49968078903271484	0.005190473131976879
-0.49983791825232854	0.00600726421338788
-0.4999245211751289	0.006819206366087344
-0.49994274411309947	0.007566545358611138


==> anc/random_path_f1_final_0.dat <==
z	y2	y1
-5.0	0.0	28.099602229936878
-4.705882352941177	0.0	27.60479431957711
-4.411764705882353	0.0	26.43906729545006
-4.117647058823529	0.0	24.575562142475754
-3.8235294117647056	0.0	22.1248928036197
-3.5294117647058822	0.0	19.423442430720996
-3.235294117647059	0.0	17.01350766059999
-2.941176470588235	0.0	15.49905878596682
-2.6470588235294117	0.0	15.321518775801996
-2.3529411764705883	0.0	16.546487214994826
-2.0588235294117645	0.0	18.76110962421272
-1.7647058823529411	0.0	21.145353534789976
-1.4705882352941178	0.0	22.712018954256084
-1.176470588235294	0.0	22.63857766002478
-0.8823529411764701	0.0	20.570347306048312
-0.5882352941176467	0.0	16.77892366044356
-0.2941176470588234	0.0	12.11134343800676
0.0	0.0	7.742896414101422
0.2941176470588234	0.0	4.817933109821895
0.5882352941176476	0.0	4.100144463653689
0.882352941176471	0.0	5.744132970978601
1.1764705882352944	0.0	9.2513470943284
1.4705882352941178	0.0	13.608463458344104
1.7647058823529411	0.0	17.551574648918532
2.0588235294117645	0.0	19.873192033413503
2.3529411764705888	0.0	19.694124465234466
2.647058823529412	0.0	16.648059968552104
2.9411764705882355	0.0	10.956709415326902
3.2352941176470598	0.0	3.3951000154531794
3.5294117647058822	0.0	-4.842713992989424
3.8235294117647065	0.0	-12.361307060568883
4.117647058823529	0.0	-17.838572072605526
4.411764705882353	0.0	-20.313286254879298
4.7058823529411775	0.0	-19.421967705486995
5.0	0.0	-15.513872442723628
-5.0	0.7352941176470589	24.89775901006066
-4.705882352941177	0.7352941176470589	24.81623264478111
-4.411764705882353	0.7352941176470589	24.286027880997306
-4.117647058823529	0.7352941176470589	23.03293470534286
-3.8235294117647056	0.7352941176470589	20.961220242120874
-3.5294117647058822	0.7352941176470589	18.293306819367565
-3.235294117647059	0.7352941176470589	15.5607003553845
-2.941176470588235	0.7352941176470589	13.439017292864555
-2.6470588235294117	0.7352941176470589	12.491149413284786
-2.3529411764705883	0.7352941176470589	12.92675940373515
-2.0588235294117645	0.7352941176470589	14.483427470235812
-1.7647058823529411	0.7352941176470589	16.486023944143152
-1.4705882352941178	0.7352941176470589	18.067816015791106
-1.176470588235294	0.7352941176470589	18.47124762510415
-0.8823529411764701	0.7352941176470589	17.315782590626554
-0.5882352941176467	0.7352941176470589	14.73583204024866
-0.2941176470588234	0.7352941176470589	11.344349479627882
0.0	0.7352941176470589	8.042985910614034
0.2941176470588234	0.7352941176470589	5.750525478084717
0.5882352941176476	0.7352941176470589	5.139704037088792
0.882352941176471	0.7352941176470589	6.4566064947659365
1.1764705882352944	0.7352941176470589	9.459500603761382
1.4705882352941178	0.7352941176470589	13.474490671079192
1.7647058823529411	0.7352941176470589	17.539189927390062
2.0588235294117645	0.7352941176470589	20.597417268267783
2.3529411764705888	0.7352941176470589	21.711608285988333
2.647058823529412	0.7352941176470589	20.264358319732423
2.9411764705882355	0.7352941176470589	16.119023745258044
3.2352941176470598	0.7352941176470589	9.703269646598491
3.5294117647058822	0.7352941176470589	1.9785937776980411
3.8235294117647065	0.7352941176470589	-5.725778964540936
4.117647058823529	0.7352941176470589	-12.000933794432527
4.411764705882353	0.7352941176470589	-15.708120229457641
4.7058823529411775	0.7352941176470589	-16.292258183563902
5.0	0.7352941176470589	-13.952581323013526
-5.0	1.4705882352941178	23.29105793918981
-4.705882352941177	1.4705882352941178	23.136606014170738
-4.411764705882353	1.4705882352941178	22.719404439684446
-4.117647058823529	1.4705882352941178	21.684138095887686
-3.8235294117647056	1.4705882352941178	19.855898784151123
-3.5294117647058822	1.4705882352941178	17.380936605598976
-3.235294117647059	1.4705882352941178	14.712842202107847
-2.941176470588235	1.4705882352941178	12.453087155739231
-2.6470588235294117	1.4705882352941178	11.118704688263268
-2.3529411764705883	1.4705882352941178	10.938568330990764
-2.0588235294117645	1.4705882352941178	11.76277108865468
-1.7647058823529411	1.4705882352941178	13.117708073197997
-1.4705882352941178	1.4705882352941178	14.378076656364401
-1.176470588235294	1.4705882352941178	14.983500869100553
-0.8823529411764701	1.4705882352941178	14.61840457686652
-0.5882352941176467	1.4705882352941178	13.298312480647105
-0.2941176470588234	1.4705882352941178	11.348216337814362
0.0	1.4705882352941178	9.297677843021042
0.2941176470588234	1.4705882352941178	7.737077471230155
0.5882352941176476	1.4705882352941178	7.176465755973265
0.882352941176471	1.4705882352941178	7.931642593482809
1.1764705882352944	1.4705882352941178	10.045595357777866
1.4705882352941178	1.4705882352941178	13.247733482948167
1.7647058823529411	1.4705882352941178	16.9589650976691
2.0588235294117645	1.4705882352941178	20.358310125938033
2.3529411764705888	1.4705882352941178	22.52386377778292
2.647058823529412	1.4705882352941178	22.64056156335677
2.9411764705882355	1.4705882352941178	20.234115390600028
3.2352941176470598	1.4705882352941178	15.360528828318412
3.5294117647058822	1.4705882352941178	8.67303400367813
3.8235294117647065	1.4705882352941178	1.3149353405949853
4.117647058823529	1.4705882352941178	-5.356233394368505
4.411764705882353	1.4705882352941178	-10.141046788897757
4.7058823529411775	1.4705882352941178	-12.347081684041296
5.0	1.4705882352941178	-11.98977330400199
-5.0	2.2058823529411766	23.0750380710042
-4.705882352941177	2.2058823529411766	22.507578970479294
-4.411764705882353	2.2058823529411766	21.739896339690745
-4.117647058823529	2.2058823529411766	20.507876103548995
-3.8235294117647056	2.2058823529411766	18.70975075640486
-3.5294117647058822	2.2058823529411766	16.493670543701228
-3.235294117647059	2.2058823529411766	14.21630536749917
-2.941176470588235	2.2058823529411766	12.303458020190694
-2.6470588235294117	2.2058823529411766	11.084579174296987
-2.3529411764705883	2.2058823529411766	10.676365866941515
-2.0588235294117645	2.2058823529411766	10.959126236525758
-1.7647058823529411	2.2058823529411766	11.642573204870525
-1.4705882352941178	2.2058823529411766	12.379751691658523
-1.176470588235294	2.2058823529411766	12.875904311696496
-0.8823529411764701	2.2058823529411766	12.954758404168512
-0.5882352941176467	2.2058823529411766	12.574892398203238
-0.2941176470588234	2.2058823529411766	11.814398257612748
0.0	2.2058823529411766	10.849014279055098
0.2941176470588234	2.2058823529411766	9.9359619416282
0.5882352941176476	2.2058823529411766	9.39426109837531
0.882352941176471	2.2058823529411766	9.55907160643331
1.1764705882352944	2.2058823529411766	10.694381444366268
1.4705882352941178	2.2058823529411766	12.874335437002086
1.7647058823529411	2.2058823529411766	15.874844807261105
2.0588235294117645	2.2058823529411766	19.134086625147614
2.3529411764705888	2.2058823529411766	21.828490056212615
2.647058823529412	2.2058823529411766	23.069459652262914
2.9411764705882355	2.2058823529411766	22.17133776625528
3.2352941176470598	2.2058823529411766	18.89856699547736
3.5294117647058822	2.2058823529411766	13.592625185138443
3.8235294117647065	2.2058823529411766	7.115362816944847
4.117647058823529	2.2058823529411766	0.6130733237227197
4.411764705882353	2.2058823529411766	-4.822693359599306
4.7058823529411775	2.2058823529411766	-8.477184840328714
5.0	2.2058823529411766	-10.200287844126201
-5.0	2.9411764705882355	23.592988096559285
-4.705882352941177	2.9411764705882355	22.574451705420223
-4.411764705882353	2.9411764705882355	21.26249390342384
-4.117647058823529	2.9411764705882355	19.592249726785784
-3.8235294117647056	2.9411764705882355	17.64606207608486
-3.5294117647058822	2.9411764705882355	15.652314255311378
-3.235294117647059	2.9411764705882355	13.898730893790205
-2.941176470588235	2.9411764705882355	12.614493203517927
-2.6470588235294117	2.9411764705882355	11.885545274641286
-2.3529411764705883	2.9411764705882355	11.642790042455761
-2.0588235294117645	2.9411764705882355	11.719722118750155
-1.7647058823529411	2.9411764705882355	11.939324622753894
-1.4705882352941178	2.9411764705882355	12.179443400485424
-1.176470588235294	2.9411764705882355	12.385325804188533
-0.8823529411764701	2.9411764705882355	12.534390163441348
-0.5882352941176467	2.9411764705882355	12.589263845934097
-0.2941176470588234	2.9411764705882355	12.482104601485622
0.0	2.9411764705882355	12.151837358337705
0.2941176470588234	2.9411764705882355	11.618491835782734
0.5882352941176476	2.9411764705882355	11.047435954091396
0.882352941176471	2.9411764705882355	10.75061666959165
1.1764705882352944	2.9411764705882355	11.098032978787355
1.4705882352941178	2.9411764705882355	12.359169074789326
1.7647058823529411	2.9411764705882355	14.537476596117964
2.0588235294117645	2.9411764705882355	17.277519602218675
2.3529411764705888	2.9411764705882355	19.90266116198355
2.647058823529412	2.9411764705882355	21.588523317709893
2.9411764705882355	2.9411764705882355	21.617148046449692
3.2352941176470598	2.9411764705882355	19.61704432884083
3.5294117647058822	2.9411764705882355	15.694636326610471
3.8235294117647065	2.9411764705882355	10.404199431496838
4.117647058823529	2.9411764705882355	4.568206418775419
4.411764705882353	2.9411764705882355	-0.9805827252307235
4.7058823529411775	2.9411764705882355	-5.635841178403087
5.0	2.9411764705882355	-9.1480375116864
-5.0	3.6764705882352944	24.149245221767032
-4.705882352941177	3.6764705882352944	22.916490700771178
-4.411764705882353	3.6764705882352944	21.182330859552064
-4.117647058823529	3.6764705882352944	19.091243425024896
-3.8235294117647056	3.6764705882352944	16.932956715155576
-3.5294117647058822	3.6764705882352944	15.051213110601164
-3.235294117647059	3.6764705882352944	13.71203782301904
-2.941176470588235	3.6764705882352944	13.002830800266675
-2.6470588235294117	3.6764705882352944	12.814800887198615
-2.3529411764705883	3.6764705882352944	12.91502539026472
-2.0588235294117645	3.6764705882352944	13.066551057512601
-1.7647058823529411	3.6764705882352944	13.131378094967074
-1.4705882352941178	3.6764705882352944	13.103972919610369
-1.176470588235294	3.6764705882352944	13.064126105156893
-0.8823529411764701	3.6764705882352944	13.084137144667668
-0.5882352941176467	3.6764705882352944	13.150740433775148
-0.2941176470588234	3.6764705882352944	13.152882050210739
0.0	3.6764705882352944	12.947623548515299
0.2941176470588234	3.6764705882352944	12.46949721638695
0.5882352941176476	3.6764705882352944	11.819492073101474
0.882352941176471	3.6764705882352944	11.275013532598269
1.1764705882352944	3.6764705882352944	11.199952166254587
1.4705882352941178	3.6764705882352944	11.885462089165257
1.7647058823529411	3.6764705882352944	13.390843631109092
2.0588235294117645	3.6764705882352944	15.459892253086126
2.3529411764705888	3.6764705882352944	17.5574810546714
2.647058823529412	3.6764705882352944	19.018439652010578
2.9411764705882355	3.6764705882352944	19.25121538387751
3.2352941176470598	3.6764705882352944	17.915741231241658
3.5294117647058822	3.6764705882352944	15.008507306031447
3.8235294117647065	3.6764705882352944	10.830351477830341
4.117647058823529	3.6764705882352944	5.862852884678045
4.411764705882353	3.6764705882352944	0.6137684372328671
4.7058823529411775	3.6764705882352944	-4.5038908402408
5.0	3.6764705882352944	-9.21973942824496
-5.0	4.411764705882353	24.3860337914476
-4.705882352941177	4.411764705882353	23.263835533320496
-4.411764705882353	4.411764705882353	21.409808579481794
-4.117647058823529	4.411764705882353	19.10683646458772
-3.8235294117647056	4.411764705882353	16.785210066873077
-3.5294117647058822	4.411764705882353	14.874559138431563
-3.235294117647059	4.411764705882353	13.65043852733345
-2.941176470588235	4.411764705882353	13.149674877964625
-2.6470588235294117	4.411764705882353	13.191377571678357
-2.3529411764705883	4.411764705882353	13.486279557310326
-2.0588235294117645	4.411764705882353	13.77443868367215
-1.7647058823529411	4.411764705882353	13.921925136352565
-1.4705882352941178	4.411764705882353	13.934348168285537
-1.176470588235294	4.411764705882353	13.892790295236336
-0.8823529411764701	4.411764705882353	13.859405956004016
-0.5882352941176467	4.411764705882353	13.813289043129757
-0.2941176470588234	4.411764705882353	13.656041713418643
0.0	4.411764705882353	13.283613351726597
0.2941176470588234	4.411764705882353	12.680731793313349
0.5882352941176476	4.411764705882353	11.978889286561065
0.882352941176471	4.411764705882353	11.436614477458196
1.1764705882352944	4.411764705882353	11.341817533917935
1.4705882352941178	4.411764705882353	11.878173503240284
1.7647058823529411	4.411764705882353	13.018441093195808
2.0588235294117645	4.411764705882353	14.496537690035943
2.3529411764705888	4.411764705882353	15.873240773028744
2.647058823529412	4.411764705882353	16.66685831401363
2.9411764705882355	4.411764705882353	16.49212072070574
3.2352941176470598	4.411764705882353	15.151170437309368
3.5294117647058822	4.411764705882353	12.647924580841348
3.8235294117647065	4.411764705882353	9.135781518917913
4.117647058823529	4.411764705882353	4.838250674324281
4.411764705882353	4.411764705882353	-0.011843796543161034
4.7058823529411775	4.411764705882353	-5.187634287291512
5.0	4.411764705882353	-10.442476466132316
-5.0	5.147058823529412	24.43787180447009
-4.705882352941177	5.147058823529412	23.6040019437963
-4.411764705882353	5.147058823529412	21.878002291800556
-4.117647058823529	5.147058823529412	19.584320757108948
-3.8235294117647056	5.147058823529412	17.17975829046847
-3.5294117647058822	5.147058823529412	15.100725803918769
-3.235294117647059	5.147058823529412	13.627289844039485
-2.941176470588235	5.147058823529412	12.822882293695999
-2.6470588235294117	5.147058823529412	12.567118593114735
-2.3529411764705883	5.147058823529412	12.652725880271861
-2.0588235294117645	5.147058823529412	12.89015641254971
-1.7647058823529411	5.147058823529412	13.167872770004221
-1.4705882352941178	5.147058823529412	13.447797824849339
-1.176470588235294	5.147058823529412	13.71491631619406
-0.8823529411764701	5.147058823529412	13.924961920214617
-0.5882352941176467	5.147058823529412	13.991148627179811
-0.2941176470588234	5.147058823529412	13.822992703469458
0.0	5.147058823529412	13.394618988585968
0.2941176470588234	5.147058823529412	12.797841079084026
0.5882352941176476	5.147058823529412	12.23991507477255
0.882352941176471	5.147058823529412	11.974881539666411
1.1764705882352944	5.147058823529412	12.194580066810792
1.4705882352941178	5.147058823529412	12.929883890776656
1.7647058823529411	5.147058823529412	14.01068790816744
2.0588235294117645	5.147058823529412	15.105531463130069
2.3529411764705888	5.147058823529412	15.823212568273739
2.647058823529412	5.147058823529412	15.829773703244015
2.9411764705882355	5.147058823529412	14.929749804442746
3.2352941176470598	5.147058823529412	13.082124907359884
3.5294117647058822	5.147058823529412	10.356724571069039
3.8235294117647065	5.147058823529412	6.866541814864607
4.117647058823529	5.147058823529412	2.720102630702721
4.411764705882353	5.147058823529412	-1.9783298659187345
4.7058823529411775	5.147058823529412	-7.084264416073939
5.0	5.147058823529412	-12.356311341562886
-5.0	5.882352941176471	24.797878590550773
-4.705882352941177	5.882352941176471	24.13751499918699
-4.411764705882353	5.882352941176471	22.535265602782374
-4.117647058823529	5.882352941176471	20.296310411805237
-3.8235294117647056	5.882352941176471	17.808618632602297
-3.5294117647058822	5.882352941176471	15.432148975556283
-3.235294117647059	5.882352941176471	13.417754056825324
-2.941176470588235	5.882352941176471	11.884486455240754
-2.6470588235294117	5.882352941176471	10.850753724359814
-2.3529411764705883	5.882352941176471	10.288140347797894
-2.0588235294117645	5.882352941176471	10.160519257839079
-1.7647058823529411	5.882352941176471	10.427216268934162
-1.4705882352941178	5.882352941176471	11.016719825030957
-1.176470588235294	5.882352941176471	11.799587558647021
-0.8823529411764701	5.882352941176471	12.592106976420595
-0.5882352941176467	5.882352941176471	13.203721188982447
-0.2941176470588234	5.882352941176471	13.511989027991621
0.0	5.882352941176471	13.526536283471891
0.2941176470588234	5.882352941176471	13.402301036377446
0.5882352941176476	5.882352941176471	13.38471924428819
0.882352941176471	5.882352941176471	13.704059662973874
1.1764705882352944	5.882352941176471	14.46415085973807
1.4705882352941178	5.882352941176471	15.576544575406116
1.7647058823529411	5.882352941176471	16.770942953097432
2.0588235294117645	5.882352941176471	17.676801259859058
2.3529411764705888	5.882352941176471	17.938153369229543
2.647058823529412	5.882352941176471	17.310803461535276
2.9411764705882355	5.882352941176471	15.704039150647013
3.2352941176470598	5.882352941176471	13.15998549705909
3.5294117647058822	5.882352941176471	9.795424743677017
3.8235294117647065	5.882352941176471	5.746468542400938
4.117647058823529	5.882352941176471	1.1484746068114458
4.411764705882353	5.882352941176471	-3.8421541191142463
4.7058823529411775	5.882352941176471	-9.005740153957348
5.0	5.882352941176471	-14.03230857623318
-5.0	6.61764705882353	25.98025254080708
-4.705882352941177	6.61764705882353	25.114769947234993
-4.411764705882353	6.61764705882353	23.332721368751685
-4.117647058823529	6.61764705882353	20.930775845425202
-3.8235294117647056	6.61764705882353	18.20625200741431
-3.5294117647058822	6.61764705882353	15.407725482549935
-3.235294117647059	6.61764705882353	12.724917857484035
-2.941176470588235	6.61764705882353	10.311395820894166
-2.6470588235294117	6.61764705882353	8.315105397317925
-2.3529411764705883	6.61764705882353	6.8885959944178285
-2.0588235294117645	6.61764705882353	6.164689972520605
-1.7647058823529411	6.61764705882353	6.206623543689549
-1.4705882352941178	6.61764705882353	6.961120059788676
-1.176470588235294	6.61764705882353	8.246791663736019
-0.8823529411764701	6.61764705882353	9.795153061684362
-0.5882352941176467	6.61764705882353	11.334431702221044
-0.2941176470588234	6.61764705882353	12.681631760812
0.0	6.61764705882353	13.79995457179922
0.2941176470588234	6.61764705882353	14.792412192799452
0.5882352941176476	6.61764705882353	15.832100720208096
0.882352941176471	6.61764705882353	17.06001408990629
1.1764705882352944	6.61764705882353	18.496596848221312
1.4705882352941178	6.61764705882353	20.005570461242737
1.7647058823529411	6.61764705882353	21.322390553523704
2.0588235294117645	6.61764705882353	22.12925030359228
2.3529411764705888	6.61764705882353	22.139834438569896
2.647058823529412	6.61764705882353	21.15891570941426
2.9411764705882355	6.61764705882353	19.10143866715703
3.2352941176470598	6.61764705882353	15.98033973798358
3.5294117647058822	6.61764705882353	11.887286491874862
3.8235294117647065	6.61764705882353	6.987561617688957
4.117647058823529	6.61764705882353	1.5324344714851517
4.411764705882353	6.61764705882353	-4.128197447982343
4.7058823529411775	6.61764705882353	-9.559214462377462
5.0	6.61764705882353	-14.296279485754614
-5.0	7.352941176470589	28.166318110495876
-4.705882352941177	7.352941176470589	26.64159457163658
-4.411764705882353	7.352941176470589	24.20868796275826
-4.117647058823529	7.352941176470589	21.230183588332263
-3.8235294117647056	7.352941176470589	17.97991110822704
-3.5294117647058822	7.352941176470589	14.638775929935699
-3.235294117647059	7.352941176470589	11.3392038856292
-2.941176470588235	7.352941176470589	8.22494055624513
-2.6470588235294117	7.352941176470589	5.488701493815628
-2.3529411764705883	7.352941176470589	3.3645274172851494
-2.0588235294117645	7.352941176470589	2.0767456496690144
-1.7647058823529411	7.352941176470589	1.7705109863689863
-1.4705882352941178	7.352941176470589	2.4587608605893525
-1.176470588235294	7.352941176470589	4.0125872201853925
-0.8823529411764701	7.352941176470589	6.200819779409573
-0.5882352941176467	7.352941176470589	8.760947527679587
-0.2941176470588234	7.352941176470589	11.469374161899898
0.0	7.352941176470589	14.181308271781601
0.2941176470588234	7.352941176470589	16.827501648615176
0.5882352941176476	7.352941176470589	19.377022515208253
0.882352941176471	7.352941176470589	21.79032644072113
1.1764705882352944	7.352941176470589	23.987440457747706
1.4705882352941178	7.352941176470589	25.843118131784536
1.7647058823529411	7.352941176470589	27.203253553346848
2.0588235294117645	7.352941176470589	27.905953242370224
2.3529411764705888	7.352941176470589	27.793127314259106
2.647058823529412	7.352941176470589	26.712041721875256
2.9411764705882355	7.352941176470589	24.52102368334347
3.2352941176470598	7.352941176470589	21.11791260995053
3.5294117647058822	7.352941176470589	16.498335500230986
3.8235294117647065	7.352941176470589	10.828181489360475
4.117647058823529	7.352941176470589	4.49400452762911
4.411764705882353	7.352941176470589	-1.9089807471494602
4.7058823529411775	7.352941176470589	-7.672178735899443
5.0	7.352941176470589	-12.136008113941674
-5.0	8.088235294117649	31.026587565561513
-4.705882352941177	8.088235294117649	28.554550189051085
-4.411764705882353	8.088235294117649	25.070285237471257
-4.117647058823529	8.088235294117649	21.096260067986897
-3.8235294117647056	8.088235294117649	17.00758313254301
-3.5294117647058822	8.088235294117649	13.029593155800418
-3.235294117647059	8.088235294117649	9.291600081295684
-2.941176470588235	8.088235294117649	5.896317082252801
-2.6470588235294117	8.088235294117649	2.968634803933755
-2.3529411764705883	8.088235294117649	0.6664227102490266
-2.0588235294117645	8.088235294117649	-0.841887189155651
-1.7647058823529411	8.088235294117649	-1.414104576757932
-1.4705882352941178	8.088235294117649	-0.9655329880344006
-1.176470588235294	8.088235294117649	0.5159565125248449
-0.8823529411764701	8.088235294117649	2.969479252139937
-0.5882352941176467	8.088235294117649	6.266582398726851
-0.2941176470588234	8.088235294117649	10.215389058044865
0.0	8.088235294117649	14.564253661292966
0.2941176470588234	8.088235294117649	19.01352541468813
0.5882352941176476	8.088235294117649	23.244715700228923
0.882352941176471	8.088235294117649	26.967533363151897
1.1764705882352944	8.088235294117649	29.971101414808317
1.4705882352941178	8.088235294117649	32.1553051421748
1.7647058823529411	8.088235294117649	33.52042686579543
2.0588235294117645	8.088235294117649	34.11055361639457
2.3529411764705888	8.088235294117649	33.9320441352288
2.647058823529412	8.088235294117649	32.888989653942666
2.9411764705882355	8.088235294117649	30.779444878105203
3.2352941176470598	8.088235294117649	27.3736990407386
3.5294117647058822	8.088235294117649	22.556277301837362
3.8235294117647065	8.088235294117649	16.474860541307358
4.117647058823529	8.088235294117649	9.62256725466112
4.411764705882353	8.088235294117649	2.797418839204868
4.7058823529411775	8.088235294117649	-3.0693088483935735
5.0	8.088235294117649	-7.165378715732544
-5.0	8.823529411764707	33.81765675116337
-4.705882352941177	8.823529411764707	30.433410142388418
-4.411764705882353	8.823529411764707	25.779595087946156
-4.117647058823529	8.823529411764707	20.598391946923087
-3.8235294117647056	8.823529411764707	15.487286544262972
-3.5294117647058822	8.823529411764707	10.848315273334224
-3.235294117647059	8.823529411764707	6.895144321515184
-2.941176470588235	8.823529411764707	3.693799215641171
-2.6470588235294117	8.823529411764707	1.2172427144835982
-2.3529411764705883	8.823529411764707	-0.5967871807444958
-2.0588235294117645	8.823529411764707	-1.790288921446706
-1.7647058823529411	8.823529411764707	-2.3398400161957973
-1.4705882352941178	8.823529411764707	-2.135336347938564
-1.176470588235294	8.823529411764707	-0.9971842709755592
-0.8823529411764701	8.823529411764707	1.2626936120013248
-0.5882352941176467	8.823529411764707	4.748944965985315
-0.2941176470588234	8.823529411764707	9.392002790467657
0.0	8.823529411764707	14.8991906520661
0.2941176470588234	8.823529411764707	20.77883812183248
0.5882352941176476	8.823529411764707	26.441164524962623
0.882352941176471	8.823529411764707	31.34507705912593
1.1764705882352944	8.823529411764707	35.134457860448094
1.4705882352941178	8.823529411764707	37.705355044716725
1.7647058823529411	8.823529411764707	39.17134221813533
2.0588235294117645	8.823529411764707	39.73917201240019
2.3529411764705888	8.823529411764707	39.550903991586445
2.647058823529412	8.823529411764707	38.57005621487895
2.9411764705882355	8.823529411764707	36.574951877382134
3.2352941176470598	8.823529411764707	33.275631818045085
3.5294117647058822	8.823529411764707	28.511171547291028
3.8235294117647065	8.823529411764707	22.439724367788617
4.117647058823529	8.823529411764707	15.626850065272391
4.411764705882353	8.823529411764707	8.97487443753155
4.7058823529411775	8.823529411764707	3.502703032030537
5.0	8.823529411764707	0.05239862857350275
-5.0	9.558823529411764	35.70967148350474
-4.705882352941177	9.558823529411764	31.75317422283087
-4.411764705882353	9.558823529411764	26.16087079261267
-4.117647058823529	9.558823529411764	19.887660353320705
-3.8235294117647056	9.558823529411764	13.811644164510595
-3.5294117647058822	9.558823529411764	8.600870484300057
-3.235294117647059	9.558823529411764	4.631612344311886
-2.941176470588235	9.558823529411764	1.9681706681512665
-2.6470588235294117	9.558823529411764	0.41167843383435354
-2.3529411764705883	9.558823529411764	-0.3857876132950473
-2.0588235294117645	9.558823529411764	-0.7660486933089654
-1.7647058823529411	9.558823529411764	-0.9143846638878301
-1.4705882352941178	9.558823529411764	-0.7686344281719819
-1.176470588235294	9.558823529411764	-0.029216686359630373
-0.8823529411764701	9.558823529411764	1.7239277550614371
-0.5882352941176467	9.558823529411764	4.845884852232
-0.2941176470588234	9.558823529411764	9.444626679013531
0.0	9.558823529411764	15.27896624267461
0.2941176470588234	9.558823529411764	21.78440994137096
0.5882352941176476	9.558823529411764	28.222174889185894
0.882352941176471	9.558823529411764	33.893122528591306
1.1764705882352944	9.558823529411764	38.32856855873821
1.4705882352941178	9.558823529411764	41.37892722085475
1.7647058823529411	9.558823529411764	43.16651997749973
2.0588235294117645	9.558823529411764	43.93088551291059
2.3529411764705888	9.558823529411764	43.845052492612076
2.647058823529412	9.558823529411764	42.89542402951483
2.9411764705882355	9.558823529411764	40.888306844040486
3.2352941176470598	9.558823529411764	37.585430144593545
3.5294117647058822	9.558823529411764	32.90698402453721
3.8235294117647065	9.558823529411764	27.103993384929396
4.117647058823529	9.558823529411764	20.810334640577587
4.411764705882353	9.558823529411764	14.935480431305102
4.7058823529411775	9.558823529411764	10.4292522584734
5.0	9.558823529411764	8.007320238090314
-5.0	10.294117647058824	36.180490626633144
-4.705882352941177	10.294117647058824	32.11068403980917
-4.411764705882353	10.294117647058824	26.044503850169285
-4.117647058823529	10.294117647058824	19.081217987392183
-3.8235294117647056	10.294117647058824	12.347642612952587
-3.5294117647058822	10.294117647058824	6.777989266054714
-3.235294117647059	10.294117647058824	2.9343441036954534
-2.941176470588235	10.294117647058824	0.9167948844908587
-2.6470588235294117	10.294117647058824	0.39829812545493937
-2.3529411764705883	10.294117647058824	0.7847787944637297
-2.0588235294117645	10.294117647058824	1.455726132191952
-1.7647058823529411	10.294117647058824	2.0043004670635707
-1.4705882352941178	10.294117647058824	2.388231068837902
-1.176470588235294	10.294117647058824	2.9319750597883676
-0.8823529411764701	10.294117647058824	4.177853255401715
-0.5882352941176467	10.294117647058824	6.645638885668492
-0.2941176470588234	10.294117647058824	10.598690844956426
0.0	10.294117647058824	15.91178138729995
0.2941176470588234	10.294117647058824	22.09150470685956
0.5882352941176476	10.294117647058824	28.434021737988072
0.882352941176471	10.294117647058824	34.2468039081957
1.1764705882352944	10.294117647058824	39.0373543453263
1.4705882352941178	10.294117647058824	42.59294193684385
1.7647058823529411	10.294117647058824	44.93051418322252
2.0588235294117645	10.294117647058824	46.158531844624754
2.3529411764705888	10.294117647058824	46.33261177200124
2.647058823529412	10.294117647058824	45.38574652855185
2.9411764705882355	10.294117647058824	43.17271618412359
3.2352941176470598	10.294117647058824	39.60770372717758
3.5294117647058822	10.294117647058824	34.82393330892113
3.8235294117647065	10.294117647058824	29.268951255107563
4.117647058823529	10.294117647058824	23.676355885546116
4.411764705882353	10.294117647058824	18.91112907785982
4.7058823529411775	10.294117647058824	15.744065402349843
5.0	10.294117647058824	14.643424825819947
-5.0	11.029411764705884	35.27604015319494
-4.705882352941177	11.029411764705884	31.421394636225276
-4.411764705882353	11.029411764705884	25.34579934195056
-4.117647058823529	11.029411764705884	18.201360974233097
-3.8235294117647056	11.029411764705884	11.25818280963761
-3.5294117647058822	11.029411764705884	5.622069646401861
-3.235294117647059	11.029411764705884	1.9861898712000414
-2.941176470588235	11.029411764705884	0.49441112528200115
-2.6470588235294117	11.029411764705884	0.767015902349339
-2.3529411764705883	11.029411764705884	2.086305849338425
-2.0588235294117645	11.029411764705884	3.6799644026557337
-1.7647058823529411	11.029411764705884	5.000228092419292
-1.4705882352941178	11.029411764705884	5.896804881729199
-1.176470588235294	11.029411764705884	6.623798205354573
-0.8823529411764701	11.029411764705884	7.688539542138476
-0.5882352941176467	11.029411764705884	9.613599019343846
-0.2941176470588234	11.029411764705884	12.714184848463034
0.0	11.029411764705884	16.978541987354014
0.2941176470588234	11.029411764705884	22.08705890422881
0.5882352941176476	11.029411764705884	27.54204983059068
0.882352941176471	11.029411764705884	32.8347660113908
1.1764705882352944	11.029411764705884	37.5693427063049
1.4705882352941178	11.029411764705884	41.49590040722553
1.7647058823529411	11.029411764705884	44.45843007657718
2.0588235294117645	11.029411764705884	46.30935075913094
2.3529411764705888	11.029411764705884	46.85827969278859
2.647058823529412	11.029411764705884	45.90037256646793
2.9411764705882355	11.029411764705884	43.32189454852974
3.2352941176470598	11.029411764705884	39.23280076112965
3.5294117647058822	11.029411764705884	34.05336791783206
3.8235294117647065	11.029411764705884	28.49677535280197
4.117647058823529	11.029411764705884	23.435282398450298
4.411764705882353	11.029411764705884	19.69188954087729
4.7058823529411775	11.029411764705884	17.835348650654954
5.0	11.029411764705884	18.056436232690793
-5.0	11.764705882352942	33.599783508035316
-4.705882352941177	11.764705882352942	29.988280910299807
-4.411764705882353	11.764705882352942	24.14783936949746
-4.117647058823529	11.764705882352942	17.215210795844094
-3.8235294117647056	11.764705882352942	10.473733095807576
-3.5294117647058822	11.764705882352942	5.049721465378971
-3.235294117647059	11.764705882352942	1.6503346199120994
-2.941176470588235	11.764705882352942	0.42799789660881515
-2.6470588235294117	11.764705882352942	1.0168211644934004
-2.3529411764705883	11.764705882352942	2.7248279359625975
-2.0588235294117645	11.764705882352942	4.807678457476067
-1.7647058823529411	11.764705882352942	6.720791675121862
-1.4705882352941178	11.764705882352942	8.260784993180058
-1.176470588235294	11.764705882352942	9.557755031336129
-0.8823529411764701	11.764705882352942	10.94375689746256
-0.5882352941176467	11.764705882352942	12.770595080709246
-0.2941176470588234	11.764705882352942	15.26079801271393
0.0	11.764705882352942	18.44701454387506
0.2941176470588234	11.764705882352942	22.20389840084166
0.5882352941176476	11.764705882352942	26.32995292745736
0.882352941176471	11.764705882352942	30.61816885181984
1.1764705882352944	11.764705882352942	34.871444392984266
1.4705882352941178	11.764705882352942	38.8604489500054
1.7647058823529411	11.764705882352942	42.26369872666304
2.0588235294117645	11.764705882352942	44.648127505982295
2.3529411764705888	11.764705882352942	45.53208614176747
2.647058823529412	11.764705882352942	44.528990084010886
2.9411764705882355	11.764705882352942	41.52128821669539
3.2352941176470598	11.764705882352942	36.78704882343678
3.5294117647058822	11.764705882352942	31.011249625430448
3.8235294117647065	11.764705882352942	25.15833785972925
4.117647058823529	11.764705882352942	20.24168857057488
4.411764705882353	11.764705882352942	17.071301855051225
4.7058823529411775	11.764705882352942	16.07148403984014
5.0	11.764705882352942	17.23022758242118
-5.0	12.5	32.02553671886808
-4.705882352941177	12.5	28.396177659914503
-4.411764705882353	12.5	22.735827488248432
-4.117647058823529	12.5	16.147097346126397
-3.8235294117647056	12.5	9.8251012513233
-3.5294117647058822	12.5	4.771848011060497
-3.235294117647059	12.5	1.5785065508662637
-2.941176470588235	12.5	0.3441253981962795
-2.6470588235294117	12.5	0.749159869939918
-2.3529411764705883	12.5	2.243697776266986
-2.0588235294117645	12.5	4.269365182622481
-1.7647058823529411	12.5	6.428834287403632
-1.4705882352941178	12.5	8.549126777815939
-1.176470588235294	12.5	10.638098846415653
-0.8823529411764701	12.5	12.781344332537175
-0.5882352941176467	12.5	15.046350828732429
-0.2941176470588234	12.5	17.444134703972264
0.0	12.5	19.956675802693084
0.2941176470588234	12.5	22.59515819002747
0.5882352941176476	12.5	25.4334936831826
0.882352941176471	12.5	28.57551930113191
1.1764705882352944	12.5	32.05545712679654
1.4705882352941178	12.5	35.71731768688111
1.7647058823529411	12.5	39.14395865363696
2.0588235294117645	12.5	41.694664410907535
2.3529411764705888	12.5	42.66438698498602
2.647058823529412	12.5	41.51909661949095
2.9411764705882355	12.5	38.11873803419937
3.2352941176470598	12.5	32.83429753233577
3.5294117647058822	12.5	26.502932374649045
3.8235294117647065	12.5	20.229163776446967
4.117647058823529	12.5	15.102083878511559
4.411764705882353	12.5	11.930539411068073
4.7058823529411775	12.5	11.086594581309168
5.0	12.5	12.498846781758441
-5.0	13.23529411764706	31.262929421181727
-4.705882352941177	13.23529411764706	27.261114179552916
-4.411764705882353	13.23529411764706	21.535445856566692
-4.117647058823529	13.23529411764706	15.174447346327302
-3.8235294117647056	13.23529411764706	9.241285330258112
-3.5294117647058822	13.23529411764706	4.5311824350524965
-3.235294117647059	13.23529411764706	1.4365655878223702
-2.941176470588235	13.23529411764706	-0.045381472089712105
-2.6470588235294117	13.23529411764706	-0.18505994937389936
-2.3529411764705883	13.23529411764706	0.6592239984340811
-2.0588235294117645	13.23529411764706	2.191164099601723
-1.7647058823529411	13.23529411764706	4.238947162815715
-1.4705882352941178	13.23529411764706	6.722144967995392
-1.176470588235294	13.23529411764706	9.564515740397315
-0.8823529411764701	13.23529411764706	12.619152609006605
-0.5882352941176467	13.23529411764706	15.66028069069111
-0.2941176470588234	13.23529411764706	18.453700673703587
0.0	13.23529411764706	20.86815008925698
0.2941176470588234	13.23529411764706	22.95971325177058
0.5882352941176476	13.23529411764706	24.9681307436625
0.882352941176471	13.23529411764706	27.20575852654958
1.1764705882352944	13.23529411764706	29.87676078433571
1.4705882352941178	13.23529411764706	32.90701754614459
1.7647058823529411	13.23529411764706	35.87121146205726
2.0588235294117645	13.23529411764706	38.067322522270736
2.3529411764705888	13.23529411764706	38.7257296539638
2.647058823529412	13.23529411764706	37.27921166916479
2.9411764705882355	13.23529411764706	33.589828830050934
3.2352941176470598	13.23529411764706	28.043258056658615
3.5294117647058822	13.23529411764706	21.474044649297618
3.8235294117647065	13.23529411764706	14.952332587802697
4.117647058823529	13.23529411764706	9.514103939078135
4.411764705882353	13.23529411764706	5.931323182368242
4.7058823529411775	13.23529411764706	4.59212279709217
5.0	13.23529411764706	5.509300315292881
-5.0	13.97058823529412	31.479289452119332
-4.705882352941177	13.97058823529412	26.93391206064458
-4.411764705882353	13.97058823529412	20.947709769700516
-4.117647058823529	13.97058823529412	14.613034282067158
-3.8235294117647056	13.97058823529412	8.867149280956351
-3.5294117647058822	13.97058823529412	4.300952164781472
-3.235294117647059	13.97058823529412	1.1132420606272486
-2.941176470588235	13.97058823529412	-0.7939876826529382
-2.6470588235294117	13.97058823529412	-1.641171054612931
-2.3529411764705883	13.97058823529412	-1.6070797635357774
-2.0588235294117645	13.97058823529412	-0.7497099946465671
-1.7647058823529411	13.97058823529412	0.9620852242810471
-1.4705882352941178	13.97058823529412	3.539234017013305
-1.176470588235294	13.97058823529412	6.8579774878740265
-0.8823529411764701	13.97058823529412	10.613922504908365
-0.5882352941176467	13.97058823529412	14.380518277425132
-0.2941176470588234	13.97058823529412	17.75072717386795
0.0	13.97058823529412	20.49330077890187
0.2941176470588234	13.97058823529412	22.64194864429708
0.5882352941176476	13.97058823529412	24.46425922480976
0.882352941176471	13.97058823529412	26.31413716182007
1.1764705882352944	13.97058823529412	28.429137799184982
1.4705882352941178	13.97058823529412	30.7641742208932
1.7647058823529411	13.97058823529412	32.94067975991335
2.0588235294117645	13.97058823529412	34.340961289009805
2.3529411764705888	13.97058823529412	34.31428509221131
2.647058823529412	13.97058823529412	32.413446915327526
2.9411764705882355	13.97058823529412	28.569444148985998
3.2352941176470598	13.97058823529412	23.14082831239322
3.5294117647058822	13.97058823529412	16.828152252249133
3.8235294117647065	13.97058823529412	10.496961962736444
4.117647058823529	13.97058823529412	4.981685177273471
4.411764705882353	13.97058823529412	0.9374353640966007
4.7058823529411775	13.97058823529412	-1.2259805301435662
5.0	13.97058823529412	-1.3347637474221958
-5.0	14.705882352941178	32.161003743671905
-4.705882352941177	14.705882352941178	27.289350806245928
-4.411764705882353	14.705882352941178	21.133481360360506
-4.117647058823529	14.705882352941178	14.75960830608575
-3.8235294117647056	14.705882352941178	8.99899477840305
-3.5294117647058822	14.705882352941178	4.306480174019382
-3.235294117647059	14.705882352941178	0.7803370320576324
-2.941176470588235	14.705882352941178	-1.69302844471731
-2.6470588235294117	14.705882352941178	-3.25498504442397
-2.3529411764705883	14.705882352941178	-3.943878826359878
-2.0588235294117645	14.705882352941178	-3.6742196423295628
-1.7647058823529411	14.705882352941178	-2.322270018128062
-1.4705882352941178	14.705882352941178	0.14011388915156964
-1.176470588235294	14.705882352941178	3.5440867319515057
-0.8823529411764701	14.705882352941178	7.516174307750515
-0.5882352941176467	14.705882352941178	11.575373842618886
-0.2941176470588234	14.705882352941178	15.290743344160443
0.0	14.705882352941178	18.422954603258805
0.2941176470588234	14.705882352941178	20.979821707873278
0.5882352941176476	14.705882352941178	23.15739503063701
0.882352941176471	14.705882352941178	25.19375031166244
1.1764705882352944	14.705882352941178	27.204581174224366
1.4705882352941178	14.705882352941178	29.077942352522527
1.7647058823529411	14.705882352941178	30.476898837683166
2.0588235294117645	14.705882352941178	30.948357104954237
2.3529411764705888	14.705882352941178	30.088926777539914
2.647058823529412	14.705882352941178	27.696528455836702
2.9411764705882355	14.705882352941178	23.848379747068456
3.2352941176470598	14.705882352941178	18.883662014301663
3.5294117647058822	14.705882352941178	13.312399614015908
3.8235294117647065	14.705882352941178	7.699609742440729
4.117647058823529	14.705882352941178	2.5740048150797374
4.411764705882353	14.705882352941178	-1.613343191635634
4.7058823529411775	14.705882352941178	-4.487709392420761
5.0	14.705882352941178	-5.737327943057718
-5.0	15.441176470588236	32.29136394607913
-4.705882352941177	15.441176470588236	27.708531508601805
-4.411764705882353	15.441176470588236	21.849558091279572
-4.117647058823529	15.441176470588236	15.656749338479404
-3.8235294117647056	15.441176470588236	9.850775955147983
-3.5294117647058822	15.441176470588236	4.837614332652464
-3.235294117647059	15.441176470588236	0.7551568543191074
-2.941176470588235	15.441176470588236	-2.3935819792649973
-2.6470588235294117	15.441176470588236	-4.603990097342955
-2.3529411764705883	15.441176470588236	-5.801418871622435
-2.0588235294117645	15.441176470588236	-5.866841277475817
-1.7647058823529411	15.441176470588236	-4.728856758406728
-1.4705882352941178	15.441176470588236	-2.4594219977125764
-1.176470588235294	15.441176470588236	0.6886582285747433
-0.8823529411764701	15.441176470588236	4.330469355784228
-0.5882352941176467	15.441176470588236	8.063799468925003
-0.2941176470588234	15.441176470588236	11.593309402218184
0.0	15.441176470588236	14.801321094419793
0.2941176470588234	15.441176470588236	17.729626139743125
0.5882352941176476	15.441176470588236	20.482403658722205
0.882352941176471	15.441176470588236	23.100660807482882
1.1764705882352944	15.441176470588236	25.472894408934682
1.4705882352941178	15.441176470588236	27.32802752845238
1.7647058823529411	15.441176470588236	28.315204326070777
2.0588235294117645	15.441176470588236	28.13222901574422
2.3529411764705888	15.441176470588236	26.641899450503093
2.647058823529412	15.441176470588236	23.92385102171456
2.9411764705882355	15.441176470588236	20.243379812518764
3.2352941176470598	15.441176470588236	15.959892641466745
3.5294117647058822	15.441176470588236	11.424970963210932
3.8235294117647065	15.441176470588236	6.920329377493318
4.117647058823529	15.441176470588236	2.660416178223816
4.411764705882353	15.441176470588236	-1.1525379423831783
4.7058823529411775	15.441176470588236	-4.261948504279053
5.0	15.441176470588236	-6.32577471456322
-5.0	16.176470588235297	30.77891177968434
-4.705882352941177	16.176470588235297	27.286843970588812
-4.411764705882353	16.176470588235297	22.44073920738676
-4.117647058823529	16.176470588235297	16.9170697941102
-3.8235294117647056	16.176470588235297	11.282657538881494
-3.5294117647058822	16.176470588235297	5.953993755105122
-3.235294117647059	16.176470588235297	1.2342849758380492
-2.941176470588235	16.176470588235297	-2.6243136721723186
-2.6470588235294117	16.176470588235297	-5.388599204873152
-2.3529411764705883	16.176470588235297	-6.86927720179537
-2.0588235294117645	16.176470588235297	-6.987986232465296
-1.7647058823529411	16.176470588235297	-5.840101536576999
-1.4705882352941178	16.176470588235297	-3.7039446011874197
-1.176470588235294	16.176470588235297	-0.9739930196805808
-0.8823529411764701	16.176470588235297	1.9620201658832048
-0.5882352941176467	16.176470588235297	4.847901587851439
-0.2941176470588234	16.176470588235297	7.62449200092767
0.0	16.176470588235297	10.400111899677633
0.2941176470588234	16.176470588235297	13.336008657007781
0.5882352941176476	16.176470588235297	16.4999216075639
0.882352941176471	16.176470588235297	19.75902609850544
1.1764705882352944	16.176470588235297	22.766912062233267
1.4705882352941178	16.176470588235297	25.05553480486286
1.7647058823529411	16.176470588235297	26.19351115944822
2.0588235294117645	16.176470588235297	25.940877669750016
2.3529411764705888	16.176470588235297	24.332436551544653
2.647058823529412	16.176470588235297	21.655569998825158
2.9411764705882355	16.176470588235297	18.33701809544746
3.2352941176470598	16.176470588235297	14.79307447518404
3.5294117647058822	16.176470588235297	11.310551654592963
3.8235294117647065	16.176470588235297	8.007150111026192
4.117647058823529	16.176470588235297	4.880301188224989
4.411764705882353	16.176470588235297	1.9130443810620879
4.7058823529411775	16.176470588235297	-0.8172532214276167
5.0	16.176470588235297	-3.0780105048864623
-5.0	16.911764705882355	26.954635892004184
-4.705882352941177	16.911764705882355	25.20089476326521
-4.411764705882353	16.911764705882355	22.034459253170155
-4.117647058823529	16.911764705882355	17.740650064045237
-3.8235294117647056	16.911764705882355	12.672332632726706
-3.5294117647058822	16.911764705882355	7.267398903125062
-3.235294117647059	16.911764705882355	2.054362148535242
-2.941176470588235	16.911764705882355	-2.3923872175661813
-2.6470588235294117	16.911764705882355	-5.557770107341462
-2.3529411764705883	16.911764705882355	-7.121621047802321
-2.0588235294117645	16.911764705882355	-7.0656429297721495
-1.7647058823529411	16.911764705882355	-5.692875156566085
-1.4705882352941178	16.911764705882355	-3.5335653304419132
-1.176470588235294	16.911764705882355	-1.1624311867880106
-0.8823529411764701	16.911764705882355	1.0031211209638027
-0.5882352941176467	16.911764705882355	2.8393158193122954
-0.2941176470588234	16.911764705882355	4.526441781239917
0.0	16.911764705882355	6.426498186068732
0.2941176470588234	16.911764705882355	8.87978826761268
0.5882352941176476	16.911764705882355	12.008630736231513
0.882352941176471	16.911764705882355	15.613502587864208
1.1764705882352944	16.911764705882355	19.206174800441183
1.4705882352941178	16.911764705882355	22.164767268405136
1.7647058823529411	16.911764705882355	23.944407608817645
2.0588235294117645	16.911764705882355	24.256794878530357
2.3529411764705888	16.911764705882355	23.14980404911262
2.647058823529412	16.911764705882355	20.963962197849774
2.9411764705882355	16.911764705882355	18.19406690723703
3.2352941176470598	16.911764705882355	15.318670990168203
3.5294117647058822	16.911764705882355	12.66483277090706
3.8235294117647065	16.911764705882355	10.352418477597212
4.117647058823529	16.911764705882355	8.325361102801939
4.411764705882353	16.911764705882355	6.444414922525213
4.7058823529411775	16.911764705882355	4.599632615327759
5.0	16.911764705882355	2.803262463930114
-5.0	17.647058823529413	20.91977555814966
-4.705882352941177	17.647058823529413	21.087416868312005
-4.411764705882353	17.647058823529413	19.88633999042585
-4.117647058823529	17.647058823529413	17.171153417387025
-3.8235294117647056	17.647058823529413	13.050979106677634
-3.5294117647058822	17.647058823529413	7.962430631266473
-3.235294117647059	17.647058823529413	2.6374000914481712
-2.941176470588235	17.647058823529413	-2.0509429059645914
-2.6470588235294117	17.647058823529413	-5.325132274806503
-2.3529411764705883	17.647058823529413	-6.739441371441604
-2.0588235294117645	17.647058823529413	-6.3198503329933295
-1.7647058823529411	17.647058823529413	-4.544255386644913
-1.4705882352941178	17.647058823529413	-2.1618606325271195
-1.176470588235294	17.647058823529413	0.08245261170076468
-0.8823529411764701	17.647058823529413	1.7119855812114153
-0.5882352941176467	17.647058823529413	2.6673361686983075
-0.2941176470588234	17.647058823529413	3.285205082454789
0.0	17.647058823529413	4.121470688226271
0.2941176470588234	17.647058823529413	5.695282607364009
0.5882352941176476	17.647058823529413	8.25885302900791
0.882352941176471	17.647058823529413	11.681181054710711
1.1764705882352944	17.647058823529413	15.482899782374968
1.4705882352941178	17.647058823529413	18.99781056723838
1.7647058823529411	17.647058823529413	21.59091071347598
2.0588235294117645	17.647058823529413	22.849716880890373
2.3529411764705888	17.647058823529413	22.686322022273046
2.647058823529412	17.647058823529413	21.328442401134822
2.9411764705882355	17.647058823529413	19.21903562407209
3.2352941176470598	17.647058823529413	16.869882235867365
3.5294117647058822	17.647058823529413	14.718995456594657
3.8235294117647065	17.647058823529413	13.029576383306306
4.117647058823529	17.647058823529413	11.849659746019697
4.411764705882353	17.647058823529413	11.03537565227272
4.7058823529411775	17.647058823529413	10.3297699662157
5.0	17.647058823529413	9.480698080625793
-5.0	18.38235294117647	13.585466997906838
-4.705882352941177	18.38235294117647	15.265490747892027
-4.411764705882353	18.38235294117647	15.734828735261233
-4.117647058823529	18.38235294117647	14.504490332149146
-3.8235294117647056	18.38235294117647	11.485098629963368
-3.5294117647058822	18.38235294117647	7.094347613615199
-3.235294117647059	18.38235294117647	2.1882035186397744
-2.941176470588235	18.38235294117647	-2.176013626086929
-2.6470588235294117	18.38235294117647	-5.06595672363062
-2.3529411764705883	18.38235294117647	-5.969977362580959
-2.0588235294117645	18.38235294117647	-4.949697822473748
-1.7647058823529411	18.38235294117647	-2.591231245469203
-1.4705882352941178	18.38235294117647	0.2245502339149965
-1.176470588235294	18.38235294117647	2.6427056899536687
-0.8823529411764701	18.38235294117647	4.124120127445716
-0.5882352941176467	18.38235294117647	4.600649462196354
-0.2941176470588234	18.38235294117647	4.44904867438296
0.0	18.38235294117647	4.308404796482355
0.2941176470588234	18.38235294117647	4.82100695277698
0.5882352941176476	18.38235294117647	6.395610458970715
0.882352941176471	18.38235294117647	9.071901373311217
1.1764705882352944	18.38235294117647	12.519069571013004
1.4705882352941178	18.38235294117647	16.151495838828748
1.7647058823529411	18.38235294117647	19.30997678380387
2.0588235294117645	18.38235294117647	21.446660993105624
2.3529411764705888	18.38235294117647	22.263013361515878
2.647058823529412	18.38235294117647	21.77221404348807
2.9411764705882355	18.38235294117647	20.27963315988037
3.2352941176470598	18.38235294117647	18.291738435316823
3.5294117647058822	18.38235294117647	16.375411118973652
3.8235294117647065	18.38235294117647	14.99924290052727
4.117647058823529	18.38235294117647	14.39680159106193
4.411764705882353	18.38235294117647	14.49506417981271
4.7058823529411775	18.38235294117647	14.942178890430956
5.0	18.38235294117647	15.242852719673646
-5.0	19.11764705882353	6.376184368470679
-4.705882352941177	19.11764705882353	8.688023427856036
-4.411764705882353	19.11764705882353	9.993809352075848
-4.117647058823529	19.11764705882353	9.662373721922553
-3.8235294117647056	19.11764705882353	7.538780552484075
-3.5294117647058822	19.11764705882353	4.045251969546866
-3.235294117647059	19.11764705882353	0.07448847763841293
-2.941176470588235	19.11764705882353	-3.291485533127261
-2.6470588235294117	19.11764705882353	-5.134672484389643
-2.3529411764705883	19.11764705882353	-4.9964197487873
-2.0588235294117645	19.11764705882353	-3.0087401892638113
-1.7647058823529411	19.11764705882353	0.1793066888083814
-1.4705882352941178	19.11764705882353	3.643435482885746
-1.176470588235294	19.11764705882353	6.4988335766375105
-0.8823529411764701	19.11764705882353	8.174443523326081
-0.5882352941176467	19.11764705882353	8.559145544432244
-0.2941176470588234	19.11764705882353	7.986366201027966
0.0	19.11764705882353	7.082011848111648
0.2941176470588234	19.11764705882353	6.54092082592913
0.5882352941176476	19.11764705882353	6.908219341387153
0.882352941176471	19.11764705882353	8.426725064306455
1.1764705882352944	19.11764705882353	10.981981266820322
1.4705882352941178	19.11764705882353	14.14638321620303
1.7647058823529411	19.11764705882353	17.301882964366982
2.0588235294117645	19.11764705882353	19.808354577742882
2.3529411764705888	19.11764705882353	21.17867527704646
2.647058823529412	19.11764705882353	21.21910992695083
2.9411764705882355	19.11764705882353	20.09578880599332
3.2352941176470598	19.11764705882353	18.299489726920118
3.5294117647058822	19.11764705882353	16.505210071370392
3.8235294117647065	19.11764705882353	15.35760037601535
4.117647058823529	19.11764705882353	15.247258893878954
4.411764705882353	19.11764705882353	16.159961617676622
4.7058823529411775	19.11764705882353	17.66759587038032
5.0	19.11764705882353	19.08368604475873
-5.0	19.85294117647059	0.7146622456588752
-4.705882352941177	19.85294117647059	2.6223796380072244
-4.411764705882353	19.85294117647059	3.669940895283214
-4.117647058823529	19.85294117647059	3.3346433014023535
-3.8235294117647056	19.85294117647059	1.5830666826152253
-3.5294117647058822	19.85294117647059	-1.0851429726831903
-3.235294117647059	19.85294117647059	-3.7902789393037537
-2.941176470588235	19.85294117647059	-5.56508062536982
-2.6470588235294117	19.85294117647059	-5.67762292909466
-2.3529411764705883	19.85294117647059	-3.8684332583037744
-2.0588235294117645	19.85294117647059	-0.4234892108254851
-1.7647058823529411	19.85294117647059	3.931078351648824
-1.4705882352941178	19.85294117647059	8.26370753042685
-1.176470588235294	19.85294117647059	11.714631566012564
-0.8823529411764701	19.85294117647059	13.726216264549432
-0.5882352941176467	19.85294117647059	14.164923280204333
-0.2941176470588234	19.85294117647059	13.315646393919934
0.0	19.85294117647059	11.767854212662877
0.2941176470588234	19.85294117647059	10.236551200421669
0.5882352941176476	19.85294117647059	9.367600846998585
0.882352941176471	19.85294117647059	9.571758720636957
1.1764705882352944	19.85294117647059	10.921730717959235
1.4705882352941178	19.85294117647059	13.135132724750289
1.7647058823529411	19.85294117647059	15.652117489579524
2.0588235294117645	19.85294117647059	17.796755666981554
2.3529411764705888	19.85294117647059	18.986445671964542
2.647058823529412	19.85294117647059	18.930550406373893
2.9411764705882355	19.85294117647059	17.749891215050276
3.2352941176470598	19.85294117647059	15.96326121394908
3.5294117647058822	19.85294117647059	14.327662327835158
3.8235294117647065	19.85294117647059	13.574440428346175
4.117647058823529	19.85294117647059	14.13209416700975
4.411764705882353	19.85294117647059	15.944662788749962
4.7058823529411775	19.85294117647059	18.46859216443137
5.0	19.85294117647059	20.865749048237124
-5.0	20.58823529411765	-2.4970608619952053
-4.705882352941177	20.58823529411765	-1.815123214547251
-4.411764705882353	20.58823529411765	-1.983303737202597
-4.117647058823529	20.58823529411765	-3.2066887982945094
-3.8235294117647056	20.58823529411765	-5.2251832667638
-3.5294117647058822	20.58823529411765	-7.367789956766394
-3.235294117647059	20.58823529411765	-8.763066780973372
-2.941176470588235	20.58823529411765	-8.626672234651252
-2.6470588235294117	20.58823529411765	-6.521932366610038
-2.3529411764705883	20.58823529411765	-2.505703748815243
-2.0588235294117645	20.58823529411765	2.8811339437626255
-1.7647058823529411	20.58823529411765	8.763320405567086
-1.4705882352941178	20.58823529411765	14.163270792540807
-1.176470588235294	20.58823529411765	18.24176525547531
-0.8823529411764701	20.58823529411765	20.48369922641126
-0.5882352941176467	20.58823529411765	20.791366605061555
-0.2941176470588234	20.58823529411765	19.476197509015478
0.0	20.58823529411765	17.161459829491704
0.2941176470588234	20.58823529411765	14.621267742666479
0.5882352941176476	20.58823529411765	12.588856850907307
0.882352941176471	20.58823529411765	11.573306395788874
1.1764705882352944	20.58823529411765	11.728264517408368
1.4705882352941178	20.58823529411765	12.813327415247793
1.7647058823529411	20.58823529411765	14.271964203142218
2.0588235294117645	20.58823529411765	15.417645639977353
2.3529411764705888	20.58823529411765	15.679735816930332
2.647058823529412	20.58823529411765	14.82865970955857
2.9411764705882355	20.58823529411765	13.093421467346515
3.2352941176470598	20.58823529411765	11.113406769186971
3.5294117647058822	20.58823529411765	9.72511804514626
3.8235294117647065	20.58823529411765	9.652025225751357
4.117647058823529	20.58823529411765	11.21313471424136
4.411764705882353	20.58823529411765	14.169345360501024
4.7058823529411775	20.58823529411765	17.779625722266125
5.0	20.58823529411765	21.057364324954186
-5.0	21.323529411764707	-3.1814644335140407
-4.705882352941177	21.323529411764707	-4.070228935436697
-4.411764705882353	21.323529411764707	-5.930686494130963
-4.117647058823529	21.323529411764707	-8.5583245877623
-3.8235294117647056	21.323529411764707	-11.316147164503366
-3.5294117647058822	21.323529411764707	-13.299009896311247
-3.235294117647059	21.323529411764707	-13.604369890816429
-2.941176470588235	21.323529411764707	-11.614251392102187
-2.6470588235294117	21.323529411764707	-7.194838114331702
-2.3529411764705883	21.323529411764707	-0.7551636045483665
-2.0588235294117645	21.323529411764707	6.8428833140207175
-1.7647058823529411	21.323529411764707	14.48572143443537
-1.4705882352941178	21.323529411764707	21.057820697516824
-1.176470588235294	21.323529411764707	25.675903792142783
-0.8823529411764701	21.323529411764707	27.858669959537554
-0.5882352941176467	21.323529411764707	27.60419425053145
-0.2941176470588234	21.323529411764707	25.3661258089923
0.0	21.323529411764707	21.934918249365488
0.2941176470588234	21.323529411764707	18.244609450872073
0.5882352941176476	21.323529411764707	15.141977815803326
0.882352941176471	21.323529411764707	13.171157160312118
1.1764705882352944	21.323529411764707	12.435004875842797
1.4705882352941178	21.323529411764707	12.58479048631652
1.7647058823529411	21.323529411764707	12.957263525018075
2.0588235294117645	21.323529411764707	12.828811173764677
2.3529411764705888	21.323529411764707	11.70740536690795
2.647058823529412	21.323529411764707	9.556567431103158
2.9411764705882355	21.323529411764707	6.8583221410249475
3.2352941176470598	21.323529411764707	4.475501078200781
3.5294117647058822	21.323529411764707	3.3504849330262747
3.8235294117647065	21.323529411764707	4.147003597587979
4.117647058823529	21.323529411764707	6.972950289028207
4.411764705882353	21.323529411764707	11.298340800166907
4.7058823529411775	21.323529411764707	16.109762117762877
5.0	21.323529411764707	20.249202999347034
-5.0	22.058823529411768	-2.0472958402078927
-4.705882352941177	22.058823529411768	-4.321389923430562
-4.411764705882353	22.058823529411768	-7.726582309482971
-4.117647058823529	22.058823529411768	-11.70052322201142
-3.8235294117647056	22.058823529411768	-15.27594891200673
-3.5294117647058822	22.058823529411768	-17.329167452547036
-3.235294117647059	22.058823529411768	-16.895524467107858
-2.941176470588235	22.058823529411768	-13.450941318157692
-2.6470588235294117	22.058823529411768	-7.077050467728167
-2.3529411764705883	22.058823529411768	1.5300289473791437
-2.0588235294117645	22.058823529411768	11.199629223902466
-1.7647058823529411	22.058823529411768	20.53124744444728
-1.4705882352941178	22.058823529411768	28.182601266468783
-1.176470588235294	22.058823529411768	33.138976822772676
-0.8823529411764701	22.058823529411768	34.91125429966962
-0.5882352941176467	22.058823529411768	33.62376525824226
-0.2941176470588234	22.058823529411768	29.97012856725342
0.0	22.058823529411768	25.037861467637818
0.2941176470588234	22.058823529411768	20.032210615864884
0.5882352941176476	22.058823529411768	15.961817174145423
0.882352941176471	22.058823529411768	13.372153935487574
1.1764705882352944	22.058823529411768	12.213150238235103
1.4705882352941178	22.058823529411768	11.896323648100646
1.7647058823529411	22.058823529411768	11.537858809374086
2.0588235294117645	22.058823529411768	10.315676303889054
2.3529411764705888	22.058823529411768	7.8177314217268234
2.647058823529412	22.058823529411768	4.250040500678353
2.9411764705882355	22.058823529411768	0.41585172785105584
3.2352941176470598	22.058823529411768	-2.540037078082852
3.5294117647058822	22.058823529411768	-3.536319222133761
3.8235294117647065	22.058823529411768	-1.961175672770958
4.117647058823529	22.058823529411768	2.0755531783095815
4.411764705882353	22.058823529411768	7.743335218978437
4.7058823529411775	22.058823529411768	13.747919934159064
5.0	22.058823529411768	18.748636522838815
-5.0	22.794117647058826	-0.23158169987914157
-4.705882352941177	22.794117647058826	-3.3295185775093614
-4.411764705882353	22.794117647058826	-7.6169079552555985
-4.117647058823529	22.794117647058826	-12.33600198132827
-3.8235294117647056	22.794117647058826	-16.352689880952376
-3.5294117647058822	22.794117647058826	-18.432539245710537
-3.235294117647059	22.794117647058826	-17.565346424968805
-2.941176470588235	22.794117647058826	-13.245691318526205
-2.6470588235294117	22.794117647058826	-5.6370047232184675
-2.3529411764705883	22.794117647058826	4.417815963576657
-2.0588235294117645	22.794117647058826	15.538759986700079
-1.7647058823529411	22.794117647058826	26.07284114604103
-1.4705882352941178	22.794117647058826	34.42709954963456
-1.176470588235294	22.794117647058826	39.40355572801556
-0.8823529411764701	22.794117647058826	40.46294929941176
-0.5882352941176467	22.794117647058826	37.84930310812544
-0.2941176470588234	22.794117647058826	32.529710792766664
0.0	22.794117647058826	25.945572250553035
0.2941176470588234	22.794117647058826	19.62638079413923
0.5882352941176476	22.794117647058826	14.768612431508668
0.882352941176471	22.794117647058826	11.908621245083763
1.1764705882352944	22.794117647058826	10.80261586817874
1.4705882352941178	22.794117647058826	10.566264796010627
1.7647058823529411	22.794117647058826	10.038000072533118
2.0588235294117645	22.794117647058826	8.245531650371483
2.3529411764705888	22.794117647058826	4.809199410760218
2.647058823529412	22.794117647058826	0.13088526278885304
2.9411764705882355	22.794117647058826	-4.708114278122743
3.2352941176470598	22.794117647058826	-8.309131845773905
3.5294117647058822	22.794117647058826	-9.448034528238075
3.8235294117647065	22.794117647058826	-7.51666948115977
4.117647058823529	22.794117647058826	-2.7527037095744173
4.411764705882353	22.794117647058826	3.8222295544428455
4.7058823529411775	22.794117647058826	10.726118207425955
5.0	22.794117647058826	16.47710193113609
-5.0	23.529411764705884	1.2155918878101897
-4.705882352941177	23.529411764705884	-2.0359905035670884
-4.411764705882353	23.529411764705884	-6.3252707128516015
-4.117647058823529	23.529411764705884	-10.897339224558742
-3.8235294117647056	23.529411764705884	-14.667419140933767
-3.5294117647058822	23.529411764705884	-16.458606773001843
-3.235294117647059	23.529411764705884	-15.289877434070167
-2.941176470588235	23.529411764705884	-10.644111397166544
-2.6470588235294117	23.529411764705884	-2.652801022402766
-2.3529411764705883	23.529411764705884	7.849740768299156
-2.0588235294117645	23.529411764705884	19.427519547611254
-1.7647058823529411	23.529411764705884	30.295554033291282
-1.4705882352941178	23.529411764705884	38.68540986485809
-1.176470588235294	23.529411764705884	43.24837482885653
-0.8823529411764701	23.529411764705884	43.39434390653621
-0.5882352941176467	23.529411764705884	39.46217413258842
-0.2941176470588234	23.529411764705884	32.64988702665694
0.0	23.529411764705884	24.69888943613475
0.2941176470588234	23.529411764705884	17.407738766101353
0.5882352941176476	23.529411764705884	12.118567055954028
0.882352941176471	23.529411764705884	9.343385005537776
1.1764705882352944	23.529411764705884	8.66185668216518
1.4705882352941178	23.529411764705884	8.933620435855708
1.7647058823529411	23.529411764705884	8.756827549230877
2.0588235294117645	23.529411764705884	7.0126967846308945
2.3529411764705888	23.529411764705884	3.300984458669415
2.647058823529412	23.529411764705884	-1.8906226560020016
2.9411764705882355	23.529411764705884	-7.342285124531006
3.2352941176470598	23.529411764705884	-11.52211347390767
3.5294117647058822	23.529411764705884	-13.114575731432474
3.8235294117647065	23.529411764705884	-11.467140487780199
4.117647058823529	23.529411764705884	-6.803179138306959
4.411764705882353	23.529411764705884	-0.14126658651763613
4.7058823529411775	23.529411764705884	7.0314007980816635
5.0	23.529411764705884	13.202747439750432
-5.0	24.264705882352942	1.7738253327199711
-4.705882352941177	24.264705882352942	-1.099665545763024
-4.411764705882353	24.264705882352942	-4.634571105582491
-4.117647058823529	24.264705882352942	-8.232791432644778
-3.8235294117647056	24.264705882352942	-11.042076140776711
-3.5294117647058822	24.264705882352942	-12.106681182481818
-3.235294117647059	24.264705882352942	-10.58131820329297
-2.941176470588235	24.264705882352942	-5.968424655580037
-2.6470588235294117	24.264705882352942	1.676051390712189
-2.3529411764705883	24.264705882352942	11.631713249159453
-2.0588235294117645	24.264705882352942	22.554164347792813
-1.7647058823529411	24.264705882352942	32.69376271654646
-1.4705882352941178	24.264705882352942	40.268406023684165
-1.176470588235294	24.264705882352942	43.90691999806775
-0.8823529411764701	24.264705882352942	43.03567382244191
-0.5882352941176467	24.264705882352942	38.075643086556184
-0.2941176470588234	24.264705882352942	30.36187021857573
0.0	24.264705882352942	21.78352312284953
0.2941176470588234	24.264705882352942	14.241890672299082
0.5882352941176476	24.264705882352942	9.097055601513926
0.882352941176471	24.264705882352942	6.789231870088741
1.1764705882352944	24.264705882352942	6.766760985311265
1.4705882352941178	24.264705882352942	7.746501077630659
1.7647058823529411	24.264705882352942	8.213342190013307
2.0588235294117645	24.264705882352942	6.980054369143414
2.3529411764705888	24.264705882352942	3.610119208265422
2.647058823529412	24.264705882352942	-1.4388237058597024
2.9411764705882355	24.264705882352942	-6.98772196348769
3.2352941176470598	24.264705882352942	-11.548049251579023
3.5294117647058822	24.264705882352942	-13.817477020581627
3.8235294117647065	24.264705882352942	-13.087627655491794
4.117647058823529	24.264705882352942	-9.438792679259013
4.411764705882353	24.264705882352942	-3.6817862595448734
4.7058823529411775	24.264705882352942	2.9050745132190894
5.0	24.264705882352942	8.937854345027372
-5.0	25.0	1.630250315387359
-4.705882352941177	25.0	-0.5948225599654418
-4.411764705882353	25.0	-2.9783784940352973
-4.117647058823529	25.0	-5.140238082211191
-3.8235294117647056	25.0	-6.54345281884758
-3.5294117647058822	25.0	-6.545189441347073
-3.235294117647059	25.0	-4.524445935429
-2.941176470588235	25.0	-0.07463835347246395
-2.6470588235294117	25.0	6.787315104158826
-2.3529411764705883	25.0	15.472946819859486
-2.0588235294117645	25.0	24.815947712645446
-1.7647058823529411	25.0	33.25493942327053
-1.4705882352941178	25.0	39.188170898831494
-1.176470588235294	25.0	41.4100367376739
-0.8823529411764701	25.0	39.48925670523792
-0.5882352941176467	25.0	33.94774567706105
-0.2941176470588234	25.0	26.155488190689915
0.0	25.0	17.95342037550734
0.2941176470588234	25.0	11.117235581544376
0.5882352941176476	25.0	6.839135377670298
0.882352941176471	25.0	5.403851667597413
1.1764705882352944	25.0	6.1677215555514096
1.4705882352941178	25.0	7.840808777599213
1.7647058823529411	25.0	8.964714339448696
2.0588235294117645	25.0	8.41439334591403
2.3529411764705888	25.0	5.753999954283883
2.647058823529412	25.0	1.3400064866379715
2.9411764705882355	25.0	-3.8390692700033426
3.2352941176470598	25.0	-8.507238793235121
3.5294117647058822	25.0	-11.500011511696858
3.8235294117647065	25.0	-12.089250145924709
4.117647058823529	25.0	-10.149969084255503
4.411764705882353	25.0	-6.148531261215762
4.7058823529411775	25.0	-0.987101655783416
5.0	25.0	4.230855778062415


==> anc/random_path_f1_final_1.dat <==
z	y2	y1
-5.0	0.0	-14.530779078114964
-4.705882352941177	0.0	-11.94774204959122
-4.411764705882353	0.0	-7.8778026427372545
-4.117647058823529	0.0	-3.2044301995666764
-3.8235294117647056	0.0	1.2039033790309546
-3.5294117647058822	0.0	4.782385003471259
-3.235294117647059	0.0	7.411524736483247
-2.941176470588235	0.0	9.356017211429643
-2.6470588235294117	0.0	11.044349659170612
-2.3529411764705883	0.0	12.808555281271094
-2.0588235294117645	0.0	14.716227345883224
-1.7647058823529411	0.0	16.570336313032364
-1.4705882352941178	0.0	18.057634753288824
-1.176470588235294	0.0	18.945380017644407
-0.8823529411764701	0.0	19.20331311611712
-0.5882352941176467	0.0	18.975993731749057
-0.2941176470588234	0.0	18.42305479461379
0.0	0.0	17.52971379187733
0.2941176470588234	0.0	16.017834431313315
0.5882352941176476	0.0	13.439984972650667
0.882352941176471	0.0	9.437905540406366
1.1764705882352944	0.0	4.045876348989118
1.4705882352941178	0.0	-2.1252350609081656
1.7647058823529411	0.0	-7.94731205558881
2.0588235294117645	0.0	-12.091926698656767
2.3529411764705888	0.0	-13.492151004248441
2.647058823529412	0.0	-11.756233218149944
2.9411764705882355	0.0	-7.348762240418143
3.2352941176470598	0.0	-1.4512374946289448
3.5294117647058822	0.0	4.446729943685922
3.8235294117647065	0.0	9.05787222737492
4.117647058823529	0.0	11.702229298855892
4.411764705882353	0.0	12.453244961696688
4.7058823529411775	0.0	11.989856988063304
5.0	0.0	11.244363584507774
-5.0	0.7352941176470589	-14.590221561079115
-4.705882352941177	0.7352941176470589	-12.400191200214287
-4.411764705882353	0.7352941176470589	-8.238105100273835
-4.117647058823529	0.7352941176470589	-2.803151739153769
-3.8235294117647056	0.7352941176470589	2.912074511428287
-3.5294117647058822	0.7352941176470589	7.9459323279795635
-3.235294117647059	0.7352941176470589	11.67573134036657
-2.941176470588235	0.7352941176470589	13.977001694620828
-2.6470588235294117	0.7352941176470589	15.173118884729348
-2.3529411764705883	0.7352941176470589	15.8140174948278
-2.0588235294117645	0.7352941176470589	16.39940338894773
-1.7647058823529411	0.7352941176470589	17.177290222472354
-1.4705882352941178	0.7352941176470589	18.09772461060774
-1.176470588235294	0.7352941176470589	18.914424683902368
-0.8823529411764701	0.7352941176470589	19.35218600046591
-0.5882352941176467	0.7352941176470589	19.235178867114634
-0.2941176470588234	0.7352941176470589	18.510202735907484
0.0	0.7352941176470589	17.17403246517199
0.2941176470588234	0.7352941176470589	15.179424228523445
0.5882352941176476	0.7352941176470589	12.410335637358735
0.882352941176471	0.7352941176470589	8.772532232936854
1.1764705882352944	0.7352941176470589	4.365806510205768
1.4705882352941178	0.7352941176470589	-0.3642482397783251
1.7647058823529411	0.7352941176470589	-4.61034290830521
2.0588235294117645	0.7352941176470589	-7.383167122313395
2.3529411764705888	0.7352941176470589	-7.846000800137251
2.647058823529412	0.7352941176470589	-5.670521024637868
2.9411764705882355	0.7352941176470589	-1.246153644402268
3.2352941176470598	0.7352941176470589	4.375557264321978
3.5294117647058822	0.7352941176470589	9.806536958805834
3.8235294117647065	0.7352941176470589	13.797890332289201
4.117647058823529	0.7352941176470589	15.671196356566586
4.411764705882353	0.7352941176470589	15.524504631782857
4.7058823529411775	0.7352941176470589	14.129452702783018
5.0	0.7352941176470589	12.571169818501865
-5.0	1.4705882352941178	-9.42732805255853
-4.705882352941177	1.4705882352941178	-7.80778921313367
-4.411764705882353	1.4705882352941178	-4.139860439405959
-4.117647058823529	1.4705882352941178	1.1595812897613627
-3.8235294117647056	1.4705882352941178	7.160035232538195
-3.5294117647058822	1.4705882352941178	12.69806074549246
-3.235294117647059	1.4705882352941178	16.77109004009454
-2.941176470588235	1.4705882352941178	18.876822984824603
-2.6470588235294117	1.4705882352941178	19.152169214736297
-2.3529411764705883	1.4705882352941178	18.256870686658974
-2.0588235294117645	1.4705882352941178	17.062674984446375
-1.7647058823529411	1.4705882352941178	16.292374004126657
-1.4705882352941178	1.4705882352941178	16.264878171413663
-1.176470588235294	1.4705882352941178	16.840696692853776
-0.8823529411764701	1.4705882352941178	17.56168010506062
-0.5882352941176467	1.4705882352941178	17.8920675993664
-0.2941176470588234	1.4705882352941178	17.436673028804137
0.0	1.4705882352941178	16.046509303011216
0.2941176470588234	1.4705882352941178	13.797028223661641
0.5882352941176476	1.4705882352941178	10.894487971066674
0.882352941176471	1.4705882352941178	7.592824519733729
1.1764705882352944	1.4705882352941178	4.175336324174479
1.4705882352941178	1.4705882352941178	0.9939269489615903
1.7647058823529411	1.4705882352941178	-1.4954316126106697
2.0588235294117645	1.4705882352941178	-2.7728370414066514
2.3529411764705888	1.4705882352941178	-2.3992671179802656
2.647058823529412	1.4705882352941178	-0.22244639173311143
2.9411764705882355	1.4705882352941178	3.458824403177754
3.2352941176470598	1.4705882352941178	7.880607724089028
3.5294117647058822	1.4705882352941178	12.000740637571514
3.8235294117647065	1.4705882352941178	14.840157714312673
4.117647058823529	1.4705882352941178	15.845105181685913
4.411764705882353	1.4705882352941178	15.108256791379189
4.7058823529411775	1.4705882352941178	13.337166996939503
5.0	1.4705882352941178	11.567972525797915
-5.0	2.2058823529411766	-0.2211192835222615
-4.705882352941177	2.2058823529411766	0.7628336877777908
-4.411764705882353	2.2058823529411766	3.45960967459267
-4.117647058823529	2.2058823529411766	7.743985139319889
-3.8235294117647056	2.2058823529411766	12.901636862094447
-3.5294117647058822	2.2058823529411766	17.81067877070441
-3.235294117647059	2.2058823529411766	21.322901851551286
-2.941176470588235	2.2058823529411766	22.690453705538587
-2.6470588235294117	2.2058823529411766	21.85191830331089
-2.3529411764705883	2.2058823529411766	19.447785084757925
-2.0588235294117645	2.2058823529411766	16.55443873983366
-1.7647058823529411	2.2058823529411766	14.251525083401503
-1.4705882352941178	2.2058823529411766	13.209734170581319
-1.176470588235294	2.2058823529411766	13.471077682193718
-0.8823529411764701	2.2058823529411766	14.50094074861618
-0.5882352941176467	2.2058823529411766	15.467286019465218
-0.2941176470588234	2.2058823529411766	15.607266731743884
0.0	2.2058823529411766	14.518040772552585
0.2941176470588234	2.2058823529411766	12.262126218578326
0.5882352941176476	2.2058823529411766	9.275411137955418
0.882352941176471	2.2058823529411766	6.155874571965264
1.1764705882352944	2.2058823529411766	3.4497396867171872
1.4705882352941178	2.2058823529411766	1.526205959303356
1.7647058823529411	2.2058823529411766	0.564207722248165
2.0588235294117645	2.2058823529411766	0.6075134807103222
2.3529411764705888	2.2058823529411766	1.6162277650975927
2.647058823529412	2.2058823529411766	3.465985080077587
2.9411764705882355	2.2058823529411766	5.901762389086397
3.2352941176470598	2.2058823529411766	8.50291747401444
3.5294117647058822	2.2058823529411766	10.72546978213294
3.8235294117647065	2.2058823529411766	12.047340518848937
4.117647058823529	2.2058823529411766	12.174028532946341
4.411764705882353	2.2058823529411766	11.20706096452689
4.7058823529411775	2.2058823529411766	9.672234479219567
5.0	2.2058823529411766	8.359533436152208
-5.0	2.9411764705882355	10.801199749664004
-4.705882352941177	2.9411764705882355	11.185204574311879
-4.411764705882353	2.9411764705882355	12.658248483136399
-4.117647058823529	2.9411764705882355	15.311281292777439
-3.8235294117647056	2.9411764705882355	18.72282169508451
-3.5294117647058822	2.9411764705882355	22.027256334644118
-3.235294117647059	2.9411764705882355	24.19992637752611
-2.941176470588235	2.9411764705882355	24.456854353543086
-2.6470588235294117	2.9411764705882355	22.598339031538895
-2.3529411764705883	2.9411764705882355	19.134850811740108
-2.0588235294117645	2.9411764705882355	15.12226765692424
-1.7647058823529411	2.9411764705882355	11.762817997642978
-1.4705882352941178	2.9411764705882355	9.937148037152248
-1.176470588235294	2.9411764705882355	9.868430495317252
-0.8823529411764701	2.9411764705882355	11.062695493419735
-0.5882352941176467	2.9411764705882355	12.546401721190305
-0.2941176470588234	2.9411764705882355	13.290672495210549
0.0	2.9411764705882355	12.633330395222892
0.2941176470588234	2.9411764705882355	10.520091229470685
0.5882352941176476	2.9411764705882355	7.476928494890436
0.882352941176471	2.9411764705882355	4.350339278758296
1.1764705882352944	2.9411764705882355	1.9504668258653854
1.4705882352941178	2.9411764705882355	0.7594554739516788
1.7647058823529411	2.9411764705882355	0.817146357184761
2.0588235294117645	2.9411764705882355	1.8000742690165126
2.3529411764705888	2.9411764705882355	3.219596654492763
2.647058823529412	2.9411764705882355	4.624878327502519
2.9411764705882355	2.9411764705882355	5.7202239357016795
3.2352941176470598	2.9411764705882355	6.372638506262122
3.5294117647058822	2.9411764705882355	6.552336324896431
3.8235294117647065	2.9411764705882355	6.277909437337743
4.117647058823529	2.9411764705882355	5.6158869223006995
4.411764705882353	2.9411764705882355	4.729670190663333
4.7058823529411775	2.9411764705882355	3.9228819958443077
5.0	2.9411764705882355	3.6110725593513617
-5.0	3.6764705882352944	20.977125587725805
-4.705882352941177	3.6764705882352944	20.896351093851443
-4.411764705882353	3.6764705882352944	21.19190847177287
-4.117647058823529	3.6764705882352944	22.03935349809951
-3.8235294117647056	3.6764705882352944	23.290442351126423
-3.5294117647058822	3.6764705882352944	24.457431735655973
-3.235294117647059	3.6764705882352944	24.858895563006616
-2.941176470588235	3.6764705882352944	23.89378744488349
-2.6470588235294117	3.6764705882352944	21.33520211389734
-2.3529411764705883	3.6764705882352944	17.504591056758375
-2.0588235294117645	3.6764705882352944	13.22441990866635
-1.7647058823529411	3.6764705882352944	9.541669122189637
-1.4705882352941178	3.6764705882352944	7.323928324242957
-1.176470588235294	3.6764705882352944	6.900119130268673
-0.8823529411764701	3.6764705882352944	7.910681030763539
-0.5882352941176467	3.6764705882352944	9.445418984041506
-0.2941176470588234	3.6764705882352944	10.418818038697385
0.0	3.6764705882352944	10.02271460033868
0.2941176470588234	3.6764705882352944	8.058214221583837
0.5882352941176476	3.6764705882352944	5.002353045314435
0.882352941176471	3.6764705882352944	1.7855712440332248
1.1764705882352944	3.6764705882352944	-0.6137339357881331
1.4705882352941178	3.6764705882352944	-1.5732188139492393
1.7647058823529411	3.6764705882352944	-1.0543860616566167
2.0588235294117645	3.6764705882352944	0.43120246660805783
2.3529411764705888	3.6764705882352944	2.079632426884894
2.647058823529412	3.6764705882352944	3.142383918306564
2.9411764705882355	3.6764705882352944	3.204710932524298
3.2352941176470598	3.6764705882352944	2.28665186360492
3.5294117647058822	3.6764705882352944	0.7546621313272173
3.8235294117647065	3.6764705882352944	-0.879551466235803
4.117647058823529	3.6764705882352944	-2.158744871888816
4.411764705882353	3.6764705882352944	-2.7903598769680116
4.7058823529411775	3.6764705882352944	-2.6471264640239873
5.0	3.6764705882352944	-1.704762019127637
-5.0	4.411764705882353	27.994882336076962
-4.705882352941177	4.411764705882353	27.67234902427047
-4.411764705882353	4.411764705882353	27.12382495706207
-4.117647058823529	4.411764705882353	26.467084107948594
-3.8235294117647056	4.411764705882353	25.72638786125105
-3.5294117647058822	4.411764705882353	24.79127786449554
-3.235294117647059	4.411764705882353	23.43033783158627
-2.941176470588235	4.411764705882353	21.38633070457881
-2.6470588235294117	4.411764705882353	18.530157974169075
-2.3529411764705883	4.411764705882353	15.002682171044572
-2.0588235294117645	4.411764705882353	11.257849787957873
-1.7647058823529411	4.411764705882353	7.9544137574378
-1.4705882352941178	4.411764705882353	5.7160060128762575
-1.176470588235294	4.411764705882353	4.855022971795601
-0.8823529411764701	4.411764705882353	5.192516019737274
-0.5882352941176467	4.411764705882353	6.0780849704049515
-0.2941176470588234	4.411764705882353	6.627313628635746
0.0	4.411764705882353	6.088492089821233
0.2941176470588234	4.411764705882353	4.178316566647273
0.5882352941176476	4.411764705882353	1.2278808002124304
0.882352941176471	4.411764705882353	-1.9397843516030235
1.1764705882352944	4.411764705882353	-4.356419862533663
1.4705882352941178	4.411764705882353	-5.328331031358296
1.7647058823529411	4.411764705882353	-4.7403377309090615
2.0588235294117645	4.411764705882353	-3.1064149544500967
2.3529411764705888	4.411764705882353	-1.34618966745467
2.647058823529412	4.411764705882353	-0.3918605737830454
2.9411764705882355	4.411764705882353	-0.8038812778633151
3.2352941176470598	4.411764705882353	-2.561860235452855
3.5294117647058822	4.411764705882353	-5.108489815383113
3.8235294117647065	4.411764705882353	-7.6051713434243595
4.117647058823529	4.411764705882353	-9.267446041411116
4.411764705882353	4.411764705882353	-9.62801128981528
4.7058823529411775	4.411764705882353	-8.628951834819194
5.0	4.411764705882353	-6.539171413496767
-5.0	5.147058823529412	30.540150403258316
-4.705882352941177	5.147058823529412	30.242397214947747
-4.411764705882353	5.147058823529412	29.360389458349328
-4.117647058823529	5.147058823529412	27.848222446471286
-3.8235294117647056	5.147058823529412	25.7639196540646
-3.5294117647058822	5.147058823529412	23.26596906685923
-3.235294117647059	5.147058823529412	20.54405872132313
-2.941176470588235	5.147058823529412	17.74063257206545
-2.6470588235294117	5.147058823529412	14.92102558227199
-2.3529411764705883	5.147058823529412	12.112339002681656
-2.0588235294117645	5.147058823529412	9.379806146685713
-1.7647058823529411	5.147058823529412	6.877867660028879
-1.4705882352941178	5.147058823529412	4.823579035955992
-1.176470588235294	5.147058823529412	3.388747342451504
-0.8823529411764701	5.147058823529412	2.566013844575899
-0.5882352941176467	5.147058823529412	2.0957261900083903
-0.2941176470588234	5.147058823529412	1.5209366555316226
0.0	5.147058823529412	0.37231484752426347
0.2941176470588234	5.147058823529412	-1.5931816384643849
0.5882352941176476	5.147058823529412	-4.22163913893551
0.882352941176471	5.147058823529412	-6.9639755230708325
1.1764705882352944	5.147058823529412	-9.076860606001155
1.4705882352941178	5.147058823529412	-9.947874338764613
1.7647058823529411	5.147058823529412	-9.397500798242131
2.0588235294117645	5.147058823529412	-7.808094817701214
2.3529411764705888	5.147058823529412	-6.003721639201515
2.647058823529412	5.147058823529412	-4.92115058947682
2.9411764705882355	5.147058823529412	-5.214103334137253
3.2352941176470598	5.147058823529412	-6.9685841194685985
3.5294117647058822	5.147058823529412	-9.65773460921789
3.8235294117647065	5.147058823529412	-12.353885699487641
4.117647058823529	5.147058823529412	-14.097852652789793
4.411764705882353	5.147058823529412	-14.258450637469931
4.7058823529411775	5.147058823529412	-12.72973952033886
5.0	5.147058823529412	-9.899036158350526
-5.0	5.882352941176471	28.559241119526483
-4.705882352941177	5.882352941176471	28.523961438183473
-4.411764705882353	5.882352941176471	27.82824141837557
-4.117647058823529	5.882352941176471	26.225614743371473
-3.8235294117647056	5.882352941176471	23.684211195332097
-3.5294117647058822	5.882352941176471	20.46377523217223
-3.235294117647059	5.882352941176471	17.03168237886347
-2.941176470588235	5.882352941176471	13.867805453825007
-2.6470588235294117	5.882352941176471	11.265343211645247
-2.3529411764705883	5.882352941176471	9.231632778699883
-2.0588235294117645	5.882352941176471	7.533800490149381
-1.7647058823529411	5.882352941176471	5.8536443042085216
-1.4705882352941178	5.882352941176471	3.959798783172607
-1.176470588235294	5.882352941176471	1.803511006850922
-0.8823529411764701	5.882352941176471	-0.5040765228004176
-0.5882352941176467	5.882352941176471	-2.802249449616772
-0.2941176470588234	5.882352941176471	-4.996972362680392
0.0	5.882352941176471	-7.102664187375812
0.2941176470588234	5.882352941176471	-9.181089643486349
0.5882352941176476	5.882352941176471	-11.219831230244083
0.882352941176471	5.882352941176471	-13.038841368287702
1.1764705882352944	5.882352941176471	-14.304947052315391
1.4705882352941178	5.882352941176471	-14.672982168871343
1.7647058823529411	5.882352941176471	-13.99222485399008
2.0588235294117645	5.882352941176471	-12.464844430188446
2.3529411764705888	5.882352941176471	-10.65235146029531
2.647058823529412	5.882352941176471	-9.296565925051851
2.9411764705882355	5.882352941176471	-9.018601067773247
3.2352941176470598	5.882352941176471	-10.03122495749664
3.5294117647058822	5.882352941176471	-12.00612558399951
3.8235294117647065	5.882352941176471	-14.17104604623962
4.117647058823529	5.882352941176471	-15.603893344051507
4.411764705882353	5.882352941176471	-15.595853146285194
4.7058823529411775	5.882352941176471	-13.921833486165141
5.0	5.882352941176471	-10.901632700983424
-5.0	6.61764705882353	23.086595016496553
-4.705882352941177	6.61764705882353	23.45746641835772
-4.411764705882353	6.61764705882353	23.326928386075963
-4.117647058823529	6.61764705882353	22.284967220271565
-3.8235294117647056	6.61764705882353	20.142085255419282
-3.5294117647058822	6.61764705882353	17.09291325892196
-3.235294117647059	6.61764705882353	13.677930187795567
-2.941176470588235	6.61764705882353	10.556576794285363
-2.6470588235294117	6.61764705882353	8.204647007107303
-2.3529411764705883	6.61764705882353	6.6900442601134085
-2.0588235294117645	6.61764705882353	5.642080396396007
-1.7647058823529411	6.61764705882353	4.431024968849335
-1.4705882352941178	6.61764705882353	2.4684938482615237
-1.176470588235294	6.61764705882353	-0.5190670219524751
-0.8823529411764701	6.61764705882353	-4.372814760318072
-0.5882352941176467	6.61764705882353	-8.585238815767447
-0.2941176470588234	6.61764705882353	-12.528234270318155
0.0	6.61764705882353	-15.70200307643793
0.2941176470588234	6.61764705882353	-17.88353898564726
0.5882352941176476	6.61764705882353	-19.1190812443008
0.882352941176471	6.61764705882353	-19.594360705360163
1.1764705882352944	6.61764705882353	-19.479117757817228
1.4705882352941178	6.61764705882353	-18.844947794455102
1.7647058823529411	6.61764705882353	-17.69989171890821
2.0588235294117645	6.61764705882353	-16.104182846974563
2.3529411764705888	6.61764705882353	-14.276508148029176
2.647058823529412	6.61764705882353	-12.601769115429025
2.9411764705882355	6.61764705882353	-11.509289532715659
3.2352941176470598	6.61764705882353	-11.271563305298102
3.5294117647058822	6.61764705882353	-11.830728477413217
3.8235294117647065	6.61764705882353	-12.758352367207802
4.117647058823529	6.61764705882353	-13.3915779235422
4.411764705882353	6.61764705882353	-13.097278432609713
4.7058823529411775	6.61764705882353	-11.544805756073611
5.0	6.61764705882353	-8.856670022002334
-5.0	7.352941176470589	15.781247404984228
-4.705882352941177	7.352941176470589	16.590458745886604
-4.411764705882353	7.352941176470589	17.198186097714043
-4.117647058823529	7.352941176470589	17.116475306346672
-3.8235294117647056	7.352941176470589	15.998750192202017
-3.5294117647058822	7.352941176470589	13.85882884807753
-3.235294117647059	7.352941176470589	11.109684704035347
-2.941176470588235	7.352941176470589	8.387081253843547
-2.6470588235294117	7.352941176470589	6.236745326005771
-2.3529411764705883	7.352941176470589	4.821506816055661
-2.0588235294117645	7.352941176470589	3.8037388343666567
-1.7647058823529411	7.352941176470589	2.4758264783212063
-1.4705882352941178	7.352941176470589	0.08781976763038202
-1.176470588235294	7.352941176470589	-3.779900011450305
-0.8823529411764701	7.352941176470589	-8.977488742744868
-0.5882352941176467	7.352941176470589	-14.795809980082709
-0.2941176470588234	7.352941176470589	-20.22161502648088
0.0	7.352941176470589	-24.317188746735262
0.2941176470588234	7.352941176470589	-26.549629423484227
0.5882352941176476	7.352941176470589	-26.927757118450806
0.882352941176471	7.352941176470589	-25.90461138316384
1.1764705882352944	7.352941176470589	-24.117281556302977
1.4705882352941178	7.352941176470589	-22.105519219090844
1.7647058823529411	7.352941176470589	-20.143892865036293
2.0588235294117645	7.352941176470589	-18.248045461533593
2.3529411764705888	7.352941176470589	-16.31741450853307
2.647058823529412	7.352941176470589	-14.308149370009101
2.9411764705882355	7.352941176470589	-12.325649909196184
3.2352941176470598	7.352941176470589	-10.584301309927945
3.5294117647058822	7.352941176470589	-9.266694630689209
3.8235294117647065	7.352941176470589	-8.376828170378708
4.117647058823529	7.352941176470589	-7.686643271304455
4.411764705882353	7.352941176470589	-6.821043705907531
4.7058823529411775	7.352941176470589	-5.44491526584272
5.0	7.352941176470589	-3.4533846119870386
-5.0	8.088235294117649	8.40517402091539
-4.705882352941177	8.088235294117649	9.61512147299863
-4.411764705882353	8.088235294117649	10.964849557736267
-4.117647058823529	8.088235294117649	11.977538683911243
-3.8235294117647056	8.088235294117649	12.199518955963471
-3.5294117647058822	8.088235294117649	11.421081880259933
-3.235294117647059	8.088235294117649	9.786993106950845
-2.941176470588235	8.088235294117649	7.723514456967219
-2.6470588235294117	8.088235294117649	5.703740753418816
-2.3529411764705883	8.088235294117649	3.965349915958254
-2.0588235294117645	8.088235294117649	2.332797123314551
-1.7647058823529411	8.088235294117649	0.2541806574131069
-1.4705882352941178	8.088235294117649	-2.941833403028559
-1.176470588235294	8.088235294117649	-7.679528201893191
-0.8823529411764701	8.088235294117649	-13.836770312336103
-0.5882352941176467	8.088235294117649	-20.668667183857913
-0.2941176470588234	8.088235294117649	-27.00933219432477
0.0	8.088235294117649	-31.674530451009446
0.2941176470588234	8.088235294117649	-33.88993699789943
0.5882352941176476	8.088235294117649	-33.55523072728166
0.882352941176471	8.088235294117649	-31.230770665393706
1.1764705882352944	8.088235294117649	-27.863147722104188
1.4705882352941178	8.088235294117649	-24.3845153925633
1.7647058823529411	8.088235294117649	-21.3709222298966
2.0588235294117645	8.088235294117649	-18.904838396835604
2.3529411764705888	8.088235294117649	-16.680135220575668
2.647058823529412	8.088235294117649	-14.269741568953627
2.9411764705882355	8.088235294117649	-11.405943923007321
3.2352941176470598	8.088235294117649	-8.132803632731036
3.5294117647058822	8.088235294117649	-4.7693327709427145
3.8235294117647065	8.088235294117649	-1.72575534968181
4.117647058823529	8.088235294117649	0.7118430480441376
4.411764705882353	8.088235294117649	2.5069599513191996
4.7058823529411775	8.088235294117649	3.8461007304904946
5.0	8.088235294117649	4.987116512592812
-5.0	8.823529411764707	2.425137736594765
-4.705882352941177	8.823529411764707	3.9975183061476454
-4.411764705882353	8.823529411764707	6.018114225273975
-4.117647058823529	8.823529411764707	8.068594928470006
-3.8235294117647056	8.823529411764707	9.648940247119498
-3.5294117647058822	8.823529411764707	10.348375451659527
-3.235294117647059	8.823529411764707	9.993861428584614
-2.941176470588235	8.823529411764707	8.690300473165415
-2.6470588235294117	8.823529411764707	6.718504314609543
-2.3529411764705883	8.823529411764707	4.336295172052767
-2.0588235294117645	8.823529411764707	1.5906558978042522
-1.7647058823529411	8.823529411764707	-1.7441157768066358
-1.4705882352941178	8.823529411764707	-6.04584545915084
-1.176470588235294	8.823529411764707	-11.582636494673999
-0.8823529411764701	8.823529411764707	-18.236487511845855
-0.5882352941176467	8.823529411764707	-25.36450371471681
-0.2941176470588234	8.823529411764707	-31.895972690972258
0.0	8.823529411764707	-36.65280577469663
0.2941176470588234	8.823529411764707	-38.767043170711545
0.5882352941176476	8.823529411764707	-38.0107146291833
0.882352941176471	8.823529411764707	-34.882991607068845
1.1764705882352944	8.823529411764707	-30.406334346782636
1.4705882352941178	8.823529411764707	-25.716998060546494
1.7647058823529411	8.823529411764707	-21.630864127104182
2.0588235294117645	8.823529411764707	-18.375983428766325
2.3529411764705888	8.823529411764707	-15.603080808050908
2.647058823529412	8.823529411764707	-12.653861892059286
2.9411764705882355	8.823529411764707	-8.948551193726622
3.2352941176470598	8.823529411764707	-4.305618458074523
3.5294117647058822	8.823529411764707	0.9506135789119483
3.8235294117647065	8.823529411764707	6.129190470341045
4.117647058823529	8.823529411764707	10.473429488562312
4.411764705882353	8.823529411764707	13.467641770771897
4.7058823529411775	8.823529411764707	15.004361075740258
5.0	8.823529411764707	15.348247893014694
-5.0	9.558823529411764	-1.2071590746772802
-4.705882352941177	9.558823529411764	0.7302614958264453
-4.411764705882353	9.558823529411764	3.3567917229244717
-4.117647058823529	9.558823529411764	6.293354432382301
-3.8235294117647056	9.558823529411764	9.025773037535684
-3.5294117647058822	9.558823529411764	11.000094572985997
-3.235294117647059	9.558823529411764	11.766522440621207
-2.941176470588235	9.558823529411764	11.102954751583145
-2.6470588235294117	9.558823529411764	9.050244821250724
-2.3529411764705883	9.558823529411764	5.83574387408531
-2.0588235294117645	9.558823529411764	1.7256907622765283
-1.7647058823529411	9.558823529411764	-3.1072672743449825
-1.4705882352941178	9.558823529411764	-8.617491783673419
-1.176470588235294	9.558823529411764	-14.790477182931433
-0.8823529411764701	9.558823529411764	-21.465477644320984
-0.5882352941176467	9.558823529411764	-28.18313062190532
-0.2941176470588234	9.558823529411764	-34.16764409017539
0.0	9.558823529411764	-38.49282913188229
0.2941176470588234	9.558823529411764	-40.38486899011923
0.5882352941176476	9.558823529411764	-39.53186948282488
0.882352941176471	9.558823529411764	-36.247359298865476
1.1764705882352944	9.558823529411764	-31.389840062731608
1.4705882352941178	9.558823529411764	-26.0510550707598
1.7647058823529411	9.558823529411764	-21.13898118476471
2.0588235294117645	9.558823529411764	-17.040113168605128
2.3529411764705888	9.558823529411764	-13.516901343062628
2.647058823529412	9.558823529411764	-9.890617089719253
2.9411764705882355	9.558823529411764	-5.426984084863253
3.2352941176470598	9.558823529411764	0.2538024525193574
3.5294117647058822	9.558823529411764	6.932319103891171
3.8235294117647065	9.558823529411764	13.821097248417619
4.117647058823529	9.558823529411764	19.85200490871436
4.411764705882353	9.558823529411764	24.0821264709746
4.7058823529411775	9.558823529411764	26.031720299071456
5.0	9.558823529411764	25.80968668044415
-5.0	10.294117647058824	-2.141399985683101
-4.705882352941177	10.294117647058824	0.18206083973947962
-4.411764705882353	10.294117647058824	3.3736507865494136
-4.117647058823529	10.294117647058824	7.0144335567969085
-3.8235294117647056	10.294117647058824	10.557322493805476
-3.5294117647058822	10.294117647058824	13.36098022945376
-3.235294117647059	10.294117647058824	14.800799022369691
-2.941176470588235	10.294117647058824	14.424476032258248
-2.6470588235294117	10.294117647058824	12.082031842948812
-2.3529411764705883	10.294117647058824	7.962406755616581
-2.0588235294117645	10.294117647058824	2.5125883684270622
-1.7647058823529411	10.294117647058824	-3.7231619095617763
-1.4705882352941178	10.294117647058824	-10.262693983635728
-1.176470588235294	10.294117647058824	-16.763713187632224
-0.8823529411764701	10.294117647058824	-22.987231983805778
-0.5882352941176467	10.294117647058824	-28.68276418823413
-0.2941176470588234	10.294117647058824	-33.48177729335647
0.0	10.294117647058824	-36.88711998953806
0.2941176470588234	10.294117647058824	-38.393627090925825
0.5882352941176476	10.294117647058824	-37.69530538355872
0.882352941176471	10.294117647058824	-34.871691278757474
1.1764705882352944	10.294117647058824	-30.43835620644643
1.4705882352941178	10.294117647058824	-25.204273628153352
1.7647058823529411	10.294117647058824	-19.97620604398272
2.0588235294117645	10.294117647058824	-15.237584595473741
2.3529411764705888	10.294117647058824	-10.958160357906522
2.647058823529412	10.294117647058824	-6.640475350223085
2.9411764705882355	10.294117647058824	-1.6000408180160726
3.2352941176470598	10.294117647058824	4.639610883654561
3.5294117647058822	10.294117647058824	12.01944838208903
3.8235294117647065	10.294117647058824	19.844385083672403
4.117647058823529	10.294117647058824	26.96743205741518
4.411764705882353	10.294117647058824	32.184432268597774
4.7058823529411775	10.294117647058824	34.667207873482695
5.0	10.294117647058824	34.246726156713834
-5.0	11.029411764705884	-0.6372035374050995
-4.705882352941177	11.029411764705884	2.0378107596671278
-4.411764705882353	11.029411764705884	5.736233226759385
-4.117647058823529	11.029411764705884	9.895241751169525
-3.8235294117647056	11.029411764705884	13.868007368907536
-3.5294117647058822	11.029411764705884	16.94851469369314
-3.235294117647059	11.029411764705884	18.452007483613396
-2.941176470588235	11.029411764705884	17.855229670253138
-2.6470588235294117	11.029411764705884	14.951204769509191
-2.3529411764705883	11.029411764705884	9.94431680643221
-2.0588235294117645	11.029411764705884	3.4245064937552137
-1.7647058823529411	11.029411764705884	-3.788382559839693
-1.4705882352941178	11.029411764705884	-10.874485290922685
-1.176470588235294	11.029411764705884	-17.22159396019549
-0.8823529411764701	11.029411764705884	-22.522047640941388
-0.5882352941176467	11.029411764705884	-26.725372997802282
-0.2941176470588234	11.029411764705884	-29.887450156093983
0.0	11.029411764705884	-32.01002510190842
0.2941176470588234	11.029411764705884	-32.96608707513264
0.5882352941176476	11.029411764705884	-32.55445612682975
0.882352941176471	11.029411764705884	-30.648698101250318
1.1764705882352944	11.029411764705884	-27.34502948802313
1.4705882352941178	11.029411764705884	-23.00699597550637
1.7647058823529411	11.029411764705884	-18.1585225941138
2.0588235294117645	11.029411764705884	-13.264350460338072
2.3529411764705888	11.029411764705884	-8.51001142551215
2.647058823529412	11.029411764705884	-3.709378044446634
2.9411764705882355	11.029411764705884	1.5873434749072857
3.2352941176470598	11.029411764705884	7.813878597870158
3.5294117647058822	11.029411764705884	15.061356231145082
3.8235294117647065	11.029411764705884	22.868753709070603
4.117647058823529	11.029411764705884	30.250999942773003
4.411764705882353	11.029411764705884	35.977865518062686
4.7058823529411775	11.029411764705884	38.99649096055564
5.0	11.029411764705884	38.81753517259908
-5.0	11.764705882352942	2.505248520354611
-4.705882352941177	11.764705882352942	5.374140210927285
-4.411764705882353	11.764705882352942	9.452789911631426
-4.117647058823529	11.764705882352942	13.952666719180165
-3.8235294117647056	11.764705882352942	18.037445109768758
-3.5294117647058822	11.764705882352942	20.912020000544615
-3.235294117647059	11.764705882352942	21.9091907048022
-2.941176470588235	11.764705882352942	20.593535355453863
-2.6470588235294117	11.764705882352942	16.872683756407017
-2.3529411764705883	11.764705882352942	11.071568716365611
-2.0588235294117645	11.764705882352942	3.913082599116721
-1.7647058823529411	11.764705882352942	-3.6257192893597345
-1.4705882352941178	11.764705882352942	-10.557265955295815
-1.176470588235294	11.764705882352942	-16.14594041105095
-0.8823529411764701	11.764705882352942	-20.08465884650664
-0.5882352941176467	11.764705882352942	-22.508625681782483
-0.2941176470588234	11.764705882352942	-23.839756288412126
0.0	11.764705882352942	-24.534561727304094
0.2941176470588234	11.764705882352942	-24.85492653638815
0.5882352941176476	11.764705882352942	-24.768640481828463
0.882352941176471	11.764705882352942	-24.01894426649799
1.1764705882352944	11.764705882352942	-22.313978949519672
1.4705882352941178	11.764705882352942	-19.524784362652298
1.7647058823529411	11.764705882352942	-15.778619247642801
2.0588235294117645	11.764705882352942	-11.395129484356332
2.3529411764705888	11.764705882352942	-6.704126542846126
2.647058823529412	11.764705882352942	-1.8554141606047843
2.9411764705882355	11.764705882352942	3.2577667251997475
3.2352941176470598	11.764705882352942	8.898534568895544
3.5294117647058822	11.764705882352942	15.245162685442246
3.8235294117647065	11.764705882352942	22.131284972556173
4.117647058823529	11.764705882352942	28.915841273071514
4.411764705882353	11.764705882352942	34.57843001893685
4.7058823529411775	11.764705882352942	38.02799434902703
5.0	11.764705882352942	38.50361829528582
-5.0	12.5	6.137178991153979
-4.705882352941177	12.5	8.920204224807112
-4.411764705882353	12.5	13.177997610340578
-4.117647058823529	12.5	17.87517603257811
-3.8235294117647056	12.5	21.90955346881987
-3.5294117647058822	12.5	24.33299187746276
-3.235294117647059	12.5	24.5039650671269
-2.941176470588235	12.5	22.17090901567445
-2.6470588235294117	12.5	17.50091783629948
-2.3529411764705883	12.5	11.059152394449312
-2.0588235294117645	12.5	3.7272327955159605
-1.7647058823529411	12.5	-3.4537379696856334
-1.4705882352941178	12.5	-9.506575375491817
-1.176470588235294	12.5	-13.75853520723279
-0.8823529411764701	12.5	-16.017447427375124
-0.5882352941176467	12.5	-16.604162958673133
-0.2941176470588234	12.5	-16.20826407273287
0.0	12.5	-15.608230015531845
0.2941176470588234	12.5	-15.363679853938002
0.5882352941176476	12.5	-15.60899173538887
0.882352941176471	12.5	-16.037715184849176
1.1764705882352944	12.5	-16.080740445994632
1.4705882352941178	12.5	-15.189505671792006
1.7647058823529411	12.5	-13.085634428088628
2.0588235294117645	12.5	-9.857799123427704
2.3529411764705888	12.5	-5.8673085886027
2.647058823529412	12.5	-1.5250467045861082
2.9411764705882355	12.5	2.929205901048517
3.2352941176470598	12.5	7.51568496750791
3.5294117647058822	12.5	12.415041026261646
3.8235294117647065	12.5	17.729941418819557
4.117647058823529	12.5	23.24140237329646
4.411764705882353	12.5	28.308311448824636
4.7058823529411775	12.5	31.99364799011893
5.0	12.5	33.3870583662745
-5.0	13.23529411764706	9.09025538234149
-4.705882352941177	13.23529411764706	11.47634396494132
-4.411764705882353	13.23529411764706	15.693615585710857
-4.117647058823529	13.23529411764706	20.513463025524523
-3.8235294117647056	13.23529411764706	24.53873067239054
-3.5294117647058822	13.23529411764706	26.592118446283365
-3.235294117647059	13.23529411764706	25.994428516188158
-2.941176470588235	13.23529411764706	22.67438509270356
-2.6470588235294117	13.23529411764706	17.12010374241702
-2.3529411764705883	13.23529411764706	10.223357462211908
-2.0588235294117645	13.23529411764706	3.073155783028332
-1.7647058823529411	13.23529411764706	-3.261554476547083
-1.4705882352941178	13.23529411764706	-7.936432019363739
-1.176470588235294	13.23529411764706	-10.500749705773146
-0.8823529411764701	13.23529411764706	-10.996492966419886
-0.5882352941176467	13.23529411764706	-9.946537735848278
-0.2941176470588234	13.23529411764706	-8.207560563668686
0.0	13.23529411764706	-6.707381598402588
0.2941176470588234	13.23529411764706	-6.1412189023919055
0.5882352941176476	13.23529411764706	-6.7366194989716455
0.882352941176471	13.23529411764706	-8.18628386974979
1.1764705882352944	13.23529411764706	-9.786741724983749
1.4705882352941178	13.23529411764706	-10.732230029997702
1.7647058823529411	13.23529411764706	-10.439430965025888
2.0588235294117645	13.23529411764706	-8.759586431665788
2.3529411764705888	13.23529411764706	-5.984606907066748
2.647058823529412	13.23529411764706	-2.652441085714404
2.9411764705882355	13.23529411764706	0.7436461224036517
3.2352941176470598	13.23529411764706	3.988357994432363
3.5294117647058822	13.23529411764706	7.195851130987038
3.8235294117647065	13.23529411764706	10.650218987098791
4.117647058823529	13.23529411764706	14.519693928579509
4.411764705882353	13.23529411764706	18.602925420280926
4.7058823529411775	13.23529411764706	22.258743484365816
5.0	13.23529411764706	24.583523144411323
-5.0	13.97058823529412	10.561005694884248
-4.705882352941177	13.97058823529412	12.347498891560663
-4.411764705882353	13.97058823529412	16.371162648181606
-4.117647058823529	13.97058823529412	21.323938901225386
-3.8235294117647056	13.97058823529412	25.5520683585055
-3.5294117647058822	13.97058823529412	27.599425320623386
-3.235294117647059	13.97058823529412	26.64572444268249
-2.941176470588235	13.97058823529412	22.700909957046147
-2.6470588235294117	13.97058823529412	16.526343396082936
-2.3529411764705883	13.97058823529412	9.353457514232216
-2.0588235294117645	13.97058823529412	2.522064033651324
-1.7647058823529411	13.97058823529412	-2.84574209699416
-1.4705882352941178	13.97058823529412	-6.06479247898741
-1.176470588235294	13.97058823529412	-6.978992298421879
-0.8823529411764701	13.97058823529412	-5.939130113823172
-0.5882352941176467	13.97058823529412	-3.6884540614751735
-0.2941176470588234	13.97058823529412	-1.176292941697028
0.0	13.97058823529412	0.6759013867934751
0.2941176470588234	13.97058823529412	1.2144600772546834
0.5882352941176476	13.97058823529412	0.2366521708462468
0.882352941176471	13.97058823529412	-1.9503965812677215
1.1764705882352944	13.97058823529412	-4.6348093058033015
1.4705882352941178	13.97058823529412	-6.950388036139273
1.7647058823529411	13.97058823529412	-8.18768552404902
2.0588235294117645	13.97058823529412	-8.042248026892889
2.3529411764705888	13.97058823529412	-6.691725839155783
2.647058823529412	13.97058823529412	-4.664002081801492
2.9411764705882355	13.97058823529412	-2.5552808426273668
3.2352941176470598	13.97058823529412	-0.7330852820503146
3.5294117647058822	13.97058823529412	0.8270936468976586
3.8235294117647065	13.97058823529412	2.483775492167629
4.117647058823529	13.97058823529412	4.672466416465926
4.411764705882353	13.97058823529412	7.577667790148505
4.7058823529411775	13.97058823529412	10.908182777896672
5.0	13.97058823529412	13.909107474910467
-5.0	14.705882352941178	10.384232965526724
-4.705882352941177	14.705882352941178	11.586937262984632
-4.411764705882353	14.705882352941178	15.388153906827062
-4.117647058823529	14.705882352941178	20.538305140558272
-3.8235294117647056	14.705882352941178	25.23310616758622
-3.5294117647058822	14.705882352941178	27.75055278833172
-3.235294117647059	14.705882352941178	27.038975254172712
-2.941176470588235	14.705882352941178	23.03854993969513
-2.6470588235294117	14.705882352941178	16.641071860253554
-2.3529411764705883	14.705882352941178	9.340160060756117
-2.0588235294117645	14.705882352941178	2.7316323398573665
-1.7647058823529411	14.705882352941178	-1.9473313743906466
-1.4705882352941178	14.705882352941178	-4.100012876783598
-1.176470588235294	14.705882352941178	-3.8234068225846443
-0.8823529411764701	14.705882352941178	-1.7696402336685875
-0.5882352941176467	14.705882352941178	1.099728035859929
-0.2941176470588234	14.705882352941178	3.779664895219371
0.0	14.705882352941178	5.4481313051267595
0.2941176470588234	14.705882352941178	5.624100846661268
0.5882352941176476	14.705882352941178	4.245247365488455
0.882352941176471	14.705882352941178	1.6566999448615523
1.1764705882352944	14.705882352941178	-1.4948413804137015
1.4705882352941178	14.705882352941178	-4.4509183557008924
1.7647058823529411	14.705882352941178	-6.573023099026951
2.0588235294117645	14.705882352941178	-7.543053964378554
2.3529411764705888	14.705882352941178	-7.4517759937736265
2.647058823529412	14.705882352941178	-6.7261823631326685
2.9411764705882355	14.705882352941178	-5.912252368832579
3.2352941176470598	14.705882352941178	-5.401162201976472
3.5294117647058822	14.705882352941178	-5.226393543050481
3.8235294117647065	14.705882352941178	-5.039110280044227
4.117647058823529	14.705882352941178	-4.290889767639987
4.411764705882353	14.705882352941178	-2.549747901035431
4.7058823529411775	14.705882352941178	0.2014509472489081
5.0	14.705882352941178	3.4425293983517733
-5.0	15.441176470588236	9.039847537282157
-4.705882352941177	15.441176470588236	9.907371392021219
-4.411764705882353	15.441176470588236	13.573975927336022
-4.117647058823529	15.441176470588236	18.96756916318579
-3.8235294117647056	15.441176470588236	24.286429379662927
-3.5294117647058822	15.441176470588236	27.636373457703133
-3.235294117647059	15.441176470588236	27.709937350065502
-2.941176470588235	15.441176470588236	24.239424492370354
-2.6470588235294117	15.441176470588236	18.057298366687824
-2.3529411764705883	15.441176470588236	10.763061529325864
-2.0588235294117645	15.441176470588236	4.15010733658041
-1.7647058823529411	15.441176470588236	-0.3757968719190039
-1.4705882352941178	15.441176470588236	-2.1782875144737996
-1.176470588235294	15.441176470588236	-1.4678002753282833
-0.8823529411764701	15.441176470588236	0.900912578261444
-0.5882352941176467	15.441176470588236	3.7897414835772736
-0.2941176470588234	15.441176470588236	6.145072596005055
0.0	15.441176470588236	7.256069778386144
0.2941176470588234	15.441176470588236	6.8568519418713825
0.5882352941176476	15.441176470588236	5.091427007176484
0.882352941176471	15.441176470588236	2.394276845543933
1.1764705882352944	15.441176470588236	-0.6610963294423406
1.4705882352941178	15.441176470588236	-3.5121566580688626
1.7647058823529411	15.441176470588236	-5.737958560364824
2.0588235294117645	15.441176470588236	-7.153800842328664
2.3529411764705888	15.441176470588236	-7.845845518378233
2.647058823529412	15.441176470588236	-8.121728355838485
2.9411764705882355	15.441176470588236	-8.37398613634102
3.2352941176470598	15.441176470588236	-8.892394367288922
3.5294117647058822	15.441176470588236	-9.699398630798534
3.8235294117647065	15.441176470588236	-10.493126023224761
4.117647058823529	15.441176470588236	-10.748633992036527
4.411764705882353	15.441176470588236	-9.957433500886019
4.7058823529411775	15.441176470588236	-7.909434337477347
5.0	15.441176470588236	-4.881540628373671
-5.0	16.176470588235297	7.362471841785151
-4.705882352941177	16.176470588235297	8.283994427446881
-4.411764705882353	16.176470588235297	11.95603532396685
-4.117647058823529	16.176470588235297	17.548631367049286
-3.8235294117647056	16.176470588235297	23.425444060310546
-3.5294117647058822	16.176470588235297	27.683532028800826
-3.235294117647059	16.176470588235297	28.829583072798894
-2.941176470588235	16.176470588235297	26.3217547468076
-2.6470588235294117	16.176470588235297	20.75935605148416
-2.3529411764705883	16.176470588235297	13.649579879364747
-2.0588235294117645	16.176470588235297	6.854771512513678
-1.7647058823529411	16.176470588235297	1.9479203255149269
-1.4705882352941178	16.176470588235297	-0.2736807351027668
-1.176470588235294	16.176470588235297	0.050186512384412296
-0.8823529411764701	16.176470588235297	2.0283825733728627
-0.5882352941176467	16.176470588235297	4.435054339065772
-0.2941176470588234	16.176470588235297	6.167763737064074
0.0	16.176470588235297	6.572633147147216
0.2941176470588234	16.176470588235297	5.546002468094438
0.5882352941176476	16.176470588235297	3.4273557936735717
0.882352941176471	16.176470588235297	0.7750037969457662
1.1764705882352944	16.176470588235297	-1.8636280022246652
1.4705882352941178	16.176470588235297	-4.107074435056266
1.7647058823529411	16.176470588235297	-5.795758856566348
2.0588235294117645	16.176470588235297	-6.9699610955585385
2.3529411764705888	16.176470588235297	-7.8073346046829535
2.647058823529412	16.176470588235297	-8.547067424961295
2.9411764705882355	16.176470588235297	-9.40939628248444
3.2352941176470598	16.176470588235297	-10.512480462783802
3.5294117647058822	16.176470588235297	-11.79993963040199
3.8235294117647065	16.176470588235297	-13.010474992087705
4.117647058823529	16.176470588235297	-13.725597213403411
4.411764705882353	16.176470588235297	-13.508465904509777
4.7058823529411775	16.176470588235297	-12.100600662968748
5.0	16.176470588235297	-9.597385481875985
-5.0	16.911764705882355	6.092062304756703
-4.705882352941177	16.911764705882355	7.447892126831098
-4.411764705882353	16.911764705882355	11.241938511244115
-4.117647058823529	16.911764705882355	16.879308758199084
-3.8235294117647056	16.911764705882355	23.01725476397112
-3.5294117647058822	16.911764705882355	27.936264557817633
-3.235294117647059	16.911764705882355	30.111094968607652
-2.941176470588235	16.911764705882355	28.7605667743854
-2.6470588235294117	16.911764705882355	24.14792389772829
-2.3529411764705883	16.911764705882355	17.499385908370474
-2.0588235294117645	16.911764705882355	10.566515108005781
-1.7647058823529411	16.911764705882355	5.0071589018112626
-1.4705882352941178	16.911764705882355	1.8324635513238121
-1.176470588235294	16.911764705882355	1.131967866525427
-0.8823529411764701	16.911764705882355	2.163727898037875
-0.5882352941176467	16.911764705882355	3.741015713877477
-0.2941176470588234	16.911764705882355	4.731923405386156
0.0	16.911764705882355	4.461369589909979
0.2941176470588234	16.911764705882355	2.8709459136887254
0.5882352941176476	16.911764705882355	0.41223630298169844
0.882352941176471	16.911764705882355	-2.236150701613358
1.1764705882352944	16.911764705882355	-4.479364676128
1.4705882352941178	16.911764705882355	-6.01289034316423
1.7647058823529411	16.911764705882355	-6.864625162958365
2.0588235294117645	16.911764705882355	-7.296174414462861
2.3529411764705888	16.911764705882355	-7.641333993966775
2.647058823529412	16.911764705882355	-8.164356152630184
2.9411764705882355	16.911764705882355	-8.984898900944653
3.2352941176470598	16.911764705882355	-10.06946729306783
3.5294117647058822	16.911764705882355	-11.25995547350647
3.8235294117647065	16.911764705882355	-12.311106213207797
4.117647058823529	16.911764705882355	-12.930747803645875
4.411764705882353	16.911764705882355	-12.836678338934394
4.7058823529411775	16.911764705882355	-11.842567699546638
5.0	16.911764705882355	-9.960011339776958
-5.0	17.647058823529413	5.503532207008084
-4.705882352941177	17.647058823529413	7.533663184597093
-4.411764705882353	17.647058823529413	11.50245103602869
-4.117647058823529	17.647058823529413	16.97635890216455
-3.8235294117647056	17.647058823529413	22.9618774970413
-3.5294117647058822	17.647058823529413	28.08526195828171
-3.235294117647059	17.647058823529413	30.980072510553487
-2.941176470588235	17.647058823529413	30.75068899957708
-2.6470588235294117	17.647058823529413	27.32165601318261
-2.3529411764705883	17.647058823529413	21.510617802731346
-2.0588235294117645	17.647058823529413	14.770800621764264
-1.7647058823529411	17.647058823529413	8.690637908316312
-1.4705882352941178	17.647058823529413	4.4471725411390235
-1.176470588235294	17.647058823529413	2.433502814887527
-0.8823529411764701	17.647058823529413	2.2058202353972423
-0.5882352941176467	17.647058823529413	2.7565163611618946
-0.2941176470588234	17.647058823529413	2.981024863391598
0.0	17.647058823529413	2.131164039375596
0.2941176470588234	17.647058823529413	0.06861874000457568
0.5882352941176476	17.647058823529413	-2.7656242765252497
0.882352941176471	17.647058823529413	-5.618682302720181
1.1764705882352944	17.647058823529413	-7.784924637412175
1.4705882352941178	17.647058823529413	-8.889685164148183
1.7647058823529411	17.647058823529413	-8.986782506954246
2.0588235294117645	17.647058823529413	-8.4587583908392
2.3529411764705888	17.647058823529413	-7.79909423843646
2.647058823529412	17.647058823529413	-7.394631748403864
2.9411764705882355	17.647058823529413	-7.40261086359299
3.2352941176470598	17.647058823529413	-7.751974437067979
3.5294117647058822	17.647058823529413	-8.232804280725713
3.8235294117647065	17.647058823529413	-8.605619624356148
4.117647058823529	17.647058823529413	-8.674887879791982
4.411764705882353	17.647058823529413	-8.312470416781213
4.7058823529411775	17.647058823529413	-7.455949419994713
5.0	17.647058823529413	-6.117996458181306
-5.0	18.38235294117647	5.310413271486468
-4.705882352941177	18.38235294117647	8.054518334403086
-4.411764705882353	18.38235294117647	12.194792381349789
-4.117647058823529	18.38235294117647	17.344388123658973
-3.8235294117647056	18.38235294117647	22.824535055352758
-3.5294117647058822	18.38235294117647	27.685250027679917
-3.235294117647059	18.38235294117647	30.880829491389825
-2.941176470588235	18.38235294117647	31.57111203577494
-2.6470588235294117	18.38235294117647	29.43591028772388
-2.3529411764705883	18.38235294117647	24.85471911611947
-2.0588235294117645	18.38235294117647	18.843058973448127
-1.7647058823529411	18.38235294117647	12.738318680665738
-1.4705882352941178	18.38235294117647	7.744902624667976
-1.176470588235294	18.38235294117647	4.522410503513335
-0.8823529411764701	18.38235294117647	2.9915760099237954
-0.5882352941176467	18.38235294117647	2.440992151451523
-0.2941176470588234	18.38235294117647	1.884922183305859
0.0	18.38235294117647	0.5117009353750817
0.2941176470588234	18.38235294117647	-1.973785688249741
0.5882352941176476	18.38235294117647	-5.255061405623302
0.882352941176471	18.38235294117647	-8.580201437041502
1.1764705882352944	18.38235294117647	-11.110285463512966
1.4705882352941178	18.38235294117647	-12.27202658447694
1.7647058823529411	18.38235294117647	-11.960089400056102
2.0588235294117645	18.38235294117647	-10.518710983642087
2.3529411764705888	18.38235294117647	-8.54072017196702
2.647058823529412	18.38235294117647	-6.600332929328381
2.9411764705882355	18.38235294117647	-5.049194688715815
3.2352941176470598	18.38235294117647	-3.9539950620266584
3.5294117647058822	18.38235294117647	-3.1721306281446218
3.8235294117647065	18.38235294117647	-2.4952290730828715
4.117647058823529	18.38235294117647	-1.7717410732432644
4.411764705882353	18.38235294117647	-0.9525209027894093
4.7058823529411775	18.38235294117647	-0.061772365637125404
5.0	18.38235294117647	0.857753910606025
-5.0	19.11764705882353	4.874708170890824
-4.705882352941177	19.11764705882353	8.188250546277391
-4.411764705882353	19.11764705882353	12.470144136716492
-4.117647058823529	19.11764705882353	17.263975353417166
-3.8235294117647056	19.11764705882353	22.092743725717483
-3.5294117647058822	19.11764705882353	26.395889711567136
-3.235294117647059	19.11764705882353	29.523857198984285
-2.941176470588235	19.11764705882353	30.846404176114614
-2.6470588235294117	19.11764705882353	29.955847575273495
-2.3529411764705883	19.11764705882353	26.87254512814071
-2.0588235294117645	19.11764705882353	22.132427703672015
-1.7647058823529411	19.11764705882353	16.67674172456368
-1.4705882352941178	19.11764705882353	11.55651631041874
-1.176470588235294	19.11764705882353	7.562334322802419
-0.8823529411764701	19.11764705882353	4.940938684923792
-0.5882352941176467	19.11764705882353	3.333193442453723
-0.2941176470588234	19.11764705882353	1.9716929534043963
0.0	19.11764705882353	0.05616269270372598
0.2941176470588234	19.11764705882353	-2.8600302864262783
0.5882352941176476	19.11764705882353	-6.645652304475551
0.882352941176471	19.11764705882353	-10.627578094769003
1.1764705882352944	19.11764705882353	-13.86413402164332
1.4705882352941178	19.11764705882353	-15.526021727530708
1.7647058823529411	19.11764705882353	-15.2129425026279
2.0588235294117645	19.11764705882353	-13.07434556370232
2.3529411764705888	19.11764705882353	-9.701613803112785
2.647058823529412	19.11764705882353	-5.864956183110603
2.9411764705882355	19.11764705882353	-2.2294237049157957
3.2352941176470598	19.11764705882353	0.825035399024042
3.5294117647058822	19.11764705882353	3.222902777048235
3.8235294117647065	19.11764705882353	5.0815766597326215
4.117647058823529	19.11764705882353	6.556791043998981
4.411764705882353	19.11764705882353	7.735462581354993
4.7058823529411775	19.11764705882353	8.619504357474144
5.0	19.11764705882353	9.180126475567974
-5.0	19.85294117647059	3.5781940330181214
-4.705882352941177	19.85294117647059	7.190518626459276
-4.411764705882353	19.85294117647059	11.568888723460939
-4.117647058823529	19.85294117647059	16.11112869228417
-3.8235294117647056	19.85294117647059	20.390153209933757
-3.5294117647058822	19.85294117647059	24.099332528010542
-3.235294117647059	19.85294117647059	26.947027902593216
-2.941176470588235	19.85294117647059	28.59874164451051
-2.6470588235294117	19.85294117647059	28.728332078435972
-2.3529411764705883	19.85294117647059	27.16320201292782
-2.0588235294117645	19.85294117647059	24.037425847331964
-1.7647058823529411	19.85294117647059	19.844612960237917
-1.4705882352941178	19.85294117647059	15.325442960289497
-1.176470588235294	19.85294117647059	11.212816107414824
-0.8823529411764701	19.85294117647059	7.943144307370113
-0.5882352941176467	19.85294117647059	5.476699466748522
-0.2941176470588234	19.85294117647059	3.3299124886022664
0.0	19.85294117647059	0.8242245261520917
0.2941176470588234	19.85294117647059	-2.552147162954311
0.5882352941176476	19.85294117647059	-6.835613165410955
0.882352941176471	19.85294117647059	-11.48065789653257
1.1764705882352944	19.85294117647059	-15.51356414986114
1.4705882352941178	19.85294117647059	-17.88429234586341
1.7647058823529411	19.85294117647059	-17.863245120764034
2.0588235294117645	19.85294117647059	-15.311774607979768
2.3529411764705888	19.85294117647059	-10.717663413388227
2.647058823529412	19.85294117647059	-4.99655566120224
2.9411764705882355	19.85294117647059	0.8375120495775263
3.2352941176470598	19.85294117647059	5.983144657800678
3.5294117647058822	19.85294117647059	10.02236101839784
3.8235294117647065	19.85294117647059	12.910205995198464
4.117647058823529	19.85294117647059	14.831211558309983
4.411764705882353	19.85294117647059	16.02228341429195
4.7058823529411775	19.85294117647059	16.654357402308626
5.0	19.85294117647059	16.81108314814491
-5.0	20.58823529411765	1.1341600877315123
-4.705882352941177	20.58823529411765	4.71012438448495
-4.411764705882353	20.58823529411765	9.101829289181762
-4.117647058823529	20.58823529411765	13.555391605583647
-3.8235294117647056	20.58823529411765	17.55722783540305
-3.5294117647058822	20.58823529411765	20.8650021821775
-3.235294117647059	20.58823529411765	23.406253577073695
-2.941176470588235	20.58823529411765	25.131299472737446
-2.6470588235294117	20.58823529411765	25.922602797112727
-2.3529411764705883	20.58823529411765	25.618419083923182
-2.0588235294117645	20.58823529411765	24.130916656569386
-1.7647058823529411	20.58823529411765	21.573862711755964
-1.4705882352941178	20.58823529411765	18.301425709966455
-1.176470588235294	20.58823529411765	14.807565182808473
-0.8823529411764701	20.58823529411765	11.519286503782821
-0.5882352941176467	20.58823529411765	8.589178225837337
-0.2941176470588234	20.58823529411765	5.809817780065132
0.0	20.58823529411765	2.7203852755963407
0.2941176470588234	20.58823529411765	-1.1220818544403386
0.5882352941176476	20.58823529411765	-5.8274402176698885
0.882352941176471	20.58823529411765	-10.971341487323034
1.1764705882352944	20.58823529411765	-15.6247284474717
1.4705882352941178	20.58823529411765	-18.626567830269902
1.7647058823529411	20.58823529411765	-18.996533124275437
2.0588235294117645	20.58823529411765	-16.31385537571355
2.3529411764705888	20.58823529411765	-10.899064093465157
2.647058823529412	20.58823529411765	-3.7221361084179048
2.9411764705882355	20.58823529411765	3.918761056212907
3.2352941176470598	20.58823529411765	10.807427154142712
3.5294117647058822	20.58823529411765	16.140659137910497
3.8235294117647065	20.58823529411765	19.66228758325822
4.117647058823529	20.58823529411765	21.58069987982146
4.411764705882353	20.58823529411765	22.34585190223584
4.7058823529411775	20.58823529411765	22.409073316560313
5.0	20.58823529411765	22.070972783152296
-5.0	21.323529411764707	-2.314746536024545
-4.705882352941177	21.323529411764707	0.8769065276602213
-4.411764705882353	21.323529411764707	5.127509089823615
-4.117647058823529	21.323529411764707	9.602381441794716
-3.8235294117647056	21.323529411764707	13.6288665756125
-3.5294117647058822	21.323529411764707	16.849929770043907
-3.235294117647059	21.323529411764707	19.22017958910436
-2.941176470588235	21.323529411764707	20.871907158777766
-2.6470588235294117	21.323529411764707	21.941454259354195
-2.3529411764705883	21.323529411764707	22.455851356792095
-2.0588235294117645	21.323529411764707	22.33329497263223
-1.7647058823529411	21.323529411764707	21.47733486207517
-1.4705882352941178	21.323529411764707	19.887307207268744
-1.176470588235294	21.323529411764707	17.70024751135791
-0.8823529411764701	21.323529411764707	15.12649115853731
-0.5882352941176467	21.323529411764707	12.314499999995594
-0.2941176470588234	21.323529411764707	9.23569643287978
0.0	21.323529411764707	5.681719195991289
0.2941176470588234	21.323529411764707	1.4089615257271202
0.5882352941176476	21.323529411764707	-3.622491557886507
0.882352941176471	21.323529411764707	-9.037602166211823
1.1764705882352944	21.323529411764707	-13.99357506752791
1.4705882352941178	21.323529411764707	-17.353252407942087
1.7647058823529411	21.323529411764707	-18.045020740635632
2.0588235294117645	21.323529411764707	-15.470842155457888
2.3529411764705888	21.323529411764707	-9.785722767427668
2.647058823529412	21.323529411764707	-1.9169681785789834
2.9411764705882355	21.323529411764707	6.698685127742947
3.2352941176470598	21.323529411764707	14.559072407846735
3.5294117647058822	21.323529411764707	20.54335043522137
3.8235294117647065	21.323529411764707	24.187489732394763
4.117647058823529	21.323529411764707	25.696626916830166
4.411764705882353	21.323529411764707	25.720719737574754
4.7058823529411775	21.323529411764707	25.017193315521965
5.0	21.323529411764707	24.156467702518093
-5.0	22.058823529411768	-6.314601404834228
-4.705882352941177	22.058823529411768	-3.8138927096739437
-4.411764705882353	22.058823529411768	0.07030435591586404
-4.117647058823529	22.058823529411768	4.548149893351935
-3.8235294117647056	22.058823529411768	8.802282884870902
-3.5294117647058822	22.058823529411768	12.25055917055808
-3.235294117647059	22.058823529411768	14.692304725795026
-2.941176470588235	22.058823529411768	16.281875858289503
-2.6470588235294117	22.058823529411768	17.359908480770926
-2.3529411764705883	22.058823529411768	18.237931947999044
-2.0588235294117645	22.058823529411768	19.04323995378839
-1.7647058823529411	22.058823529411768	19.686138362420007
-1.4705882352941178	22.058823529411768	19.93958918338667
-1.176470588235294	22.058823529411768	19.563844181798256
-0.8823529411764701	22.058823529411768	18.397093190707203
-0.5882352941176467	22.058823529411768	16.370427346839058
-0.2941176470588234	22.058823529411768	13.465453649016876
0.0	22.058823529411768	9.676479587670308
0.2941176470588234	22.058823529411768	5.0374866803465945
0.5882352941176476	22.058823529411768	-0.2737587887267381
0.882352941176471	22.058823529411768	-5.807734748937541
1.1764705882352944	22.058823529411768	-10.786185822064628
1.4705882352941178	22.058823529411768	-14.197767961356458
1.7647058823529411	22.058823529411768	-15.0593565909952
2.0588235294117645	22.058823529411768	-12.76442692641428
2.3529411764705888	22.058823529411768	-7.374455803078462
2.647058823529412	22.058823529411768	0.2903119601121027
2.9411764705882355	22.058823529411768	8.830639315199734
3.2352941176470598	22.058823529411768	16.672313994864894
3.5294117647058822	22.058823529411768	22.544556590779244
3.8235294117647065	22.058823529411768	25.84375691054231
4.117647058823529	22.058823529411768	26.74006348173427
4.411764705882353	22.058823529411768	25.99623258334184
4.7058823529411775	22.058823529411768	24.59251469301136
5.0	22.058823529411768	23.32940513891655
-5.0	22.794117647058826	-10.309828653925283
-4.705882352941177	22.794117647058826	-8.69601025314163
-4.411764705882353	22.794117647058826	-5.4143678642656
-4.117647058823529	22.794117647058826	-1.074540011007901
-3.8235294117647056	22.794117647058826	3.4515945821709177
-3.5294117647058822	22.794117647058826	7.345628690611578
-3.235294117647059	22.794117647058826	10.136315911181743
-2.941176470588235	22.794117647058826	11.836293122174176
-2.6470588235294117	22.794117647058826	12.86499948020017
-2.3529411764705883	22.794117647058826	13.803468210149951
-2.0588235294117645	22.794117647058826	15.101494601866717
-1.7647058823529411	22.794117647058826	16.86965889099819
-1.4705882352941178	22.794117647058826	18.836804901049035
-1.176470588235294	22.794117647058826	20.46939087550826
-0.8823529411764701	22.794117647058826	21.177974745798437
-0.5882352941176467	22.794117647058826	20.512100512106436
-0.2941176470588234	22.794117647058826	18.27355300682294
0.0	22.794117647058826	14.535672630311778
0.2941176470588234	22.794117647058826	9.60597244631597
0.5882352941176476	22.794117647058826	3.9824093111515326
0.882352941176471	22.794117647058826	-1.6728396370550929
1.1764705882352944	22.794117647058826	-6.561682076134083
1.4705882352941178	22.794117647058826	-9.826763512656072
1.7647058823529411	22.794117647058826	-10.70943131757512
2.0588235294117645	22.794117647058826	-8.771369589327453
2.3529411764705888	22.794117647058826	-4.10299763899922
2.647058823529412	22.794117647058826	2.587466262312555
2.9411764705882355	22.794117647058826	10.083675819523629
3.2352941176470598	22.794117647058826	16.97053364160736
3.5294117647058822	22.794117647058826	22.04905539062189
3.8235294117647065	22.794117647058826	24.699526074211416
4.117647058823529	22.794117647058826	25.04198777954491
4.411764705882353	22.794117647058826	23.822358709159218
4.7058823529411775	22.794117647058826	22.070912375316237
5.0	22.794117647058826	20.681400228684755
-5.0	23.529411764705884	-13.801800155508936
-4.705882352941177	23.529411764705884	-13.089606246963019
-4.411764705882353	23.529411764705884	-10.55872343425603
-4.117647058823529	23.529411764705884	-6.544854851335991
-3.8235294117647056	23.529411764705884	-1.8479174780996903
-3.5294117647058822	23.529411764705884	2.5605844563018128
-3.235294117647059	23.529411764705884	5.924273135351793
-2.941176470588235	23.529411764705884	8.001112672830992
-2.6470588235294117	23.529411764705884	9.13362984937751
-2.3529411764705883	23.529411764705884	10.056964872774017
-2.0588235294117645	23.529411764705884	11.534065673825562
-1.7647058823529411	23.529411764705884	13.98451734737367
-1.4705882352941178	23.529411764705884	17.27030382139245
-1.176470588235294	23.529411764705884	20.723936152795318
-0.8823529411764701	23.529411764705884	23.393346173770286
-0.5882352941176467	23.529411764705884	24.388228304027102
-0.2941176470588234	23.529411764705884	23.1836237187107
0.0	23.529411764705884	19.77457679325044
0.2941176470588234	23.529411764705884	14.653453419226206
0.5882352941176476	23.529411764705884	8.655841324289968
0.882352941176471	23.529411764705884	2.756907056716015
1.1764705882352944	23.529411764705884	-2.1115826285503427
1.4705882352941178	23.529411764705884	-5.194425912473356
1.7647058823529411	23.529411764705884	-6.005746665505246
2.0588235294117645	23.529411764705884	-4.4018042969895035
2.3529411764705888	23.529411764705884	-0.6346963656062083
2.647058823529412	23.529411764705884	4.642919171322009
2.9411764705882355	23.529411764705884	10.46504296768503
3.2352941176470598	23.529411764705884	15.751486060677921
3.5294117647058822	23.529411764705884	19.585386306698155
3.8235294117647065	23.529411764705884	21.4798331905603
4.117647058823529	23.529411764705884	21.522416699186113
4.411764705882353	23.529411764705884	20.319980340445092
4.7058823529411775	23.529411764705884	18.746893009797535
5.0	23.529411764705884	17.592274976848188
-5.0	24.264705882352942	-16.399293167087926
-4.705882352941177	24.264705882352942	-16.39377018309606
-4.411764705882353	24.264705882352942	-14.596611046576236
-4.117647058823529	24.264705882352942	-11.054044016488483
-3.8235294117647056	24.264705882352942	-6.381447105766949
-3.5294117647058822	24.264705882352942	-1.5611010219485522
-3.235294117647059	24.264705882352942	2.4525607019363687
-2.941176470588235	24.264705882352942	5.139116533799706
-2.6470588235294117	24.264705882352942	6.634798807938093
-2.3529411764705883	24.264705882352942	7.657950192018749
-2.0588235294117645	24.264705882352942	9.16177025556395
-1.7647058823529411	24.264705882352942	11.867305396815425
-1.4705882352941178	24.264705882352942	15.88676100875601
-1.176470588235294	24.264705882352942	20.606480352618917
-0.8823529411764701	24.264705882352942	24.881342523952608
-0.5882352941176467	24.264705882352942	27.45486912630774
-0.2941176470588234	24.264705882352942	27.426042332088976
0.0	24.264705882352942	24.57461378852137
0.2941176470588234	24.264705882352942	19.42947445430212
0.5882352941176476	24.264705882352942	13.07937144382361
0.882352941176471	24.264705882352942	6.826147591190056
1.1764705882352944	24.264705882352942	1.8247027679995202
1.4705882352941178	24.264705882352942	-1.1697422265175348
1.7647058823529411	24.264705882352942	-1.8948468587820528
2.0588235294117645	24.264705882352942	-0.5349868650863847
2.3529411764705888	24.264705882352942	2.402716462608229
2.647058823529412	24.264705882352942	6.230035899676052
2.9411764705882355	24.264705882352942	10.20674255757016
3.2352941176470598	24.264705882352942	13.65733531931196
3.5294117647058822	24.264705882352942	16.08365217652651
3.8235294117647065	24.264705882352942	17.26437474379383
4.117647058823529	24.264705882352942	17.307324788418477
4.411764705882353	24.264705882352942	16.612888257549937
4.7058823529411775	24.264705882352942	15.732124426076567
5.0	24.264705882352942	15.153996205428012
-5.0	25.0	-17.811417105752426
-4.705882352941177	25.0	-18.16460845835114
-4.411764705882353	25.0	-16.922431052826184
-4.117647058823529	25.0	-13.909808993345141
-3.8235294117647056	25.0	-9.498778508503797
-3.5294117647058822	25.0	-4.531407049216611
-3.235294117647059	25.0	-0.0024981237327512673
-2.941176470588235	25.0	3.3628274763572126
-2.6470588235294117	25.0	5.437183140895114
-2.3529411764705883	25.0	6.75670926003358
-2.0588235294117645	25.0	8.273705136580467
-1.7647058823529411	25.0	10.893463805564984
-1.4705882352941178	25.0	15.000588056603714
-1.176470588235294	25.0	20.193945310386237
-0.8823529411764701	25.0	25.360500021110223
-0.5882352941176467	25.0	29.067438374607875
-0.2941176470588234	25.0	30.10988616882008
0.0	25.0	27.98396325820742
0.2941176470588234	25.0	23.091340784633907
0.5882352941176476	25.0	16.601745340779775
0.882352941176471	25.0	10.045736445485874
1.1764705882352944	25.0	4.814685272490454
1.4705882352941178	25.0	1.764909433722318
1.7647058823529411	25.0	1.0575441379329167
2.0588235294117645	25.0	2.2535177554733234
2.3529411764705888	25.0	4.579819752705184
2.647058823529412	25.0	7.2336206678171555
2.9411764705882355	25.0	9.607667248654955
3.2352941176470598	25.0	11.382900690445739
3.5294117647058822	25.0	12.503154636327574
3.8235294117647065	25.0	13.087425488676654
4.117647058823529	25.0	13.335170983705313
4.411764705882353	25.0	13.45228718214988
4.7058823529411775	25.0	13.596213082984685
5.0	25.0	13.829396918562285


==> anc/random_path_f1_final_2.dat <==
z	y2	y1
-5.0	0.0	26.0290127809158
-4.705882352941177	0.0	26.958169798295167
-4.411764705882353	0.0	27.79986409306501
-4.117647058823529	0.0	28.58002876310725
-3.8235294117647056	0.0	29.204122628211113
-3.5294117647058822	0.0	29.476194500989045
-3.235294117647059	0.0	29.140042153131443
-2.941176470588235	0.0	27.930185988999444
-2.6470588235294117	0.0	25.627291602150745
-2.3529411764705883	0.0	22.117644167393916
-2.0588235294117645	0.0	17.45426951857381
-1.7647058823529411	0.0	11.908441096361145
-1.4705882352941178	0.0	5.990189778958068
-1.176470588235294	0.0	0.4132206318774916
-0.8823529411764701	0.0	-4.010542247579579
-0.5882352941176467	0.0	-6.538731468482297
-0.2941176470588234	0.0	-6.692177926247275
0.0	0.0	-4.416357803898759
0.2941176470588234	0.0	-0.1496671915502148
0.5882352941176476	0.0	5.2412082804978075
0.882352941176471	0.0	10.657689553306518
1.1764705882352944	0.0	15.049658820039827
1.4705882352941178	0.0	17.69754431741099
1.7647058823529411	0.0	18.406537746141208
2.0588235294117645	0.0	17.548011514725008
2.3529411764705888	0.0	15.932343435584116
2.647058823529412	0.0	14.55341715097725
2.9411764705882355	0.0	14.287359551533058
3.2352941176470598	0.0	15.641085013631063
3.5294117647058822	0.0	18.62578015560824
3.8235294117647065	0.0	22.78522234485487
4.117647058823529	0.0	27.356403792229557
4.411764705882353	0.0	31.499626561523584
4.7058823529411775	0.0	34.52040247408342
5.0	0.0	36.01881258709504
-5.0	0.7352941176470589	29.08914550948962
-4.705882352941177	0.7352941176470589	29.18372228116982
-4.411764705882353	0.7352941176470589	28.917339574948222
-4.117647058823529	0.7352941176470589	28.446301089876563
-3.8235294117647056	0.7352941176470589	27.862942566982998
-3.5294117647058822	0.7352941176470589	27.16746966192381
-3.235294117647059	0.7352941176470589	26.25231656148106
-2.941176470588235	0.7352941176470589	24.908027075847485
-2.6470588235294117	0.7352941176470589	22.862949108286664
-2.3529411764705883	0.7352941176470589	19.86288749241748
-2.0588235294117645	0.7352941176470589	15.78090150853122
-1.7647058823529411	0.7352941176470589	10.72764011796193
-1.4705882352941178	0.7352941176470589	5.11906648200026
-1.176470588235294	0.7352941176470589	-0.3394325656235466
-0.8823529411764701	0.7352941176470589	-4.772057944946635
-0.5882352941176467	0.7352941176470589	-7.338425403195572
-0.2941176470588234	0.7352941176470589	-7.472609586353393
0.0	0.7352941176470589	-5.078857865969006
0.2941176470588234	0.7352941176470589	-0.6108316041568003
0.5882352941176476	0.7352941176470589	5.006678512599829
0.882352941176471	0.7352941176470589	10.603299738240842
1.1764705882352944	0.7352941176470589	15.073394872143549
1.4705882352941178	0.7352941176470589	17.675659830821598
1.7647058823529411	0.7352941176470589	18.22643309841754
2.0588235294117645	0.7352941176470589	17.125268997639886
2.3529411764705888	0.7352941176470589	15.207565258324253
2.647058823529412	0.7352941176470589	13.476587035213608
2.9411764705882355	0.7352941176470589	12.804882227876037
3.2352941176470598	0.7352941176470589	13.699694400704166
3.5294117647058822	0.7352941176470589	16.19850304509663
3.8235294117647065	0.7352941176470589	19.911813205264313
4.117647058823529	0.7352941176470589	24.180307979263695
4.411764705882353	0.7352941176470589	28.280798254993822
4.7058823529411775	0.7352941176470589	31.6100375231081
5.0	0.7352941176470589	33.79585245596148
-5.0	1.4705882352941178	29.884059114270567
-4.705882352941177	1.4705882352941178	28.853034965574842
-4.411764705882353	1.4705882352941178	27.222415230622097
-4.117647058823529	1.4705882352941178	25.34008559459719
-3.8235294117647056	1.4705882352941178	23.535517527257333
-3.5294117647058822	1.4705882352941178	22.031159924707374
-3.235294117647059	1.4705882352941178	20.86523731087764
-2.941176470588235	1.4705882352941178	19.85688771706036
-2.6470588235294117	1.4705882352941178	18.640497547378548
-2.3529411764705883	1.4705882352941178	16.776766363175142
-2.0588235294117645	1.4705882352941178	13.918560898359443
-1.7647058823529411	1.4705882352941178	9.981468858673745
-1.4705882352941178	1.4705882352941178	5.255398801659713
-1.176470588235294	1.4705882352941178	0.40361504826666206
-0.8823529411764701	1.4705882352941178	-3.6707608926380555
-0.5882352941176467	1.4705882352941178	-6.063790306845984
-0.2941176470588234	1.4705882352941178	-6.145366728177152
0.0	1.4705882352941178	-3.778343284531637
0.2941176470588234	1.4705882352941178	0.5978476135377626
0.5882352941176476	1.4705882352941178	6.05716784839531
0.882352941176471	1.4705882352941178	11.43002115630693
1.1764705882352944	1.4705882352941178	15.625045532294006
1.4705882352941178	1.4705882352941178	17.926842956340792
1.7647058823529411	1.4705882352941178	18.17489910047919
2.0588235294117645	1.4705882352941178	16.77068864361643
2.3529411764705888	1.4705882352941178	14.519482254087684
2.647058823529412	1.4705882352941178	12.368132459136005
2.9411764705882355	1.4705882352941178	11.130072203772105
3.2352941176470598	1.4705882352941178	11.284297336878417
3.5294117647058822	1.4705882352941178	12.900444522150234
3.8235294117647065	1.4705882352941178	15.692830522184579
4.117647058823529	1.4705882352941178	19.16245734777023
4.411764705882353	1.4705882352941178	22.763444704156015
4.7058823529411775	1.4705882352941178	26.0349226483605
5.0	1.4705882352941178	28.66538569253695
-5.0	2.2058823529411766	28.99658566811516
-4.705882352941177	2.2058823529411766	26.78115500213645
-4.411764705882353	2.2058823529411766	23.78641429977482
-4.117647058823529	2.2058823529411766	20.572286784058928
-3.8235294117647056	2.2058823529411766	17.710500938477885
-3.5294117647058822	2.2058823529411766	15.633043097272658
-3.235294117647059	2.2058823529411766	14.498391998299663
-2.941176470588235	2.2058823529411766	14.126086273371195
-2.6470588235294117	2.2058823529411766	14.03620762850969
-2.3529411764705883	2.2058823529411766	13.597621057374681
-2.0588235294117645	2.2058823529411766	12.248021775283357
-1.7647058823529411	2.2058823529411766	9.71597443861747
-1.4705882352941178	2.2058823529411766	6.164947760167207
-1.176470588235294	2.2058823529411766	2.1988614543452947
-0.8823529411764701	2.2058823529411766	-1.2865924708945435
-0.5882352941176467	2.2058823529411766	-3.3677436036329453
-0.2941176470588234	2.2058823529411766	-3.388236434014024
0.0	2.2058823529411766	-1.1858690088621255
0.2941176470588234	2.2058823529411766	2.829332997085926
0.5882352941176476	2.2058823529411766	7.776382875021046
0.882352941176471	2.2058823529411766	12.55254348898364
1.1764705882352944	2.2058823529411766	16.147944381902022
1.4705882352941178	2.2058823529411766	17.921948012696078
1.7647058823529411	2.2058823529411766	17.754103163929916
2.0588235294117645	2.2058823529411766	16.029586383812443
2.3529411764705888	2.2058823529411766	13.477936348606686
2.647058823529412	2.2058823529411766	10.931973053816973
2.9411764705882355	2.2058823529411766	9.093700949452293
3.2352941176470598	2.2058823529411766	8.380429972704835
3.5294117647058822	2.2058823529411766	8.885588846679148
3.8235294117647065	2.2058823529411766	10.442361059961835
4.117647058823529	2.2058823529411766	12.743372808431214
4.411764705882353	2.2058823529411766	15.458653181581472
4.7058823529411775	2.2058823529411766	18.308223318519648
5.0	2.2058823529411766	21.07553686337552
-5.0	2.9411764705882355	27.427158090000084
-4.705882352941177	2.9411764705882355	24.151591427482813
-4.411764705882353	2.9411764705882355	19.9886006420622
-4.117647058823529	2.9411764705882355	15.693216697271302
-3.8235294117647056	2.9411764705882355	12.043373830871854
-3.5294117647058822	2.9411764705882355	9.633307081560911
-3.235294117647059	2.9411764705882355	8.697276015761648
-2.941176470588235	2.9411764705882355	9.02877123575243
-2.6470588235294117	2.9411764705882355	10.035329460196483
-2.3529411764705883	2.9411764705882355	10.924439064758479
-2.0588235294117645	2.9411764705882355	10.967592175107725
-1.7647058823529411	2.9411764705882355	9.756301328175697
-1.4705882352941178	2.9411764705882355	7.360242315700133
-1.176470588235294	2.9411764705882355	4.327234717198059
-0.8823529411764701	2.9411764705882355	1.5183070564347023
-0.5882352941176467	2.9411764705882355	-0.17043631647272228
-0.2941176470588234	2.9411764705882355	-0.1058311202461848
0.0	2.9411764705882355	1.8663848944293147
0.2941176470588234	2.9411764705882355	5.361346321610272
0.5882352941176476	2.9411764705882355	9.569290451889877
0.882352941176471	2.9411764705882355	13.501807799367548
1.1764705882352944	2.9411764705882355	16.28323498394981
1.4705882352941178	2.9411764705882355	17.388836940846303
1.7647058823529411	2.9411764705882355	16.756109959238998
2.0588235294117645	2.9411764705882355	14.74543757127335
2.3529411764705888	2.9411764705882355	11.981091522116923
2.647058823529412	2.9411764705882355	9.14193409004784
2.9411764705882355	2.9411764705882355	6.779650364380922
3.2352941176470598	2.9411764705882355	5.220312489040316
3.5294117647058822	2.9411764705882355	4.564338369463469
3.8235294117647065	2.9411764705882355	4.758926073891931
4.117647058823529	2.9411764705882355	5.692743104099082
4.411764705882353	2.9411764705882355	7.263336220140608
4.7058823529411775	2.9411764705882355	9.390227671867839
5.0	2.9411764705882355	11.97863065882247
-5.0	3.6764705882352944	26.262579710206914
-4.705882352941177	3.6764705882352944	22.15660576336382
-4.411764705882353	3.6764705882352944	17.128659053755573
-4.117647058823529	3.6764705882352944	12.08419198706545
-3.8235294117647056	3.6764705882352944	7.941169609585799
-3.5294117647058822	3.6764705882352944	5.384523436384237
-3.235294117647059	3.6764705882352944	4.668128709717461
-2.941176470588235	3.6764705882352944	5.537066498559782
-2.6470588235294117	3.6764705882352944	7.3069864080579965
-2.3529411764705883	3.6764705882352944	9.08378309396686
-2.0588235294117645	3.6764705882352944	10.055402479050539
-1.7647058823529411	3.6764705882352944	9.758523315562375
-1.4705882352941178	3.6764705882352944	8.228323853093901
-1.176470588235294	3.6764705882352944	5.978736531373069
-0.8823529411764701	3.6764705882352944	3.8197200423518343
-0.5882352941176467	3.6764705882352944	2.575476041574028
-0.2941176470588234	3.6764705882352944	2.8019175551738265
0.0	3.6764705882352944	4.600322270188416
0.2941176470588234	3.6764705882352944	7.587751305387293
0.5882352941176476	3.6764705882352944	11.027516466923316
0.882352941176471	3.6764705882352944	14.066578285982104
1.1764705882352944	3.6764705882352944	15.992337137232315
1.4705882352941178	3.6764705882352944	16.42089479600257
1.7647058823529411	3.6764705882352944	15.360938673513663
2.0588235294117645	3.6764705882352944	13.147711236039658
2.3529411764705888	3.6764705882352944	10.289337710703137
2.647058823529412	3.6764705882352944	7.294527850352327
2.9411764705882355	3.6764705882352944	4.547455934150209
3.2352941176470598	3.6764705882352944	2.266439333334402
3.5294117647058822	3.6764705882352944	0.5423474242340394
3.8235294117647065	3.6764705882352944	-0.5813050044224592
4.117647058823529	3.6764705882352944	-1.037931040522265
4.411764705882353	3.6764705882352944	-0.7171144336176223
4.7058823529411775	3.6764705882352944	0.4954192627498806
5.0	3.6764705882352944	2.638298278303406
-5.0	4.411764705882353	26.322525343856125
-4.705882352941177	4.411764705882353	21.641317816770655
-4.411764705882353	4.411764705882353	16.071124469950984
-4.117647058823529	4.411764705882353	10.608371634298212
-3.8235294117647056	4.411764705882353	6.229949394879448
-3.5294117647058822	4.411764705882353	3.6296308523566267
-3.235294117647059	4.411764705882353	3.022241280481408
-2.941176470588235	4.411764705882353	4.087995098419844
-2.6470588235294117	4.411764705882353	6.083834489652574
-2.3529411764705883	4.411764705882353	8.08990638636599
-2.0588235294117645	4.411764705882353	9.30992499336522
-1.7647058823529411	4.411764705882353	9.323428097936164
-1.4705882352941178	4.411764705882353	8.204282098285805
-1.176470588235294	4.411764705882353	6.4673924079162255
-0.8823529411764701	4.411764705882353	4.86667249088696
-0.5882352941176467	4.411764705882353	4.119166346765263
-0.2941176470588234	4.411764705882353	4.653805485014415
0.0	4.411764705882353	6.470531717358292
0.2941176470588234	4.411764705882353	9.152180241470177
0.5882352941176476	4.411764705882353	12.014755103032549
0.882352941176471	4.411764705882353	14.333319622917575
1.1764705882352944	4.411764705882353	15.55853181032981
1.4705882352941178	4.411764705882353	15.449933181784234
1.7647058823529411	4.411764705882353	14.090203008822291
2.0588235294117645	4.411764705882353	11.793093199838461
2.3529411764705888	4.411764705882353	8.95674664447251
2.647058823529412	4.411764705882353	5.928629060770066
2.9411764705882355	4.411764705882353	2.9343369982449694
3.2352941176470598	4.411764705882353	0.08811820695283856
3.5294117647058822	4.411764705882353	-2.5358245728968196
3.8235294117647065	4.411764705882353	-4.8183289357212296
4.117647058823529	4.411764705882353	-6.546689067300495
4.411764705882353	4.411764705882353	-7.432633599891609
4.7058823529411775	4.411764705882353	-7.194059000033057
5.0	4.411764705882353	-5.666917637422628
-5.0	5.147058823529412	27.895768366558286
-4.705882352941177	5.147058823529412	22.862146938064832
-4.411764705882353	5.147058823529412	17.029094531828466
-4.117647058823529	5.147058823529412	11.422868887794802
-3.8235294117647056	5.147058823529412	6.999059056861554
-3.5294117647058822	5.147058823529412	4.382714305383274
-3.235294117647059	5.147058823529412	3.6977768768658796
-2.941176470588235	5.147058823529412	4.550187355567235
-2.6470588235294117	5.147058823529412	6.175927761118987
-2.3529411764705883	5.147058823529412	7.7056622326681685
-2.0588235294117645	5.147058823529412	8.454844149491917
-1.7647058823529411	5.147058823529412	8.138969912270449
-1.4705882352941178	5.147058823529412	6.941582396652329
-1.176470588235294	5.147058823529412	5.416719186884344
-0.8823529411764701	5.147058823529412	4.266996232576346
-0.5882352941176467	5.147058823529412	4.0811239288421
-0.2941176470588234	5.147058823529412	5.125112506769639
0.0	5.147058823529412	7.257073244710685
0.2941176470588234	5.147058823529412	9.98688493698343
0.5882352941176476	5.147058823529412	12.648361271347508
0.882352941176471	5.147058823529412	14.613339451345855
1.1764705882352944	5.147058823529412	15.46796203100178
1.4705882352941178	5.147058823529412	15.093139475293475
1.7647058823529411	5.147058823529412	13.633403401501639
2.0588235294117645	5.147058823529412	11.38313512211387
2.3529411764705888	5.147058823529412	8.648438922439887
2.647058823529412	5.147058823529412	5.6459287041474076
2.9411764705882355	5.147058823529412	2.476976684044038
3.2352941176470598	5.147058823529412	-0.8212859862297037
3.5294117647058822	5.147058823529412	-4.1820902242643445
3.8235294117647065	5.147058823529412	-7.424365132265006
4.117647058823529	5.147058823529412	-10.223760371532862
4.411764705882353	5.147058823529412	-12.159913410524865
4.7058823529411775	5.147058823529412	-12.826264434436887
5.0	5.147058823529412	-11.960968762678771
-5.0	5.882352941176471	30.647772886205118
-4.705882352941177	5.882352941176471	25.431686552722972
-4.411764705882353	5.882352941176471	19.548564039365615
-4.117647058823529	5.882352941176471	14.001931305526142
-3.8235294117647056	5.882352941176471	9.65989229411108
-3.5294117647058822	5.882352941176471	7.0178548354687305
-3.235294117647059	5.882352941176471	6.071666015409818
-2.941176470588235	5.882352941176471	6.351142469570436
-2.6470588235294117	5.882352941176471	7.105994582780609
-2.3529411764705883	5.882352941176471	7.5795566661974645
-2.0588235294117645	5.882352941176471	7.273116118380002
-1.7647058823529411	5.882352941176471	6.107812806293699
-1.4705882352941178	5.882352941176471	4.430058024466101
-1.176470588235294	5.882352941176471	2.864585543400292
-0.8823529411764701	5.882352941176471	2.07402623064276
-0.5882352941176467	5.882352941176471	2.514853170598723
-0.2941176470588234	5.882352941176471	4.2761319133149325
0.0	5.882352941176471	7.052629488188297
0.2941176470588234	5.882352941176471	10.25209160818714
0.5882352941176476	5.882352941176471	13.188134745524659
0.882352941176471	5.882352941176471	15.283175617026593
1.1764705882352944	5.882352941176471	16.209058796734908
1.4705882352941178	5.882352941176471	15.92338791002901
1.7647058823529411	5.882352941176471	14.603517360129928
2.0588235294117645	5.882352941176471	12.519614354893575
2.3529411764705888	5.882352941176471	9.907824737648253
2.647058823529412	5.882352941176471	6.897830125171887
2.9411764705882355	5.882352941176471	3.5204504841966333
3.2352941176470598	5.882352941176471	-0.21642479890846467
3.5294117647058822	5.882352941176471	-4.225401760708017
3.8235294117647065	5.882352941176471	-8.263182484921714
4.117647058823529	5.882352941176471	-11.920597916468804
4.411764705882353	5.882352941176471	-14.690605710370331
4.7058823529411775	5.882352941176471	-16.0928595069461
5.0	5.882352941176471	-15.81005581049881
-5.0	6.61764705882353	33.725924630239106
-4.705882352941177	6.61764705882353	28.461629080364016
-4.411764705882353	6.61764705882353	22.690039619375426
-4.117647058823529	6.61764705882353	17.353704275933264
-3.8235294117647056	6.61764705882353	13.18934725506663
-3.5294117647058822	6.61764705882353	10.526482143213142
-3.235294117647059	6.61764705882353	9.215259540613797
-2.941176470588235	6.61764705882353	8.715062195284617
-2.6470588235294117	6.61764705882353	8.315333900487909
-2.3529411764705883	6.61764705882353	7.409752321730173
-2.0588235294117645	6.61764705882353	5.724514474023073
-1.7647058823529411	6.61764705882353	3.4191942320199775
-1.4705882352941178	6.61764705882353	1.0269118219437399
-1.176470588235294	6.61764705882353	-0.7399363419027729
-0.8823529411764701	6.61764705882353	-1.2444457332840422
-0.5882352941176467	6.61764705882353	-0.14812432034790746
-0.2941176470588234	6.61764705882353	2.4740562854157933
0.0	6.61764705882353	6.159428614867817
0.2941176470588234	6.61764705882353	10.204905962672742
0.5882352941176476	6.61764705882353	13.874960879071159
0.882352941176471	6.61764705882353	16.593455012600785
1.1764705882352944	6.61764705882353	18.05607703261465
1.4705882352941178	6.61764705882353	18.23610878192517
1.7647058823529411	6.61764705882353	17.299194818224116
2.0588235294117645	6.61764705882353	15.475667145809648
2.3529411764705888	6.61764705882353	12.949735133870428
2.647058823529412	6.61764705882353	9.810926365948124
2.9411764705882355	6.61764705882353	6.081944129249089
3.2352941176470598	6.61764705882353	1.8024031797874844
3.5294117647058822	6.61764705882353	-2.8759645546126222
3.8235294117647065	6.61764705882353	-7.6310387434844955
4.117647058823529	6.61764705882353	-11.981036331946726
4.411764705882353	6.61764705882353	-15.367341451520812
4.7058823529411775	6.61764705882353	-17.283226365265488
5.0	6.61764705882353	-17.404126113869886
-5.0	7.352941176470589	36.02656708362497
-4.705882352941177	7.352941176470589	30.853183196109573
-4.411764705882353	7.352941176470589	25.342692688637328
-4.117647058823529	7.352941176470589	20.353649419902283
-3.8235294117647056	7.352941176470589	16.47229339319548
-3.5294117647058822	7.352941176470589	13.85337240410787
-3.235294117647059	7.352941176470589	12.204919776382559
-2.941176470588235	7.352941176470589	10.928665122913747
-2.6470588235294117	7.352941176470589	9.368472700835172
-2.3529411764705883	7.352941176470589	7.077189761498176
-2.0588235294117645	7.352941176470589	4.004654130445589
-1.7647058823529411	7.352941176470589	0.539256985464938
-1.4705882352941178	7.352941176470589	-2.60981388945045
-1.176470588235294	7.352941176470589	-4.644501926967148
-0.8823529411764701	7.352941176470589	-4.939694030462771
-0.5882352941176467	7.352941176470589	-3.2441470254446543
-0.2941176470588234	7.352941176470589	0.24354636659595919
0.0	7.352941176470589	4.940162391354301
0.2941176470588234	7.352941176470589	10.050473835076586
0.5882352941176476	7.352941176470589	14.779934193055654
0.882352941176471	7.352941176470589	18.513722085156427
1.1764705882352944	7.352941176470589	20.909344914858103
1.4705882352941178	7.352941176470589	21.887899864477717
1.7647058823529411	7.352941176470589	21.548213492557956
2.0588235294117645	7.352941176470589	20.053483730657646
2.3529411764705888	7.352941176470589	17.54327440092422
2.647058823529412	7.352941176470589	14.105580831809661
2.9411764705882355	7.352941176470589	9.813283159326627
3.2352941176470598	7.352941176470589	4.799812136797032
3.5294117647058822	7.352941176470589	-0.6679492547735624
3.8235294117647065	7.352941176470589	-6.159771837374695
4.117647058823529	7.352941176470589	-11.11709325048406
4.411764705882353	7.352941176470589	-14.948185326586689
4.7058823529411775	7.352941176470589	-17.15466311083443
5.0	7.352941176470589	-17.448104311332962
-5.0	8.088235294117649	36.538836484862635
-4.705882352941177	8.088235294117649	31.64063015749745
-4.411764705882353	8.088235294117649	26.568266887684793
-4.117647058823529	8.088235294117649	22.085670474250747
-3.8235294117647056	8.088235294117649	18.631659677055506
-3.5294117647058822	8.088235294117649	16.202409904546634
-3.235294117647059	8.088235294117649	14.386807723373014
-2.941176470588235	8.088235294117649	12.547932346182339
-2.6470588235294117	8.088235294117649	10.087887316040645
-2.3529411764705883	8.088235294117649	6.700556160004757
-2.0588235294117645	8.088235294117649	2.5207380568758193
-1.7647058823529411	8.088235294117649	-1.8833241620655965
-1.4705882352941178	8.088235294117649	-5.669509660741614
-1.176470588235294	8.088235294117649	-7.975154960545595
-0.8823529411764701	8.088235294117649	-8.175800568844213
-0.5882352941176467	8.088235294117649	-6.064461930990362
-0.2941176470588234	8.088235294117649	-1.8998453835031714
0.0	8.088235294117649	3.6794990892629373
0.2941176470588234	8.088235294117649	9.83324179325992
0.5882352941176476	8.088235294117649	15.722404691656749
0.882352941176471	8.088235294117649	20.67173126844518
1.1764705882352944	8.088235294117649	24.249933445881737
1.4705882352941178	8.088235294117649	26.26237396753794
1.7647058823529411	8.088235294117649	26.68338112918802
2.0588235294117645	8.088235294117649	25.572820849899152
2.3529411764705888	8.088235294117649	23.018900979437795
2.647058823529412	8.088235294117649	19.12983327827508
2.9411764705882355	8.088235294117649	14.070466233018976
3.2352941176470598	8.088235294117649	8.117737095926753
3.5294117647058822	8.088235294117649	1.6994383841022351
3.8235294117647065	8.088235294117649	-4.612843673712611
4.117647058823529	8.088235294117649	-10.167267697084828
4.411764705882353	8.088235294117649	-14.339745448866545
4.7058823529411775	8.088235294117649	-16.656473604775638
5.0	8.088235294117649	-16.8941936647159
-5.0	8.823529411764707	34.65899782947931
-4.705882352941177	8.823529411764707	30.2815408230825
-4.411764705882353	8.823529411764707	25.8687693248231
-4.117647058823529	8.823529411764707	22.087019449448654
-3.8235294117647056	8.823529411764707	19.24687338755133
-3.5294117647058822	8.823529411764707	17.221104007699473
-3.235294117647059	8.823529411764707	15.517312244351572
-2.941176470588235	8.823529411764707	13.483813479014175
-2.6470588235294117	8.823529411764707	10.576720013199488
-2.3529411764705883	8.823529411764707	6.592782812861557
-2.0588235294117645	8.823529411764707	1.7854154252361791
-1.7647058823529411	8.823529411764707	-3.175331156458583
-1.4705882352941178	8.823529411764707	-7.38190162662044
-1.176470588235294	8.823529411764707	-9.943355581355437
-0.8823529411764701	8.823529411764707	-10.22912867571938
-0.5882352941176467	8.823529411764707	-8.027582831763485
-0.2941176470588234	8.823529411764707	-3.5799531023196476
0.0	8.823529411764707	2.5047000687446612
0.2941176470588234	8.823529411764707	9.410676681140218
0.5882352941176476	8.823529411764707	16.29299930656788
0.882352941176471	8.823529411764707	22.41741870965403
1.1764705882352944	8.823529411764707	27.233708657011473
1.4705882352941178	8.823529411764707	30.383176553308815
1.7647058823529411	8.823529411764707	31.665321432940853
2.0588235294117645	8.823529411764707	30.997987378446144
2.3529411764705888	8.823529411764707	28.398630158546883
2.647058823529412	8.823529411764707	23.99642284103858
2.9411764705882355	8.823529411764707	18.064692234306385
3.2352941176470598	8.823529411764707	11.0493723741757
3.5294117647058822	8.823529411764707	3.567086232041394
3.8235294117647065	8.823529411764707	-3.6437160783615745
4.117647058823529	8.823529411764707	-9.817894425116954
4.411764705882353	8.823529411764707	-14.286591907985699
4.7058823529411775	8.823529411764707	-16.597800604167922
5.0	8.823529411764707	-16.602282866797513
-5.0	9.558823529411764	30.38128123816879
-4.705882352941177	9.558823529411764	26.809156745579443
-4.411764705882353	9.558823529411764	23.302968532341787
-4.117647058823529	9.558823529411764	20.43167145081921
-3.8235294117647056	9.558823529411764	18.40559607296397
-3.5294117647058822	9.558823529411764	17.020199708404714
-3.235294117647059	9.558823529411764	15.748364779589368
-2.941176470588235	9.558823529411764	13.950559167792203
-2.6470588235294117	9.558823529411764	11.128608418807973
-2.3529411764705883	9.558823529411764	7.133704988380109
-2.0588235294117645	9.558823529411764	2.2576710666229634
-1.7647058823529411	9.558823529411764	-2.8200157824946412
-1.4705882352941178	9.558823529411764	-7.206142884785521
-1.176470588235294	9.558823529411764	-10.026685434801394
-0.8823529411764701	9.558823529411764	-10.643392849036204
-0.5882352941176467	9.558823529411764	-8.792754582461935
-0.2941176470588234	9.558823529411764	-4.619115045604943
0.0	9.558823529411764	1.3887920214414127
0.2941176470588234	9.558823529411764	8.520883847768813
0.5882352941176476	9.558823529411764	15.981784647627663
0.882352941176471	9.558823529411764	23.00217124882404
1.1764705882352944	9.558823529411764	28.908038425841195
1.4705882352941178	9.558823529411764	33.15220905095197
1.7647058823529411	9.558823529411764	35.32643842130096
2.0588235294117645	9.558823529411764	35.17436547479241
2.3529411764705888	9.558823529411764	32.616562453872675
2.647058823529412	9.558823529411764	27.784624896276554
2.9411764705882355	9.558823529411764	21.048757588125646
3.2352941176470598	9.558823529411764	13.01825597077401
3.5294117647058822	9.558823529411764	4.498701513538733
3.8235294117647065	9.558823529411764	-3.5982893981546447
4.117647058823529	9.558823529411764	-10.381891025494276
4.411764705882353	9.558823529411764	-15.121835381076384
4.7058823529411775	9.558823529411764	-17.371059868736516
5.0	9.558823529411764	-17.04281312306297
-5.0	10.294117647058824	24.312029330315003
-4.705882352941177	10.294117647058824	21.809721405758133
-4.411764705882353	10.294117647058824	19.4297229351783
-4.117647058823529	10.294117647058824	17.64414693919491
-3.8235294117647056	10.294117647058824	16.5931931103945
-3.5294117647058822	10.294117647058824	16.043804458317418
-3.235294117647059	10.294117647058824	15.48270385947096
-2.941176470588235	10.294117647058824	14.31012382166055
-2.6470588235294117	10.294117647058824	12.065116830245701
-2.3529411764705883	10.294117647058824	8.604810364044683
-2.0588235294117645	10.294117647058824	4.180050442296988
-1.7647058823529411	10.294117647058824	-0.6110532360210019
-1.4705882352941178	10.294117647058824	-4.968323424658632
-1.176470588235294	10.294117647058824	-8.081175446711516
-0.8823529411764701	10.294117647058824	-9.307384352391544
-0.5882352941176467	10.294117647058824	-8.29370371572534
-0.2941176470588234	10.294117647058824	-5.01964438056471
0.0	10.294117647058824	0.22736398979779615
0.2941176470588234	10.294117647058824	6.920026768472547
0.5882352941176476	10.294117647058824	14.373908343453175
0.882352941176471	10.294117647058824	21.82492224526542
1.1764705882352944	10.294117647058824	28.4953980504848
1.4705882352941178	10.294117647058824	33.653764161075514
1.7647058823529411	10.294117647058824	36.67659997694369
2.0588235294117645	10.294117647058824	37.117283511654804
2.3529411764705888	10.294117647058824	34.7759343828197
2.647058823529412	10.294117647058824	29.756079223507378
2.9411764705882355	10.294117647058824	22.489187617402102
3.2352941176470598	10.294117647058824	13.71123798473938
3.5294117647058822	10.294117647058824	4.384994655204913
3.8235294117647065	10.294117647058824	-4.425436243751562
4.117647058823529	10.294117647058824	-11.708961597037302
4.411764705882353	10.294117647058824	-16.663721406184777
4.7058823529411775	10.294117647058824	-18.825738603821776
5.0	10.294117647058824	-18.14424987782851
-5.0	11.029411764705884	17.50937716093533
-4.705882352941177	11.029411764705884	16.243476109452764
-4.411764705882353	11.029411764705884	15.112169860242014
-4.117647058823529	11.029411764705884	14.491000741903594
-3.8235294117647056	11.029411764705884	14.477527011020282
-3.5294117647058822	11.029411764705884	14.854780289093924
-3.235294117647059	11.029411764705884	15.167680255570803
-2.941176470588235	11.029411764705884	14.881885094498749
-2.6470588235294117	11.029411764705884	13.567773723800027
-2.3529411764705883	11.029411764705884	11.04829721341638
-2.0588235294117645	11.029411764705884	7.467462382487793
-1.7647058823529411	11.029411764705884	3.2669085334657577
-1.4705882352941178	11.029411764705884	-0.9116794100649326
-1.176470588235294	11.029411764705884	-4.361759784456272
-0.8823529411764701	11.029411764705884	-6.445538345248092
-0.5882352941176467	11.029411764705884	-6.6977653749257335
-0.2941176470588234	11.029411764705884	-4.888441235365335
0.0	11.029411764705884	-1.0476118721964482
0.2941176470588234	11.029411764705884	4.537948020703583
0.5882352941176476	11.029411764705884	11.348037934169302
0.882352941176471	11.029411764705884	18.67036129551005
1.1764705882352944	11.029411764705884	25.66314031210682
1.4705882352941178	11.029411764705884	31.442414891769474
1.7647058823529411	11.029411764705884	35.1916022242556
2.0588235294117645	11.029411764705884	36.281591470919224
2.3529411764705888	11.029411764705884	34.38123615824534
2.647058823529412	11.029411764705884	29.534646586208552
2.9411764705882355	11.029411764705884	22.185124574553143
3.2352941176470598	11.029411764705884	13.135119681301218
3.5294117647058822	11.029411764705884	3.4443123056058305
3.8235294117647065	11.029411764705884	-5.719730705200018
4.117647058823529	11.029411764705884	-13.2547534886132
4.411764705882353	11.029411764705884	-18.292712951668307
4.7058823529411775	11.029411764705884	-20.336237504206938
5.0	11.029411764705884	-19.338504156928177
-5.0	11.764705882352942	11.202743361452685
-4.705882352941177	11.764705882352942	11.174075720192725
-4.411764705882353	11.764705882352942	11.256943612989678
-4.117647058823529	11.764705882352942	11.731533247792264
-3.8235294117647056	11.764705882352942	12.675131957555863
-3.5294117647058822	11.764705882352942	13.9224647644406
-3.235294117647059	11.764705882352942	15.111913872522749
-2.941176470588235	11.764705882352942	15.795608185253368
-2.6470588235294117	11.764705882352942	15.57311969997919
-2.3529411764705883	11.764705882352942	14.2069379095534
-2.0588235294117645	11.764705882352942	11.690638193841107
-1.7647058823529411	11.764705882352942	8.260090917913828
-1.4705882352941178	11.764705882352942	4.35536946912894
-1.176470588235294	11.764705882352942	0.5502590685726734
-0.8823529411764701	11.764705882352942	-2.5335037014595656
-0.5882352941176467	11.764705882352942	-4.315401202469477
-0.2941176470588234	11.764705882352942	-4.342278384450518
0.0	11.764705882352942	-2.3666010150018284
0.2941176470588234	11.764705882352942	1.590896322480928
0.5882352941176476	11.764705882352942	7.206415489589745
0.882352941176471	11.764705882352942	13.860247197715923
1.1764705882352944	11.764705882352942	20.695885158355686
1.4705882352941178	11.764705882352942	26.730811268811266
1.7647058823529411	11.764705882352942	31.005100363603898
2.0588235294117645	11.764705882352942	32.74205002771919
2.3529411764705888	11.764705882352942	31.489240038504704
2.647058823529412	11.764705882352942	27.210954554431954
2.9411764705882355	11.764705882352942	20.312814882584995
3.2352941176470598	11.764705882352942	11.593373814319778
3.5294117647058822	11.764705882352942	2.1311449502562407
3.8235294117647065	11.764705882352942	-6.874085845932303
4.117647058823529	11.764705882352942	-14.28097770372268
4.411764705882353	11.764705882352942	-19.180778212486523
4.7058823529411775	11.764705882352942	-21.040030172826256
5.0	11.764705882352942	-19.788692073008715
-5.0	12.5	6.479111854570611
-4.705882352941177	12.5	7.493289983981108
-4.411764705882353	12.5	8.574758976014161
-4.117647058823529	12.5	9.912489985048985
-3.8235294117647056	12.5	11.580213068909103
-3.5294117647058822	12.5	13.488483914723421
-3.235294117647059	12.5	15.392205540882538
-2.941176470588235	12.5	16.94409821406931
-2.6470588235294117	12.5	17.774160591565895
-2.3529411764705883	12.5	17.573876011696747
-2.0588235294117645	12.5	16.16895846844934
-1.7647058823529411	12.5	13.571009034291372
-1.4705882352941178	12.5	10.002729468015868
-1.176470588235294	12.5	5.892405161071564
-0.8823529411764701	12.5	1.8333117050198915
-0.5882352941176467	12.5	-1.4941132664342422
-0.2941176470588234	12.5	-3.432859138791887
0.0	12.5	-3.4778812258175
0.2941176470588234	12.5	-1.3974935856525708
0.5882352941176476	12.5	2.6826308097639835
0.882352941176471	12.5	8.25929703316114
1.1764705882352944	12.5	14.508727541294045
1.4705882352941178	12.5	20.414841620851416
1.7647058823529411	12.5	24.944399973214754
2.0588235294117645	12.5	27.232375410504797
2.3529411764705888	12.5	26.739022983226988
2.647058823529412	12.5	23.348346431157125
2.9411764705882355	12.5	17.392325911946855
3.2352941176470598	12.5	9.601099468750128
3.5294117647058822	12.5	0.9917637749395762
3.8235294117647065	12.5	-7.2844429661938435
4.117647058823529	12.5	-14.114344861134473
4.411764705882353	12.5	-18.592013910306292
4.7058823529411775	12.5	-20.162624175838978
5.0	12.5	-18.718810766270945
-5.0	13.23529411764706	4.027441515599975
-4.705882352941177	13.23529411764706	5.720929500451067
-4.411764705882353	13.23529411764706	7.431397827303938
-4.117647058823529	13.23529411764706	9.265281571173531
-3.8235294117647056	13.23529411764706	11.304527019337382
-3.5294117647058822	13.23529411764706	13.547834642999316
-3.235294117647059	13.23529411764706	15.87630278982656
-2.941176470588235	13.23529411764706	18.048872927031198
-2.6470588235294117	13.23529411764706	19.72900248351263
-2.3529411764705883	13.23529411764706	20.541048625561636
-2.0588235294117645	13.23529411764706	20.150702388723225
-1.7647058823529411	13.23529411764706	18.35731949021218
-1.4705882352941178	13.23529411764706	15.17846529460655
-1.176470588235294	13.23529411764706	10.902013931084863
-0.8823529411764701	13.23529411764706	6.0828303199847635
-0.5882352941176467	13.23529411764706	1.4716346959720514
-0.2941176470588234	13.23529411764706	-2.1183806758036035
0.0	13.23529411764706	-3.9815351720862147
0.2941176470588234	13.23529411764706	-3.685686689881118
0.5882352941176476	13.23529411764706	-1.1902401001621055
0.882352941176471	13.23529411764706	3.1176554093219373
1.1764705882352944	13.23529411764706	8.481248798416042
1.4705882352941178	13.23529411764706	13.913926706540462
1.7647058823529411	13.23529411764706	18.386951446713628
2.0588235294117645	13.23529411764706	21.021647720052563
2.3529411764705888	13.23529411764706	21.245542982571187
2.647058823529412	13.23529411764706	18.885262889742528
2.9411764705882355	13.23529411764706	14.186515740921855
3.2352941176470598	13.23529411764706	7.766894504990667
3.5294117647058822	13.23529411764706	0.5164712532803133
3.8235294117647065	13.23529411764706	-6.53606182224755
4.117647058823529	13.23529411764706	-12.374868729188382
4.411764705882353	13.23529411764706	-16.150090806917255
4.7058823529411775	13.23529411764706	-17.315162241583998
5.0	13.23529411764706	-15.727716868245793
-5.0	13.97058823529412	4.00902695816503
-4.705882352941177	13.97058823529412	5.928811433453754
-4.411764705882353	13.97058823529412	7.820194216092279
-4.117647058823529	13.97058823529412	9.72077094706834
-3.8235294117647056	13.97058823529412	11.728823521839049
-3.5294117647058822	13.97058823529412	13.933024323708644
-3.235294117647059	13.97058823529412	16.33766849636842
-2.941176470588235	13.97058823529412	18.804563069103946
-2.6470588235294117	13.97058823529412	21.033361735852218
-2.3529411764705883	13.97058823529412	22.595872771816524
-2.0588235294117645	13.97058823529412	23.0260031594907
-1.7647058823529411	13.97058823529412	21.94847714358667
-1.4705882352941178	13.97058823529412	19.21244284548234
-1.176470588235294	13.97058823529412	14.987706058013833
-0.8823529411764701	13.97058823529412	9.786590937666125
-0.5882352941176467	13.97058823529412	4.393522071092529
-0.2941176470588234	13.97058823529412	-0.28799593083061303
0.0	13.97058823529412	-3.4345092346440467
0.2941176470588234	13.97058823529412	-4.49498463562033
0.5882352941176476	13.97058823529412	-3.323805499805635
0.882352941176471	13.97058823529412	-0.21881652945278063
1.1764705882352944	13.97058823529412	4.143393684584952
1.4705882352941178	13.97058823529412	8.854089259562706
1.7647058823529411	13.97058823529412	12.959978242709704
2.0588235294117645	13.97058823529412	15.645310363663597
2.3529411764705888	13.97058823529412	16.370645173280096
2.647058823529412	13.97058823529412	14.947997493240038
2.9411764705882355	13.97058823529412	11.550691558898764
3.2352941176470598	13.97058823529412	6.66927989678476
3.5294117647058822	13.97058823529412	1.0294734488564483
3.8235294117647065	13.97058823529412	-4.514121026268828
4.117647058823529	13.97058823529412	-9.098867538116433
4.411764705882353	13.97058823529412	-11.981454239913866
4.7058823529411775	13.97058823529412	-12.660199043896512
5.0	13.97058823529412	-10.974196163185642
-5.0	14.705882352941178	6.079363724497361
-4.705882352941177	14.705882352941178	7.794536424565423
-4.411764705882353	14.705882352941178	9.443636588857196
-4.117647058823529	14.705882352941178	11.013361121412967
-3.8235294117647056	14.705882352941178	12.624219158004239
-3.5294117647058822	14.705882352941178	14.448773849790129
-3.235294117647059	14.705882352941178	16.601235661667594
-2.941176470588235	14.705882352941178	19.03473069692154
-2.6470588235294117	14.705882352941178	21.48563936551624
-2.3529411764705883	14.705882352941178	23.49346721360009
-2.0588235294117645	14.705882352941178	24.50142356144638
-1.7647058823529411	14.705882352941178	24.014349405915187
-1.4705882352941178	14.705882352941178	21.767153413460445
-1.176470588235294	14.705882352941178	17.84799629775167
-0.8823529411764701	14.705882352941178	12.730785930524563
-0.5882352941176467	14.705882352941178	7.198639045369159
-0.2941176470588234	14.705882352941178	2.1747709250868414
0.0	14.705882352941178	-1.492533916501177
0.2941176470588234	14.705882352941178	-3.2294559470166977
0.5882352941176476	14.705882352941178	-2.864998082048558
0.882352941176471	14.705882352941178	-0.6560950842608708
1.1764705882352944	14.705882352941178	2.7902058116331947
1.4705882352941178	14.705882352941178	6.667800627965569
1.7647058823529411	14.705882352941178	10.149542893636744
2.0588235294117645	14.705882352941178	12.546219748727363
2.3529411764705888	14.705882352941178	13.414922864712068
2.647058823529412	14.705882352941178	12.606097035319669
2.9411764705882355	14.705882352941178	10.256823136198902
3.2352941176470598	14.705882352941178	6.747272876306022
3.5294117647058822	14.705882352941178	2.636524580016637
3.8235294117647065	14.705882352941178	-1.413212926432129
4.117647058823529	14.705882352941178	-4.722155130543477
4.411764705882353	14.705882352941178	-6.6883575682205425
4.7058823529411775	14.705882352941178	-6.887872742463664
5.0	14.705882352941178	-5.164992623278838
-5.0	15.441176470588236	9.540317537184084
-4.705882352941177	15.441176470588236	10.750811111367259
-4.411764705882353	15.441176470588236	11.858143440201335
-4.117647058823529	15.441176470588236	12.81873141289072
-3.8235294117647056	15.441176470588236	13.78040678341202
-3.5294117647058822	15.441176470588236	14.989040974504645
-3.235294117647059	15.441176470588236	16.64892768648918
-2.941176470588235	15.441176470588236	18.786910519870048
-2.6470588235294117	15.441176470588236	21.1733135055615
-2.3529411764705883	15.441176470588236	23.336118056654094
-2.0588235294117645	15.441176470588236	24.673076480836897
-1.7647058823529411	15.441176470588236	24.63055649321013
-1.4705882352941178	15.441176470588236	22.891310003985033
-1.176470588235294	15.441176470588236	19.50661615232974
-0.8823529411764701	15.441176470588236	14.924663145762251
-0.5882352941176467	15.441176470588236	9.901085885175185
-0.2941176470588234	15.441176470588236	5.316936928178323
0.0	15.441176470588236	1.9596935034624678
0.2941176470588234	15.441176470588236	0.3334443859060183
0.5882352941176476	15.441176470588236	0.5521098789516561
0.882352941176471	15.441176470588236	2.3400164303439652
1.1764705882352944	15.441176470588236	5.129058319650666
1.4705882352941178	15.441176470588236	8.213935558560163
1.7647058823529411	15.441176470588236	10.91557488721661
2.0588235294117645	15.441176470588236	12.709725215943156
2.3529411764705888	15.441176470588236	13.29756467844702
2.647058823529412	15.441176470588236	12.618318350922964
2.9411764705882355	15.441176470588236	10.820813572524216
3.2352941176470598	15.441176470588236	8.216136048470824
3.5294117647058822	15.441176470588236	5.227595448371659
3.8235294117647065	15.441176470588236	2.3426003832734494
4.117647058823529	15.441176470588236	0.061251435676789256
4.411764705882353	15.441176470588236	-1.165838920127218
4.7058823529411775	15.441176470588236	-1.011557297119932
5.0	15.441176470588236	0.652392541852457
-5.0	16.176470588235297	13.564800518917083
-4.705882352941177	16.176470588235297	14.171444286590518
-4.411764705882353	16.176470588235297	14.622734636597254
-4.117647058823529	16.176470588235297	14.866476871133969
-3.8235294117647056	16.176470588235297	15.083568783749675
-3.5294117647058822	16.176470588235297	15.58190950497385
-3.235294117647059	16.176470588235297	16.63407582263015
-2.941176470588235	16.176470588235297	18.320277554967422
-2.6470588235294117	16.176470588235297	20.438809447898933
-2.3529411764705883	16.176470588235297	22.523295193885225
-2.0588235294117645	16.176470588235297	23.967205849385742
-1.7647058823529411	16.176470588235297	24.215764367560794
-1.4705882352941178	16.176470588235297	22.958832367664225
-1.176470588235294	16.176470588235297	20.256061894990136
-0.8823529411764701	16.176470588235297	16.548568771027874
-0.5882352941176467	16.176470588235297	12.550993556031697
-0.2941176470588234	16.176470588235297	9.059130133786262
0.0	16.176470588235297	6.736052379545223
0.2941176470588234	16.176470588235297	5.944209728629454
0.5882352941176476	16.176470588235297	6.671813751740809
0.882352941176471	16.176470588235297	8.567454759800857
1.1764705882352944	16.176470588235297	11.060883163928855
1.4705882352941178	16.176470588235297	13.52341259676738
1.7647058823529411	16.176470588235297	15.416044459483128
2.0588235294117645	16.176470588235297	16.386709260599382
2.3529411764705888	16.176470588235297	16.30237808133065
2.647058823529412	16.176470588235297	15.226260669777728
2.9411764705882355	16.176470588235297	13.365358829389756
3.2352941176470598	16.176470588235297	11.014971868728123
3.5294117647058822	16.176470588235297	8.516457914909655
3.8235294117647065	16.176470588235297	6.229518286684509
4.117647058823529	16.176470588235297	4.508593647725631
4.411764705882353	16.176470588235297	3.6702082245558483
4.7058823529411775	16.176470588235297	3.94499977360534
5.0	16.176470588235297	5.420658799003575
-5.0	16.911764705882355	17.42022859142397
-4.705882352941177	16.911764705882355	17.532142209532193
-4.411764705882353	16.911764705882355	17.401328447675464
-4.117647058823529	16.911764705882355	16.98859578567158
-3.8235294117647056	16.911764705882355	16.515677282458515
-3.5294117647058822	16.911764705882355	16.344170826400678
-3.235294117647059	16.911764705882355	16.79591207814492
-2.941176470588235	16.911764705882355	17.98540517089527
-2.6470588235294117	16.911764705882355	19.731224801099444
-2.3529411764705883	16.911764705882355	21.5838772830566
-2.0588235294117645	16.911764705882355	22.963407101086382
-1.7647058823529411	16.911764705882355	23.357964060569817
-1.4705882352941178	16.911764705882355	22.5108037197294
-1.176470588235294	16.911764705882355	20.52682983475485
-0.8823529411764701	16.911764705882355	17.859152036782035
-0.5882352941176467	16.911764705882355	15.179668871084813
-0.2941176470588234	16.911764705882355	13.178685640567164
0.0	16.911764705882355	12.36186062644607
0.2941176470588234	16.911764705882355	12.910547250064857
0.5882352941176476	16.911764705882355	14.646130729273263
0.882352941176471	16.911764705882355	17.10114201493752
1.1764705882352944	16.911764705882355	19.664532407226666
1.4705882352941178	16.911764705882355	21.74815155542145
1.7647058823529411	16.911764705882355	22.921984705363272
2.0588235294117645	16.911764705882355	22.98437519609201
2.3529411764705888	16.911764705882355	21.960970794560133
2.647058823529412	16.911764705882355	20.05090955171977
2.9411764705882355	16.911764705882355	17.5518102174329
3.2352941176470598	16.911764705882355	14.793358299281572
3.5294117647058822	16.911764705882355	12.096032218474605
3.8235294117647065	16.911764705882355	9.754418083970647
4.117647058823529	16.911764705882355	8.031795444434689
4.411764705882353	16.911764705882355	7.149433450573432
4.7058823529411775	16.911764705882355	7.26063637915137
5.0	16.911764705882355	8.411854669773536
-5.0	17.647058823529413	20.62522567098232
-4.705882352941177	17.647058823529413	20.501427408930017
-4.411764705882353	17.647058823529413	19.99380528028027
-4.117647058823529	17.647058823529413	19.097284411432007
-3.8235294117647056	17.647058823529413	18.08520916392571
-3.5294117647058822	17.647058823529413	17.3702769021753
-3.235294117647059	17.647058823529413	17.31135741918976
-2.941176470588235	17.647058823529413	18.043479200304247
-2.6470588235294117	17.647058823529413	19.398643338024232
-2.3529411764705883	17.647058823529413	20.949482163976818
-2.0588235294117645	17.647058823529413	22.159982134412086
-1.7647058823529411	17.647058823529413	22.586112141522236
-1.4705882352941178	17.647058823529413	22.050130304700176
-1.176470588235294	17.647058823529413	20.722544897924255
-0.8823529411764701	17.647058823529413	19.080639746274343
-0.5882352941176467	17.647058823529413	17.758191024821596
-0.2941176470588234	17.647058823529413	17.339909485948134
0.0	17.647058823529413	18.172000909659307
0.2941176470588234	17.647058823529413	20.251514789792502
0.5882352941176476	17.647058823529413	23.226666724373175
0.882352941176471	17.647058823529413	26.50073570456034
1.1764705882352944	17.647058823529413	29.398545342020704
1.4705882352941178	17.647058823529413	31.338494313935147
1.7647058823529411	17.647058823529413	31.9585190033988
2.0588235294117645	17.647058823529413	31.166754491969254
2.3529411764705888	17.647058823529413	29.116698377018306
2.647058823529412	17.647058823529413	26.130864644623756
2.9411764705882355	17.647058823529413	22.608124202710226
3.2352941176470598	17.647058823529413	18.94617245660792
3.5294117647058822	17.647058823529413	15.495949916920356
3.8235294117647065	17.647058823529413	12.547116021232206
4.117647058823529	17.647058823529413	10.33061777456546
4.411764705882353	17.647058823529413	9.020668579851558
4.7058823529411775	17.647058823529413	8.724148660303314
5.0	17.647058823529413	9.456664511090773
-5.0	18.38235294117647	23.00209155075833
-4.705882352941177	18.38235294117647	22.946634104516036
-4.411764705882353	18.38235294117647	22.30174007343576
-4.117647058823529	18.38235294117647	21.116880847551645
-3.8235294117647056	18.38235294117647	19.730815366516353
-3.5294117647058822	18.38235294117647	18.611575235072145
-3.235294117647059	18.38235294117647	18.151976034193147
-2.941176470588235	18.38235294117647	18.50218091561441
-2.6470588235294117	18.38235294117647	19.504580744473394
-2.3529411764705883	18.38235294117647	20.755205382414356
-2.0588235294117645	18.38235294117647	21.766301548127366
-1.7647058823529411	18.38235294117647	22.165885391805652
-1.4705882352941178	18.38235294117647	21.85667370592416
-1.176470588235294	18.38235294117647	21.073246568765434
-0.8823529411764701	18.38235294117647	20.315381428722603
-0.5882352941176467	18.38235294117647	20.18161794227806
-0.2941176470588234	18.38235294117647	21.162686850252875
0.0	18.38235294117647	23.466790189452375
0.2941176470588234	18.38235294117647	26.934651893244848
0.5882352941176476	18.38235294117647	31.06863390055093
0.882352941176471	18.38235294117647	35.160626057936774
1.1764705882352944	18.38235294117647	38.472511056818604
1.4705882352941178	18.38235294117647	40.41087213993906
1.7647058823529411	18.38235294117647	40.64645556537081
2.0588235294117645	18.38235294117647	39.15304676253328
2.3529411764705888	18.38235294117647	36.169337206137214
2.647058823529412	18.38235294117647	32.110196879903825
2.9411764705882355	18.38235294117647	27.463462694537185
3.2352941176470598	18.38235294117647	22.703760781806245
3.5294117647058822	18.38235294117647	18.240335398904364
3.8235294117647065	18.38235294117647	14.398690522761859
4.117647058823529	18.38235294117647	11.423119124564796
4.411764705882353	18.38235294117647	9.483023455009405
4.7058823529411775	18.38235294117647	8.670402018598859
5.0	18.38235294117647	8.985660155388018
-5.0	19.11764705882353	24.625177105992027
-4.705882352941177	19.11764705882353	24.870936842705817
-4.411764705882353	19.11764705882353	24.259060791060342
-4.117647058823529	19.11764705882353	22.912704186532274
-3.8235294117647056	19.11764705882353	21.25135959785083
-3.5294117647058822	19.11764705882353	19.808244425495587
-3.235294117647059	19.11764705882353	19.016001541804002
-2.941176470588235	19.11764705882353	19.044099454746636
-2.6470588235294117	19.11764705882353	19.748551396278792
-2.3529411764705883	19.11764705882353	20.7494611924338
-2.0588235294117645	19.11764705882353	21.60232791745876
-1.7647058823529411	19.11764705882353	21.994044860730746
-1.4705882352941178	19.11764705882353	21.886892710203462
-1.176470588235294	19.11764705882353	21.555368479497613
-0.8823529411764701	19.11764705882353	21.50205032373384
-0.5882352941176467	19.11764705882353	22.28349592773776
-0.2941176470588234	19.11764705882353	24.308665637919937
0.0	19.11764705882353	27.67982007743568
0.2941176470588234	19.11764705882353	32.128168090570114
0.5882352941176476	19.11764705882353	37.06193060151231
0.882352941176471	19.11764705882353	41.706584868971085
1.1764705882352944	19.11764705882353	45.289402765429394
1.4705882352941178	19.11764705882353	47.21146597157489
1.7647058823529411	19.11764705882353	47.16098865311471
2.0588235294117645	19.11764705882353	45.145839778697024
2.3529411764705888	19.11764705882353	41.45057526589099
2.647058823529412	19.11764705882353	36.54428408632884
2.9411764705882355	19.11764705882353	30.974113859384236
3.2352941176470598	19.11764705882353	25.27482682010023
3.5294117647058822	19.11764705882353	19.911237564933916
3.8235294117647065	19.11764705882353	15.254455785878942
4.117647058823529	19.11764705882353	11.580731885388893
4.411764705882353	19.11764705882353	9.07710365568246
4.7058823529411775	19.11764705882353	7.8412885122266
5.0	19.11764705882353	7.8717395709912275
-5.0	19.85294117647059	25.699679700473034
-4.705882352941177	19.85294117647059	26.319258461417853
-4.411764705882353	19.85294117647059	25.767618582173558
-4.117647058823529	19.85294117647059	24.257832708030715
-3.8235294117647056	19.85294117647059	22.303693035472786
-3.5294117647058822	19.85294117647059	20.515363789031124
-3.235294117647059	19.85294117647059	19.37714049419046
-2.941176470588235	19.85294117647059	19.09012676387858
-2.6470588235294117	19.85294117647059	19.534367567570882
-2.3529411764705883	19.85294117647059	20.357628683103925
-2.0588235294117645	19.85294117647059	21.15016073859164
-1.7647058823529411	19.85294117647059	21.63437201077896
-1.4705882352941178	19.85294117647059	21.795844003628112
-1.176470588235294	19.85294117647059	21.90699787777921
-0.8823529411764701	19.85294117647059	22.436212796492903
-0.5882352941176467	19.85294117647059	23.87708963691732
-0.2941176470588234	19.85294117647059	26.559617709452812
0.0	19.85294117647059	30.50859002558766
0.2941176470588234	19.85294117647059	35.395289447306496
0.5882352941176476	19.85294117647059	40.59495599641075
0.882352941176471	19.85294117647059	45.327743658135354
1.1764705882352944	19.85294117647059	48.83676521694681
1.4705882352941178	19.85294117647059	50.550296360068
1.7647058823529411	19.85294117647059	50.186247897892045
2.0588235294117645	19.85294117647059	47.77960233670053
2.3529411764705888	19.85294117647059	43.63857009670664
2.647058823529412	19.85294117647059	38.254211854718164
2.9411764705882355	19.85294117647059	32.19606077284985
3.2352941176470598	19.85294117647059	26.022344610203433
3.5294117647058822	19.85294117647059	20.221262491046133
3.8235294117647065	19.85294117647059	15.185077133721737
4.117647058823529	19.85294117647059	11.207086798198352
4.411764705882353	19.85294117647059	8.48644807551429
4.7058823529411775	19.85294117647059	7.128120208729269
5.0	19.85294117647059	7.133008647840537
-5.0	20.58823529411765	26.425301370574427
-4.705882352941177	20.58823529411765	27.297130013089024
-4.411764705882353	20.58823529411765	26.670685431954553
-4.117647058823529	20.58823529411765	24.859616496181474
-3.8235294117647056	20.58823529411765	22.479237020147757
-3.5294117647058822	20.58823529411765	20.22471595718189
-3.235294117647059	20.58823529411765	18.64426914185229
-2.941176470588235	20.58823529411765	17.98703591391334
-2.6470588235294117	20.58823529411765	18.173284231659057
-2.3529411764705883	20.58823529411765	18.887177199180783
-2.0588235294117645	20.58823529411765	19.74782383033145
-1.7647058823529411	20.58823529411765	20.4888319385502
-1.4705882352941178	20.58823529411765	21.078129145237433
-1.176470588235294	20.58823529411765	21.735966826336885
-0.8823529411764701	20.58823529411765	22.84851685193511
-0.5882352941176467	20.58823529411765	24.812120173715073
-0.2941176470588234	20.58823529411765	27.865825921856302
0.0	20.58823529411765	31.970728874434286
0.2941176470588234	20.58823529411765	36.77543822840349
0.5882352941176476	20.58823529411765	41.676278212168306
0.882352941176471	20.58823529411765	45.950071359817464
1.1764705882352944	20.58823529411765	48.91679659264396
1.4705882352941178	20.58823529411765	50.08458110927669
1.7647058823529411	20.58823529411765	49.239978197369986
2.0588235294117645	20.58823529411765	46.466924335053825
2.3529411764705888	20.58823529411765	42.10029944873549
2.647058823529412	20.58823529411765	36.63723894281958
2.9411764705882355	20.58823529411765	30.636666146710024
3.2352941176470598	20.58823529411765	24.634183282852707
3.5294117647058822	20.58823529411765	19.088248988292182
3.8235294117647065	20.58823529411765	14.359390593267147
4.117647058823529	20.58823529411765	10.712278301532821
4.411764705882353	20.58823529411765	8.324710694918377
4.7058823529411775	20.58823529411765	7.289385663016774
5.0	20.58823529411765	7.602486540429256
-5.0	21.323529411764707	26.898772671520454
-4.705882352941177	21.323529411764707	27.736384910045107
-4.411764705882353	21.323529411764707	26.778006158946983
-4.117647058823529	21.323529411764707	24.439882555216762
-3.8235294117647056	21.323529411764707	21.435004697096275
-3.5294117647058822	21.323529411764707	18.541784536369974
-3.235294117647059	21.323529411764707	16.378322437203785
-2.941176470588235	21.323529411764707	15.25617121963063
-2.6470588235294117	21.323529411764707	15.153931465049158
-2.3529411764705883	21.323529411764707	15.805863302669465
-2.0588235294117645	21.323529411764707	16.860972154544694
-1.7647058823529411	21.323529411764707	18.04744739286352
-1.4705882352941178	21.323529411764707	19.281601093960496
-1.176470588235294	21.323529411764707	20.68586042059582
-0.8823529411764701	21.323529411764707	22.516015107174876
-0.5882352941176467	21.323529411764707	25.03035287887971
-0.2941176470588234	21.323529411764707	28.351568541281214
0.0	21.323529411764707	32.37152208539235
0.2941176470588234	21.323529411764707	36.73122866191066
0.5882352941176476	21.323529411764707	40.88152874518669
0.882352941176471	21.323529411764707	44.203543942785686
1.1764705882352944	21.323529411764707	46.15075413097837
1.4705882352941178	21.323529411764707	46.3708766937438
1.7647058823529411	21.323529411764707	44.775354945396344
2.0588235294117645	21.323529411764707	41.542701792293634
2.3529411764705888	21.323529411764707	37.06250410145981
2.647058823529412	21.323529411764707	31.842977730803035
2.9411764705882355	21.323529411764707	26.41206736100161
3.2352941176470598	21.323529411764707	21.23894291325848
3.5294117647058822	21.323529411764707	16.691422661240836
3.8235294117647065	21.323529411764707	13.029877186829651
4.117647058823529	21.323529411764707	10.424985104483065
4.411764705882353	21.323529411764707	8.97993309793244
4.7058823529411775	21.323529411764707	8.739553391182563
5.0	21.323529411764707	9.678585264223225
-5.0	22.058823529411768	27.089583551655704
-4.705882352941177	22.058823529411768	27.51981862900886
-4.411764705882353	22.058823529411768	25.932714182555372
-4.117647058823529	22.058823529411768	22.83828207006813
-3.8235294117647056	22.058823529411768	19.02912865007118
-3.5294117647058822	22.058823529411768	15.350672715129768
-3.235294117647059	22.058823529411768	12.484477450296195
-2.941176470588235	22.058823529411768	10.810226893435875
-2.6470588235294117	22.058823529411768	10.379190415440599
-2.3529411764705883	22.058823529411768	10.991335146256564
-2.0588235294117645	22.058823529411768	12.33445641139053
-1.7647058823529411	22.058823529411768	14.127838245977673
-1.4705882352941178	22.058823529411768	16.21866107559459
-1.176470588235294	22.058823529411768	18.602366539300476
-0.8823529411764701	22.058823529411768	21.368676509241155
-0.5882352941176467	22.058823529411768	24.601682514786333
-0.2941176470588234	22.058823529411768	28.276681970409577
0.0	22.058823529411768	32.194726841424796
0.2941176470588234	22.058823529411768	35.98033339561229
0.5882352941176476	22.058823529411768	39.144885282316224
0.882352941176471	22.058823529411768	41.19602531299009
1.1764705882352944	22.058823529411768	41.75882099193224
1.4705882352941178	22.058823529411768	40.67170711380888
1.7647058823529411	22.058823529411768	38.02923707939878
2.0588235294117645	22.058823529411768	34.160991819897845
2.3529411764705888	22.058823529411768	29.55575713611311
2.647058823529412	22.058823529411768	24.755958668622537
2.9411764705882355	22.058823529411768	20.25443938447824
3.2352941176470598	22.058823529411768	16.42199379580537
3.5294117647058822	22.058823529411768	13.48120265686918
3.8235294117647065	22.058823529411768	11.524704268699372
4.117647058823529	22.058823529411768	10.560368970336459
4.411764705882353	22.058823529411768	10.557678986433467
4.7058823529411775	22.058823529411768	11.472113013720392
5.0	22.058823529411768	13.236696118973493
-5.0	22.794117647058826	26.8920488524992
-4.705882352941177	22.794117647058826	26.552057719797197
-4.411764705882353	22.794117647058826	24.092348926663995
-4.117647058823529	22.794117647058826	20.09698513217906
-3.8235294117647056	22.794117647058826	15.406002335329344
-3.5294117647058822	22.794117647058826	10.89989480065931
-3.235294117647059	22.794117647058826	7.301575064323963
-2.941176470588235	22.794117647058826	5.050693594459622
-2.6470588235294117	22.794117647058826	4.275659643292482
-2.3529411764705883	22.794117647058826	4.854280442519276
-2.0588235294117645	22.794117647058826	6.526813041959177
-1.7647058823529411	22.794117647058826	9.013694839008913
-1.4705882352941178	22.794117647058826	12.09628546538993
-1.176470588235294	22.794117647058826	15.638428357563626
-0.8823529411764701	22.794117647058826	19.5513687579253
-0.5882352941176467	22.794117647058826	23.72564833783908
-0.2941176470588234	22.794117647058826	27.96437858647328
0.0	22.794117647058826	31.95016652242513
0.2941176470588234	22.794117647058826	35.26465280173531
0.5882352941176476	22.794117647058826	37.46016433130079
0.882352941176471	22.794117647058826	38.16394241655439
1.1764705882352944	22.794117647058826	37.1828849382177
1.4705882352941178	22.794117647058826	34.574686042496
1.7647058823529411	22.794117647058826	30.660390077138423
2.0588235294117645	22.794117647058826	25.970951277775146
2.3529411764705888	22.794117647058826	21.140899755457013
2.647058823529412	22.794117647058826	16.778972155737144
2.9411764705882355	22.794117647058826	13.352822820550351
3.2352941176470598	22.794117647058826	11.119904310696006
3.5294117647058822	22.794117647058826	10.120682054222819
3.8235294117647065	22.794117647058826	10.228901108058288
4.117647058823529	22.794117647058826	11.234325655673072
4.411764705882353	22.794117647058826	12.92346994946691
4.7058823529411775	22.794117647058826	15.127342196944031
5.0	22.794117647058826	17.72110245790232
-5.0	23.529411764705884	26.2255388360509
-4.705882352941177	23.529411764705884	24.844775727186686
-4.411764705882353	23.529411764705884	21.38976948847003
-4.117647058823529	23.529411764705884	16.490982911852434
-3.8235294117647056	23.529411764705884	10.993834985351166
-3.5294117647058822	23.529411764705884	5.76974603917017
-3.235294117647059	23.529411764705884	1.5462953701483855
-2.941176470588235	23.529411764705884	-1.2008345148217252
-2.6470588235294117	23.529411764705884	-2.2760689643265444
-2.3529411764705883	23.529411764705884	-1.7212980531689368
-2.0588235294117645	23.529411764705884	0.26833300603591503
-1.7647058823529411	23.529411764705884	3.433127268981556
-1.4705882352941178	23.529411764705884	7.510600044175998
-1.176470588235294	23.529411764705884	12.25439275120407
-0.8823529411764701	23.529411764705884	17.413586583287817
-0.5882352941176467	23.529411764705884	22.691795624579743
-0.2941176470588234	23.529411764705884	27.713443413625324
0.0	23.529411764705884	32.02232716939483
0.2941176470588234	23.529411764705884	35.125948575547525
0.5882352941176476	23.529411764705884	36.581917471717176
0.882352941176471	23.529411764705884	36.105522536140676
1.1764705882352944	23.529411764705884	33.66607523770329
1.4705882352941178	23.529411764705884	29.53822765310781
1.7647058823529411	23.529411764705884	24.284594050662243
2.0588235294117645	23.529411764705884	18.665373402310568
2.3529411764705888	23.529411764705884	13.493508233038238
2.647058823529412	23.529411764705884	9.47257959415638
2.9411764705882355	23.529411764705884	7.062181247499038
3.2352941176470598	23.529411764705884	6.408391469375321
3.5294117647058822	23.529411764705884	7.356750347632875
3.8235294117647065	23.529411764705884	9.538454367863167
4.117647058823529	23.529411764705884	12.496781108295135
4.411764705882353	23.529411764705884	15.808926609398085
4.7058823529411775	23.529411764705884	19.163200453915913
5.0	23.529411764705884	22.3713257608365
-5.0	24.264705882352942	25.13465323352264
-4.705882352941177	24.264705882352942	22.577509419650752
-4.411764705882353	24.264705882352942	18.14645949642268
-4.117647058823529	24.264705882352942	12.488436803897857
-3.8235294117647056	24.264705882352942	6.410406207816874
-3.5294117647058822	24.264705882352942	0.7264552381844211
-3.235294117647059	24.264705882352942	-3.8763398486218623
-2.941176470588235	24.264705882352942	-6.923281624597205
-2.6470588235294117	24.264705882352942	-8.177276662495657
-2.3529411764705883	24.264705882352942	-7.611965825281121
-2.0588235294117645	24.264705882352942	-5.354798406238
-1.7647058823529411	24.264705882352942	-1.626951011197331
-1.4705882352941178	24.264705882352942	3.2977037784271896
-1.176470588235294	24.264705882352942	9.104145397619835
-0.8823529411764701	24.264705882352942	15.42235472306017
-0.5882352941176467	24.264705882352942	21.80456691661034
-0.2941176470588234	24.264705882352942	27.716339018326504
0.0	24.264705882352942	32.561804646745195
0.2941176470588234	24.264705882352942	35.75271996820291
0.5882352941176476	24.264705882352942	36.81451197886454
0.882352941176471	24.264705882352942	35.50557288189278
1.1764705882352944	24.264705882352942	31.914560342414894
1.4705882352941178	24.264705882352942	26.499609525870802
1.7647058823529411	24.264705882352942	20.04529706336414
2.0588235294117645	24.264705882352942	13.535675146914588
2.3529411764705888	24.264705882352942	7.968126098168412
2.647058823529412	24.264705882352942	4.154103889510434
2.9411764705882355	24.264705882352942	2.560708932588314
3.2352941176470598	24.264705882352942	3.2373293916322012
3.5294117647058822	24.264705882352942	5.846410949435692
3.8235294117647065	24.264705882352942	9.784966569113463
4.117647058823529	24.264705882352942	14.355168124591017
4.411764705882353	24.264705882352942	18.928688403558905
4.7058823529411775	24.264705882352942	23.055578002764676
5.0	24.264705882352942	26.492057168124955
-5.0	25.0	23.839666374342706
-4.705882352941177	25.0	20.102732751350697
-4.411764705882353	25.0	14.827207217705377
-4.117647058823529	25.0	8.651173243193744
-3.8235294117647056	25.0	2.307551269826906
-3.5294117647058822	25.0	-3.488192352443475
-3.235294117647059	25.0	-8.133092657287207
-2.941176470588235	25.0	-11.196265886543788
-2.6470588235294117	25.0	-12.437162164186102
-2.3529411764705883	25.0	-11.789115935620973
-2.0588235294117645	25.0	-9.323731048349035
-1.7647058823529411	25.0	-5.214663168295473
-1.4705882352941178	25.0	0.28406625256070583
-1.176470588235294	25.0	6.838806673757095
-0.8823529411764701	25.0	14.021007813329668
-0.5882352941176467	25.0	21.291249885211723
-0.2941176470588234	25.0	28.003416869748612
0.0	25.0	33.447626259357264
0.2941176470588234	25.0	36.93974353725807
0.5882352941176476	25.0	37.9481926207707
0.882352941176471	25.0	36.23053832077362
1.1764705882352944	25.0	31.939867502064658
1.4705882352941178	25.0	25.66051877119878
1.7647058823529411	25.0	18.34694506359971
2.0588235294117645	25.0	11.165862421693165
2.3529411764705888	25.0	5.272509552078356
2.647058823529412	25.0	1.576084008615096
2.9411764705882355	25.0	0.5575790451055962
3.2352941176470598	25.0	2.190805124321164
3.5294117647058822	25.0	5.987309243520729
3.8235294117647065	25.0	11.14808123763789
4.117647058823529	25.0	16.77266317613266
4.411764705882353	25.0	22.06119028501243
4.7058823529411775	25.0	26.452315912203325
5.0	25.0	29.66670337007493


==> anc/random_path_f1_final_3.dat <==
z	y2	y1
-5.0	0.0	28.889450744508725
-4.705882352941177	0.0	21.869446560056716
-4.411764705882353	0.0	14.09313600869677
-4.117647058823529	0.0	6.89646484227965
-3.8235294117647056	0.0	1.422646836470328
-3.5294117647058822	0.0	-1.6702658343519445
-3.235294117647059	0.0	-2.3451942866499067
-2.941176470588235	0.0	-1.1136080500070236
-2.6470588235294117	0.0	1.2209675796612203
-2.3529411764705883	0.0	3.901808256597156
-2.0588235294117645	0.0	6.4965610063056785
-1.7647058823529411	0.0	8.990992776184132
-1.4705882352941178	0.0	11.659292256316562
-1.176470588235294	0.0	14.780718195716423
-0.8823529411764701	0.0	18.35354033030502
-0.5882352941176467	0.0	21.96445525374757
-0.2941176470588234	0.0	24.895499837854626
0.0	0.0	26.42652172544326
0.2941176470588234	0.0	26.183748784044433
0.5882352941176476	0.0	24.352688926998294
0.882352941176471	0.0	21.636688906345285
1.1764705882352944	0.0	18.96990271845332
1.4705882352941178	0.0	17.118604465337686
1.7647058823529411	0.0	16.361752745004022
2.0588235294117645	0.0	16.40116487449948
2.3529411764705888	0.0	16.536532370864755
2.647058823529412	0.0	16.012414179761265
2.9411764705882355	0.0	14.368998485724925
3.2352941176470598	0.0	11.640191747184558
3.5294117647058822	0.0	8.328093927423808
3.8235294117647065	0.0	5.191910882324536
4.117647058823529	0.0	2.965027308541435
4.411764705882353	0.0	2.1240731666626314
4.7058823529411775	0.0	2.7849472116456955
5.0	0.0	4.72921080993881
-5.0	0.7352941176470589	28.70934746874062
-4.705882352941177	0.7352941176470589	22.13191879669017
-4.411764705882353	0.7352941176470589	14.218162367985613
-4.117647058823529	0.7352941176470589	6.35047758758509
-3.8235294117647056	0.7352941176470589	-0.10860911504493131
-3.5294117647058822	0.7352941176470589	-4.193346199308502
-3.235294117647059	0.7352941176470589	-5.585657250383846
-2.941176470588235	0.7352941176470589	-4.638014078263446
-2.6470588235294117	0.7352941176470589	-2.152873797804851
-2.3529411764705883	0.7352941176470589	0.9907974702648428
-2.0588235294117645	0.7352941176470589	4.199192445285698
-1.7647058823529411	0.7352941176470589	7.348656459447274
-1.4705882352941178	0.7352941176470589	10.710876574491355
-1.176470588235294	0.7352941176470589	14.66302259176265
-0.8823529411764701	0.7352941176470589	19.337730192163416
-0.5882352941176467	0.7352941176470589	24.40134146503585
-0.2941176470588234	0.7352941176470589	29.08497363483101
0.0	0.7352941176470589	32.462644014244425
0.2941176470588234	0.7352941176470589	33.84141890913117
0.5882352941176476	0.7352941176470589	33.0686195722991
0.882352941176471	0.7352941176470589	30.602163416344244
1.1764705882352944	0.7352941176470589	27.309863982691713
1.4705882352941178	0.7352941176470589	24.098235129500985
1.7647058823529411	0.7352941176470589	21.551041832825412
2.0588235294117645	0.7352941176470589	19.744014914348437
2.3529411764705888	0.7352941176470589	18.30703158412853
2.647058823529412	0.7352941176470589	16.68227810579847
2.9411764705882355	0.7352941176470589	14.44017371846606
3.2352941176470598	0.7352941176470589	11.503461905783425
3.5294117647058822	0.7352941176470589	8.19047814065933
3.8235294117647065	0.7352941176470589	5.081776998466005
4.117647058823529	0.7352941176470589	2.7900859577289854
4.411764705882353	0.7352941176470589	1.7392786522353738
4.7058823529411775	0.7352941176470589	2.0325458743846028
5.0	0.7352941176470589	3.437864321752956
-5.0	1.4705882352941178	27.21647305843694
-4.705882352941177	1.4705882352941178	21.911650830581117
-4.411764705882353	1.4705882352941178	14.740082602805101
-4.117647058823529	1.4705882352941178	6.967662610679348
-3.8235294117647056	1.4705882352941178	0.02791993372773227
-3.5294117647058822	1.4705882352941178	-4.893143553769889
-3.235294117647059	1.4705882352941178	-7.199091059940777
-2.941176470588235	1.4705882352941178	-7.008642618210292
-2.6470588235294117	1.4705882352941178	-5.0055605723365915
-2.3529411764705883	1.4705882352941178	-2.076544481454766
-2.0588235294117645	1.4705882352941178	1.0969983399919112
-1.7647058823529411	1.4705882352941178	4.301455141858512
-1.4705882352941178	1.4705882352941178	7.785201146666499
-1.176470588235294	1.4705882352941178	11.995452549868089
-0.8823529411764701	1.4705882352941178	17.199369912157568
-0.5882352941176467	1.4705882352941178	23.190439380561045
-0.2941176470588234	1.4705882352941178	29.237406394185097
0.0	1.4705882352941178	34.30852830796151
0.2941176470588234	1.4705882352941178	37.46384280010605
0.5882352941176476	1.4705882352941178	38.22519688906014
0.882352941176471	1.4705882352941178	36.74902395051967
1.1764705882352944	1.4705882352941178	33.72870999758352
1.4705882352941178	1.4705882352941178	30.085844805535853
1.7647058823529411	1.4705882352941178	26.604202597647795
2.0588235294117645	1.4705882352941178	23.672829576186604
2.3529411764705888	1.4705882352941178	21.236634978312523
2.647058823529412	1.4705882352941178	18.946486679272972
2.9411764705882355	1.4705882352941178	16.412398424327026
3.2352941176470598	1.4705882352941178	13.432649214808182
3.5294117647058822	1.4705882352941178	10.103499563487848
3.8235294117647065	1.4705882352941178	6.781927353785207
4.117647058823529	1.4705882352941178	3.9390024805279698
4.411764705882353	1.4705882352941178	1.976166075069866
4.7058823529411775	1.4705882352941178	1.075047807473707
5.0	1.4705882352941178	1.1264432685508403
-5.0	2.2058823529411766	25.69703224111158
-4.705882352941177	2.2058823529411766	22.243833281232508
-4.411764705882353	2.2058823529411766	16.465573515710233
-4.117647058823529	2.2058823529411766	9.388046261460456
-3.8235294117647056	2.2058823529411766	2.378144496688412
-3.5294117647058822	2.2058823529411766	-3.261410662839408
-3.235294117647059	2.2058823529411766	-6.68868968674737
-2.941176470588235	2.2058823529411766	-7.741284062946768
-2.6470588235294117	2.2058823529411766	-6.877645667829359
-2.3529411764705883	2.2058823529411766	-4.868230303507314
-2.0588235294117645	2.2058823529411766	-2.3848665840115473
-1.7647058823529411	2.2058823529411766	0.31184085051882526
-1.4705882352941178	2.2058823529411766	3.435940080872694
-1.176470588235294	2.2058823529411766	7.465558263009046
-0.8823529411764701	2.2058823529411766	12.772858165019588
-0.5882352941176467	2.2058823529411766	19.28920757442875
-0.2941176470588234	2.2058823529411766	26.380246580374838
0.0	2.2058823529411766	32.99759280212574
0.2941176470588234	2.2058823529411766	38.03579875267463
0.5882352941176476	2.2058823529411766	40.72606875876143
0.882352941176471	2.2058823529411766	40.8886198384223
1.1764705882352944	2.2058823529411766	38.94222805824242
1.4705882352941178	2.2058823529411766	35.68762359576202
1.7647058823529411	2.2058823529411766	31.979572041179665
2.0588235294117645	2.2058823529411766	28.43606607040117
2.3529411764705888	2.2058823529411766	25.295071791035554
2.647058823529412	2.2058823529411766	22.448752811825035
2.9411764705882355	2.2058823529411766	19.606574637257854
3.2352941176470598	2.2058823529411766	16.49687598819538
3.5294117647058822	2.2058823529411766	13.020883310388493
3.8235294117647065	2.2058823529411766	9.309485978682067
4.117647058823529	2.2058823529411766	5.677366023077748
4.411764705882353	2.2058823529411766	2.502929757937869
4.7058823529411775	2.2058823529411766	0.08021001364686065
5.0	2.2058823529411766	-1.5062887577814266
-5.0	2.9411764705882355	24.725604002954
-4.705882352941177	2.9411764705882355	23.169259006680974
-4.411764705882353	2.9411764705882355	18.995667683244058
-4.117647058823529	2.9411764705882355	12.933996352916468
-3.8235294117647056	2.9411764705882355	6.177793032949445
-3.5294117647058822	2.9411764705882355	0.03308386035173072
-3.235294117647059	2.9411764705882355	-4.4875333738951895
-2.941176470588235	2.9411764705882355	-6.949195060181584
-2.6470588235294117	2.9411764705882355	-7.529102557454834
-2.3529411764705883	2.9411764705882355	-6.789734760988058
-2.0588235294117645	2.9411764705882355	-5.30794911243715
-1.7647058823529411	2.9411764705882355	-3.3481686676851687
-1.4705882352941178	2.9411764705882355	-0.7432104321591488
-1.176470588235294	2.9411764705882355	2.961957876689727
-0.8823529411764701	2.9411764705882355	8.183302166580273
-0.5882352941176467	2.9411764705882355	14.95901808526235
-0.2941176470588234	2.9411764705882355	22.772940546904678
0.0	2.9411764705882355	30.6298663050138
0.2941176470588234	2.9411764705882355	37.34871674062271
0.5882352941176476	2.9411764705882355	41.93978857822711
0.882352941176471	2.9411764705882355	43.90336428724395
1.1764705882352944	2.9411764705882355	43.33538962714731
1.4705882352941178	2.9411764705882355	40.81964152634279
1.7647058823529411	2.9411764705882355	37.17517178330734
2.0588235294117645	2.9411764705882355	33.173325771242816
2.3529411764705888	2.9411764705882355	29.328898931908636
2.647058823529412	2.9411764705882355	25.821601054073604
2.9411764705882355	2.9411764705882355	22.546653967046517
3.2352941176470598	2.9411764705882355	19.25160144309738
3.5294117647058822	2.9411764705882355	15.699380437536238
3.8235294117647065	2.9411764705882355	11.800966645473691
4.117647058823529	2.9411764705882355	7.67589071242868
4.411764705882353	2.9411764705882355	3.620863363065075
4.7058823529411775	2.9411764705882355	-0.004921034403730928
5.0	2.9411764705882355	-2.937040315226076
-5.0	3.6764705882352944	23.713523662735245
-4.705882352941177	3.6764705882352944	23.572912981402716
-4.411764705882353	3.6764705882352944	20.839058892674945
-4.117647058823529	3.6764705882352944	15.947929559198766
-3.8235294117647056	3.6764705882352944	9.839477778963
-3.5294117647058822	3.6764705882352944	3.694095641902635
-3.235294117647059	3.6764705882352944	-1.4329351196980031
-2.941176470588235	3.6764705882352944	-4.9179308511398645
-2.6470588235294117	3.6764705882352944	-6.676436632261456
-2.3529411764705883	3.6764705882352944	-7.028910960825105
-2.0588235294117645	3.6764705882352944	-6.402854052642645
-1.7647058823529411	3.6764705882352944	-5.030824666410716
-1.4705882352941178	3.6764705882352944	-2.8013351672247904
-1.176470588235294	3.6764705882352944	0.6637103974639302
-0.8823529411764701	3.6764705882352944	5.7498131431129185
-0.5882352941176467	3.6764705882352944	12.54482910868856
-0.2941176470588234	3.6764705882352944	20.643023967432093
0.0	3.6764705882352944	29.155465078272933
0.2941176470588234	3.6764705882352944	36.924149360050116
0.5882352941176476	3.6764705882352944	42.84741220317523
0.882352941176471	3.6764705882352944	46.18509547929758
1.1764705882352944	3.6764705882352944	46.73408019539019
1.4705882352941178	3.6764705882352944	44.82788564359391
1.7647058823529411	3.6764705882352944	41.183187569866405
2.0588235294117645	3.6764705882352944	36.66221244242398
2.3529411764705888	3.6764705882352944	32.032336082582574
2.647058823529412	3.6764705882352944	27.789723116324037
2.9411764705882355	3.6764705882352944	24.08646030511555
3.2352941176470598	3.6764705882352944	20.77071982084471
3.5294117647058822	3.6764705882352944	17.520457293705284
3.8235294117647065	3.6764705882352944	14.024208485040896
4.117647058823529	3.6764705882352944	10.143345303164324
4.411764705882353	3.6764705882352944	5.989795679224127
4.7058823529411775	3.6764705882352944	1.8810106717418265
5.0	3.6764705882352944	-1.81336569568062
-5.0	4.411764705882353	21.44430442280036
-4.705882352941177	4.411764705882353	22.00406404363062
-4.411764705882353	4.411764705882353	20.423671344012824
-4.117647058823529	4.411764705882353	16.878510026890066
-3.8235294117647056	4.411764705882353	11.98797841309912
-3.5294117647058822	4.411764705882353	6.664372386434848
-3.235294117647059	4.411764705882353	1.8353413623358605
-2.941176470588235	4.411764705882353	-1.8324594862063126
-2.6470588235294117	4.411764705882353	-4.077734031886713
-2.3529411764705883	4.411764705882353	-4.994971035634244
-2.0588235294117645	4.411764705882353	-4.830908507499629
-1.7647058823529411	4.411764705882353	-3.7453639997824055
-1.4705882352941178	4.411764705882353	-1.6678386055497505
-1.176470588235294	4.411764705882353	1.67497051396996
-0.8823529411764701	4.411764705882353	6.577751566155199
-0.5882352941176467	4.411764705882353	13.116247971308812
-0.2941176470588234	4.411764705882353	20.96870722739425
0.0	4.411764705882353	29.38588441819595
0.2941176470588234	4.411764705882353	37.32628687603233
0.5882352941176476	4.411764705882353	43.704547357719306
0.882352941176471	4.411764705882353	47.66319390613956
1.1764705882352944	4.411764705882353	48.780505172921806
1.4705882352941178	4.411764705882353	47.15836436980133
1.7647058823529411	4.411764705882353	43.37454388271633
2.0588235294117645	4.411764705882353	38.318872234261946
2.3529411764705888	4.411764705882353	32.95760479014049
2.647058823529412	4.411764705882353	28.086504088236012
2.9411764705882355	4.411764705882353	24.14025876546247
3.2352941176470598	4.411764705882353	21.117962825005527
3.5294117647058822	4.411764705882353	18.654492170766815
3.8235294117647065	4.411764705882353	16.217504223915043
4.117647058823529	4.411764705882353	13.356112447118754
4.411764705882353	4.411764705882353	9.897144542717408
4.7058823529411775	4.411764705882353	6.0008154038847366
5.0	4.411764705882353	2.0508194496916943
-5.0	5.147058823529412	17.199131845339835
-4.705882352941177	5.147058823529412	17.87457652190102
-4.411764705882353	5.147058823529412	17.260276738073678
-4.117647058823529	5.147058823529412	15.305554521527094
-3.8235294117647056	5.147058823529412	12.25658731507732
-3.5294117647058822	5.147058823529412	8.627882894288042
-3.235294117647059	5.147058823529412	5.0495238609463975
-2.941176470588235	5.147058823529412	2.070889154187679
-2.6470588235294117	5.147058823529412	0.023237587199387733
-2.3529411764705883	5.147058823529412	-0.9948406357327748
-2.0588235294117645	5.147058823529412	-1.0175175373892067
-1.7647058823529411	5.147058823529412	-0.0685377229612616
-1.4705882352941178	5.147058823529412	1.9354938302638462
-1.176470588235294	5.147058823529412	5.177538397583911
-0.8823529411764701	5.147058823529412	9.830618514988673
-0.5882352941176467	5.147058823529412	15.902183393219145
-0.2941176470588234	5.147058823529412	23.108581855833954
0.0	5.147058823529412	30.838671540392475
0.2941176470588234	5.147058823529412	38.226084646077524
0.5882352941176476	5.147058823529412	44.310205128200366
0.882352941176471	5.147058823529412	48.24164920718663
1.1764705882352944	5.147058823529412	49.48090424767091
1.4705882352941178	5.147058823529412	47.94199364357245
1.7647058823529411	5.147058823529412	44.040832226834645
2.0588235294117645	5.147058823529412	38.621747590112264
2.3529411764705888	5.147058823529412	32.761451295137384
2.647058823529412	5.147058823529412	27.48880446423825
2.9411764705882355	5.147058823529412	23.499769809021245
3.2352941176470598	5.147058823529412	20.96786132207258
3.5294117647058822	5.147058823529412	19.530716592076473
3.8235294117647065	5.147058823529412	18.47035464269075
4.117647058823529	5.147058823529412	17.021249065771435
4.411764705882353	5.147058823529412	14.677468318563243
4.7058823529411775	5.147058823529412	11.364957104672074
5.0	5.147058823529412	7.4074446311325
-5.0	5.882352941176471	11.568410342306056
-4.705882352941177	5.882352941176471	12.091794195881008
-4.411764705882353	5.882352941176471	12.362540864006004
-4.117647058823529	5.882352941176471	12.13748669552637
-3.8235294117647056	5.882352941176471	11.274816728118022
-3.5294117647058822	5.882352941176471	9.820640553022711
-3.235294117647059	5.882352941176471	7.997447825637952
-2.941176470588235	5.882352941176471	6.122975417495331
-2.6470588235294117	5.882352941176471	4.519043031708777
-2.3529411764705883	5.882352941176471	3.459375927590365
-2.0588235294117645	5.882352941176471	3.167775406849362
-1.7647058823529411	5.882352941176471	3.8415853078380247
-1.4705882352941178	5.882352941176471	5.662678760768166
-1.176470588235294	5.882352941176471	8.772638876871348
-0.8823529411764701	5.882352941176471	13.216145271084528
-0.5882352941176467	5.882352941176471	18.87732259302563
-0.2941176470588234	5.882352941176471	25.437160326811032
0.0	5.882352941176471	32.36942980686236
0.2941176470588234	5.882352941176471	38.979626178859704
0.5882352941176476	5.882352941176471	44.485365210882144
0.882352941176471	5.882352941176471	48.13600416759767
1.1764705882352944	5.882352941176471	49.36444182858214
1.4705882352941178	5.882352941176471	47.947449652745
1.7647058823529411	5.882352941176471	44.126797484362974
2.0588235294117645	5.882352941176471	38.62913169435147
2.3529411764705888	5.882352941176471	32.53774234603969
2.647058823529412	5.882352941176471	27.02023363167105
2.9411764705882355	5.882352941176471	22.985473851004592
3.2352941176470598	5.882352941176471	20.795271283593678
3.5294117647058822	5.882352941176471	20.155903253839483
3.8235294117647065	5.882352941176471	20.250449124169137
4.117647058823529	5.882352941176471	20.068819276497916
4.411764705882353	5.882352941176471	18.79907048685916
4.7058823529411775	5.882352941176471	16.111826861386795
5.0	5.882352941176471	12.220591925369728
-5.0	6.61764705882353	6.262448827146756
-4.705882352941177	6.61764705882353	6.59627963237584
-4.411764705882353	6.61764705882353	7.5920363068862216
-4.117647058823529	6.61764705882353	8.865779581377923
-3.8235294117647056	6.61764705882353	9.941406570262764
-3.5294117647058822	6.61764705882353	10.424978486131728
-3.235294117647059	6.61764705882353	10.124385606424095
-2.941176470588235	6.61764705882353	9.094921861031386
-2.6470588235294117	6.61764705882353	7.6208042990477125
-2.3529411764705883	6.61764705882353	6.152534461051063
-2.0588235294117645	6.61764705882353	5.216593001197562
-1.7647058823529411	6.61764705882353	5.310494346195833
-1.4705882352941178	6.61764705882353	6.799949690452191
-1.176470588235294	6.61764705882353	9.841422492454637
-0.8823529411764701	6.61764705882353	14.351952743020856
-0.5882352941176467	6.61764705882353	20.032731403696403
-0.2941176470588234	6.61764705882353	26.429678095842373
0.0	6.61764705882353	32.99882230332314
0.2941176470588234	6.61764705882353	39.15007880663253
0.5882352941176476	6.61764705882353	44.269441970180814
0.882352941176471	6.61764705882353	47.7493487532498
1.1764705882352944	6.61764705882353	49.06593038296961
1.4705882352941178	6.61764705882353	47.91646487766037
1.7647058823529411	6.61764705882353	44.37992027066513
2.0588235294117645	6.61764705882353	39.01854462105477
2.3529411764705888	6.61764705882353	32.833450471801235
2.647058823529412	6.61764705882353	27.03745764292556
2.9411764705882355	6.61764705882353	22.696483018361093
3.2352941176470598	6.61764705882353	20.37142929132993
3.5294117647058822	6.61764705882353	19.917302439282388
3.8235294117647065	6.61764705882353	20.542467960465515
4.117647058823529	6.61764705882353	21.11833695165286
4.411764705882353	6.61764705882353	20.61329216039636
4.7058823529411775	6.61764705882353	18.465512812844644
5.0	6.61764705882353	14.74052236009328
-5.0	7.352941176470589	3.0177860885877834
-4.705882352941177	7.352941176470589	3.123759188342895
-4.411764705882353	7.352941176470589	4.427504851736287
-4.117647058823529	7.352941176470589	6.491544717227265
-3.8235294117647056	7.352941176470589	8.636630300786887
-3.5294117647058822	7.352941176470589	10.159259460547634
-3.235294117647059	7.352941176470589	10.547298984693949
-2.941176470588235	7.352941176470589	9.639181482031944
-2.6470588235294117	7.352941176470589	7.689098626750398
-2.3529411764705883	7.352941176470589	5.319807149458228
-2.0588235294117645	7.352941176470589	3.3693214663176008
-1.7647058823529411	7.352941176470589	2.668575519718841
-1.4705882352941178	7.352941176470589	3.8152880586879743
-1.176470588235294	7.352941176470589	7.018633227821128
-0.8823529411764701	7.352941176470589	12.067539594168101
-0.5882352941176467	7.352941176470589	18.425911303853056
-0.2941176470588234	7.352941176470589	25.402870546754997
0.0	7.352941176470589	32.315581502825346
0.2941176470588234	7.352941176470589	38.57627121593559
0.5882352941176476	7.352941176470589	43.68846389381275
0.882352941176471	7.352941176470589	47.19963196691186
1.1764705882352944	7.352941176470589	48.68918722943932
1.4705882352941178	7.352941176470589	47.84837881308683
1.7647058823529411	7.352941176470589	44.641208620205
2.0588235294117645	7.352941176470589	39.46227383898912
2.3529411764705888	7.352941176470589	33.176409862912365
2.647058823529412	7.352941176470589	26.963219539207927
2.9411764705882355	7.352941176470589	21.984192687473893
3.2352941176470598	7.352941176470589	18.992286087344297
3.5294117647058822	7.352941176470589	18.05490934936686
3.8235294117647065	7.352941176470589	18.526859748085148
4.117647058823529	7.352941176470589	19.30147647933991
4.411764705882353	7.352941176470589	19.239590253958376
4.7058823529411775	7.352941176470589	17.593416131674903
5.0	7.352941176470589	14.249338218167651
-5.0	8.088235294117649	2.420476109658537
-4.705882352941177	8.088235294117649	2.1178298388299446
-4.411764705882353	8.088235294117649	3.091531945959712
-4.117647058823529	8.088235294117649	4.9644662025057995
-3.8235294117647056	8.088235294117649	7.032128493539408
-3.5294117647058822	8.088235294117649	8.47055831215261
-3.235294117647059	8.088235294117649	8.596583469169856
-2.941176470588235	8.088235294117649	7.109372279576939
-2.6470588235294117	8.088235294117649	4.237528984552544
-2.3529411764705883	8.088235294117649	0.7317824838995453
-2.0588235294117645	8.088235294117649	-2.3145759436150186
-1.7647058823529411	8.088235294117649	-3.7742288249247196
-1.4705882352941178	8.088235294117649	-2.8232831120510724
-1.176470588235294	8.088235294117649	0.8148067327130075
-0.8823529411764701	8.088235294117649	6.810454857248726
-0.5882352941176467	8.088235294117649	14.369411646012074
-0.2941176470588234	8.088235294117649	22.502141129579357
0.0	8.088235294117649	30.29560250796432
0.2941176470588234	8.088235294117649	37.07310008822354
0.5882352941176476	8.088235294117649	42.398834861977456
0.882352941176471	8.088235294117649	45.97536229312211
1.1764705882352944	8.088235294117649	47.54148614520597
1.4705882352941178	8.088235294117649	46.86945324183684
1.7647058823529411	8.088235294117649	43.88731136715421
2.0588235294117645	8.088235294117649	38.85772124183937
2.3529411764705888	8.088235294117649	32.48637504460832
2.647058823529412	8.088235294117649	25.85053387609028
2.9411764705882355	8.088235294117649	20.12687757083623
3.2352941176470598	8.088235294117649	16.21094612140881
3.5294117647058822	8.088235294117649	14.394111775706772
3.8235294117647065	8.088235294117649	14.254019100017155
4.117647058823529	8.088235294117649	14.82203333161328
4.411764705882353	8.088235294117649	14.963237500300709
4.7058823529411775	8.088235294117649	13.807275315842187
5.0	8.088235294117649	11.050970871991698
-5.0	8.823529411764707	3.547991711668608
-4.705882352941177	8.823529411764707	2.5997769949913145
-4.411764705882353	8.823529411764707	2.66437075591114
-4.117647058823529	8.823529411764707	3.526614752402276
-3.8235294117647056	8.823529411764707	4.620457364517255
-3.5294117647058822	8.823529411764707	5.179548975582687
-3.235294117647059	8.823529411764707	4.488529463193131
-2.941176470588235	8.823529411764707	2.1678318354644297
-2.6470588235294117	8.823529411764707	-1.6074347586462743
-2.3529411764705883	8.823529411764707	-6.0534298073657204
-2.0588235294117645	8.823529411764707	-9.940576983600728
-1.7647058823529411	8.823529411764707	-11.942649400165067
-1.4705882352941178	8.823529411764707	-11.055667343891272
-1.176470588235294	8.823529411764707	-6.926981395248841
-0.8823529411764701	8.823529411764707	0.03750460920560528
-0.5882352941176467	8.823529411764707	8.827569970847737
-0.2941176470588234	8.823529411764707	18.169022049032556
0.0	8.823529411764707	26.89546216662307
0.2941176470588234	8.823529411764707	34.19503167001797
0.5882352941176476	8.823529411764707	39.652545101070714
0.882352941176471	8.823529411764707	43.120622352133665
1.1764705882352944	8.823529411764707	44.54026238404063
1.4705882352941178	8.823529411764707	43.84396322105798
1.7647058823529411	8.823529411764707	41.00771745859829
2.0588235294117645	8.823529411764707	36.21258498812736
2.3529411764705888	8.823529411764707	29.995188620970808
2.647058823529412	8.823529411764707	23.258448577016054
2.9411764705882355	8.823529411764707	17.08560800363173
3.2352941176470598	8.823529411764707	12.412145570069463
3.5294117647058822	8.823529411764707	9.69826716668019
3.8235294117647065	8.823529411764707	8.75906979775229
4.117647058823529	8.823529411764707	8.841216738971239
4.411764705882353	8.823529411764707	8.920510097504287
4.7058823529411775	8.823529411764707	8.094334055943127
5.0	8.823529411764707	5.906602209865236
-5.0	9.558823529411764	4.698997016053649
-4.705882352941177	9.558823529411764	3.054017449223247
-4.411764705882353	9.558823529411764	2.029038604473346
-4.117647058823529	9.558823529411764	1.6130785942102719
-3.8235294117647056	9.558823529411764	1.4696216608567383
-3.5294117647058822	9.558823529411764	0.9995263299572716
-3.235294117647059	9.558823529411764	-0.45963987761180825
-2.941176470588235	9.558823529411764	-3.3433424068949993
-2.6470588235294117	9.558823529411764	-7.585290708470815
-2.3529411764705883	9.558823529411764	-12.487965118720286
-2.0588235294117645	9.558823529411764	-16.829617616004832
-1.7647058823529411	9.558823529411764	-19.204553992913866
-1.4705882352941178	9.558823529411764	-18.483968681483287
-1.176470588235294	9.558823529411764	-14.216015323067353
-0.8823529411764701	9.558823529411764	-6.797135248599606
-0.5882352941176467	9.558823529411764	2.657735380078586
-0.2941176470588234	9.558823529411764	12.684856285138675
0.0	9.558823529411764	21.915488201987216
0.2941176470588234	9.558823529411764	29.406100800143626
0.5882352941176476	9.558823529411764	34.7380197614505
0.882352941176471	9.558823529411764	37.89332247020733
1.1764705882352944	9.558823529411764	39.023150955458064
1.4705882352941178	9.558823529411764	38.262003017549404
1.7647058823529411	9.558823529411764	35.69113462407938
2.0588235294117645	9.558823529411764	31.44952483450958
2.3529411764705888	9.558823529411764	25.894424940794373
2.647058823529412	9.558823529411764	19.680432215236817
2.9411764705882355	9.558823529411764	13.673055192747
3.2352941176470598	9.558823529411764	8.710380226172921
3.5294117647058822	9.558823529411764	5.317721403049433
3.8235294117647065	9.558823529411764	3.5140195571989796
4.117647058823529	9.558823529411764	2.808425087454003
4.411764705882353	9.558823529411764	2.3954632005807532
4.7058823529411775	9.558823529411764	1.4667156911463426
5.0	9.558823529411764	-0.4888527805763818
-5.0	10.294117647058824	4.641221871048361
-4.705882352941177	10.294117647058824	2.6130636917543146
-4.411764705882353	10.294117647058824	0.8593691446781655
-4.117647058823529	10.294117647058824	-0.4670601381574464
-3.8235294117647056	10.294117647058824	-1.4773477764568064
-3.5294117647058822	10.294117647058824	-2.577893235510924
-3.235294117647059	10.294117647058824	-4.348302879867763
-2.941176470588235	10.294117647058824	-7.2774300088214865
-2.6470588235294117	10.294117647058824	-11.45456636969163
-2.3529411764705883	10.294117647058824	-16.364018853669197
-2.0588235294117645	10.294117647058824	-20.910588554577586
-1.7647058823529411	10.294117647058824	-23.709636138382677
-1.4705882352941178	10.294117647058824	-23.54961461272864
-1.176470588235294	10.294117647058824	-19.841525832374742
-0.8823529411764701	10.294117647058824	-12.86132130195768
-0.5882352941176467	10.294117647058824	-3.6778514198720096
-0.2941176470588234	10.294117647058824	6.200081467304262
0.0	10.294117647058824	15.299508155458131
0.2941176470588234	10.294117647058824	22.578597368258663
0.5882352941176476	10.294117647058824	27.5926924463251
0.882352941176471	10.294117647058824	30.40425487189984
1.1764705882352944	10.294117647058824	31.332874232642368
1.4705882352941178	10.294117647058824	30.702295074777858
1.7647058823529411	10.294117647058824	28.71411145967483
2.0588235294117645	10.294117647058824	25.48567267314236
2.3529411764705888	10.294117647058824	21.18918090199001
2.647058823529412	10.294117647058824	16.175866527491273
2.9411764705882355	10.294117647058824	10.988126292106893
3.2352941176470598	10.294117647058824	6.236037132430658
3.5294117647058822	10.294117647058824	2.396691358339476
3.8235294117647065	10.294117647058824	-0.3606913033317891
4.117647058823529	10.294117647058824	-2.234454031578837
4.411764705882353	10.294117647058824	-3.7039270142316294
4.7058823529411775	10.294117647058824	-5.33351736645038
5.0	10.294117647058824	-7.5474299723704945
-5.0	11.029411764705884	3.430153162316742
-4.705882352941177	11.029411764705884	1.6355767243579802
-4.411764705882353	11.029411764705884	-0.12166778008617563
-4.117647058823529	11.029411764705884	-1.6298735731781502
-3.8235294117647056	11.029411764705884	-2.850625329474516
-3.5294117647058822	11.029411764705884	-4.028950588704058
-3.235294117647059	11.029411764705884	-5.655927453855092
-2.941176470588235	11.029411764705884	-8.256027734609976
-2.6470588235294117	11.029411764705884	-12.0730624153
-2.3529411764705883	11.029411764705884	-16.805698587017332
-2.0588235294117645	11.029411764705884	-21.546586471750388
-1.7647058823529411	11.029411764705884	-24.9965516469991
-1.4705882352941178	11.029411764705884	-25.893795919537943
-1.176470588235294	11.029411764705884	-23.48510161579359
-0.8823529411764701	11.029411764705884	-17.833249685209942
-0.5882352941176467	11.029411764705884	-9.823036537875705
-0.2941176470588234	11.029411764705884	-0.8646677761878863
0.0	11.029411764705884	7.571122416351288
0.2941176470588234	11.029411764705884	14.384954938847097
0.5882352941176476	11.029411764705884	19.07837488615865
0.882352941176471	11.029411764705884	21.72047927171364
1.1764705882352944	11.029411764705884	22.71633836116466
1.4705882352941178	11.029411764705884	22.520309154396976
1.7647058823529411	11.029411764705884	21.435424477183403
2.0588235294117645	11.029411764705884	19.569716253138413
2.3529411764705888	11.029411764705884	16.927415859470727
2.647058823529412	11.029411764705884	13.548648928280501
2.9411764705882355	11.029411764705884	9.603849744173422
3.2352941176470598	11.029411764705884	5.392216797975595
3.5294117647058822	11.029411764705884	1.2549724621408451
3.8235294117647065	11.029411764705884	-2.541782440067765
4.117647058823529	11.029411764705884	-5.892220589446023
4.411764705882353	11.029411764705884	-8.865666285528427
4.7058823529411775	11.029411764705884	-11.648676109478025
5.0	11.029411764705884	-14.439316078945264
-5.0	11.764705882352942	2.2231401673646793
-4.705882352941177	11.764705882352942	1.29398747560756
-4.411764705882353	11.764705882352942	0.23663826370090035
-4.117647058823529	11.764705882352942	-0.798373412604704
-3.8235294117647056	11.764705882352942	-1.7200966979335384
-3.5294117647058822	11.764705882352942	-2.6565872709233265
-3.235294117647059	11.764705882352942	-3.995881904414592
-2.941176470588235	11.764705882352942	-6.243292293280838
-2.6470588235294117	11.764705882352942	-9.735974151391574
-2.3529411764705883	11.764705882352942	-14.351938783120058
-2.0588235294117645	11.764705882352942	-19.378556121207396
-1.7647058823529411	11.764705882352942	-23.642593103818008
-1.4705882352941178	11.764705882352942	-25.87828371448179
-1.176470588235294	11.764705882352942	-25.186945564813662
-0.8823529411764701	11.764705882352942	-21.38734383028187
-0.5882352941176467	11.764705882352942	-15.10057704630302
-0.2941176470588234	11.764705882352942	-7.534336144889025
0.0	11.764705882352942	-0.06677252905985931
0.2941176470588234	11.764705882352942	6.187652005463551
0.5882352941176476	11.764705882352942	10.655945095494117
0.882352941176471	11.764705882352942	13.340447686779282
1.1764705882352944	11.764705882352942	14.63723550438394
1.4705882352941178	11.764705882352942	15.0540214075458
1.7647058823529411	11.764705882352942	14.963236095012876
2.0588235294117645	11.764705882352942	14.482549951966517
2.3529411764705888	11.764705882352942	13.50037185855235
2.647058823529412	11.764705882352942	11.799296880548935
2.9411764705882355	11.764705882352942	9.203005540623542
3.2352941176470598	11.764705882352942	5.683507941069363
3.5294117647058822	11.764705882352942	1.3982445785251318
3.8235294117647065	11.764705882352942	-3.3412225267942706
4.117647058823529	11.764705882352942	-8.147558235929331
4.411764705882353	11.764705882352942	-12.654156253220783
4.7058823529411775	11.764705882352942	-16.599175701585164
5.0	11.764705882352942	-19.86766588201047
-5.0	12.5	2.3157329952609924
-4.705882352941177	12.5	2.579389484770113
-4.411764705882353	12.5	2.565020339212852
-4.117647058823529	12.5	2.277341117040651
-3.8235294117647056	12.5	1.786405060182517
-3.5294117647058822	12.5	1.052692048105781
-3.235294117647059	12.5	-0.1770083597963268
-2.941176470588235	12.5	-2.307879914247346
-2.6470588235294117	12.5	-5.673215333964453
-2.3529411764705883	12.5	-10.257236467564493
-2.0588235294117645	12.5	-15.522607003726087
-1.7647058823529411	12.5	-20.462032457612004
-1.4705882352941178	12.5	-23.884689469792114
-1.176470588235294	12.5	-24.827189719916547
-0.8823529411764701	12.5	-22.9104081202631
-0.5882352941176467	12.5	-18.48399202755748
-0.2941176470588234	12.5	-12.497958170842004
0.0	12.5	-6.163967189606101
0.2941176470588234	12.5	-0.5559561523052494
0.5882352941176476	12.5	3.6879768276688267
0.882352941176471	12.5	6.461137116808325
1.1764705882352944	12.5	8.076133904335812
1.4705882352941178	12.5	9.023042333022541
1.7647058823529411	12.5	9.711672427313584
2.0588235294117645	12.5	10.295408159321358
2.3529411764705888	12.5	10.625056573002743
2.647058823529412	12.5	10.327716965490394
2.9411764705882355	12.5	8.96812158925871
3.2352941176470598	12.5	6.233655751324359
3.5294117647058822	12.5	2.084448457691167
3.8235294117647065	12.5	-3.179194138006693
4.117647058823529	12.5	-8.959081598650773
4.411764705882353	12.5	-14.506466181565123
4.7058823529411775	12.5	-19.130851630680375
5.0	12.5	-22.394722015651865
-5.0	13.23529411764706	4.204888969143165
-4.705882352941177	13.23529411764706	5.548769845894189
-4.411764705882353	13.23529411764706	6.470063918958033
-4.117647058823529	13.23529411764706	6.803450992107554
-3.8235294117647056	13.23529411764706	6.564862543460525
-3.5294117647058822	13.23529411764706	5.791294925807898
-3.235294117647059	13.23529411764706	4.394521801948909
-2.941176470588235	13.23529411764706	2.1415040607719042
-2.6470588235294117	13.23529411764706	-1.206795203132467
-2.3529411764705883	13.23529411764706	-5.669147999192138
-2.0588235294117645	13.23529411764706	-10.864603124988495
-1.7647058823529411	13.23529411764706	-16.000448092144556
-1.4705882352941178	13.23529411764706	-20.064674720646547
-1.176470588235294	13.23529411764706	-22.153071595542905
-0.8823529411764701	13.23529411764706	-21.78905877226577
-0.5882352941176467	13.23529411764706	-19.094648052376627
-0.2941176470588234	13.23529411764706	-14.740485454150097
0.0	13.23529411764706	-9.703034198941236
0.2941176470588234	13.23529411764706	-4.936743805363577
0.5882352941176476	13.23529411764706	-1.0934228591131756
0.882352941176471	13.23529411764706	1.6135019458898316
1.1764705882352944	13.23529411764706	3.3708325987451477
1.4705882352941178	13.23529411764706	4.592083266277838
1.7647058823529411	13.23529411764706	5.687369675744713
2.0588235294117645	13.23529411764706	6.861286548042481
2.3529411764705888	13.23529411764706	8.003372453530945
2.647058823529412	13.23529411764706	8.703416614979087
2.9411764705882355	13.23529411764706	8.388279921202487
3.2352941176470598	13.23529411764706	6.5418163269247165
3.5294117647058822	13.23529411764706	2.938881572173452
3.8235294117647065	13.23529411764706	-2.192170254905692
4.117647058823529	13.23529411764706	-8.153497290546984
4.411764705882353	13.23529411764706	-13.938299547045045
4.7058823529411775	13.23529411764706	-18.527947187733226
5.0	13.23529411764706	-21.219057123843726
-5.0	13.97058823529412	7.386768391012473
-4.705882352941177	13.97058823529412	9.370816797977184
-4.411764705882353	13.97058823529412	10.827495317540242
-4.117647058823529	13.97058823529412	11.451366303602818
-3.8235294117647056	13.97058823529412	11.20204788958688
-3.5294117647058822	13.97058823529412	10.180861445216593
-3.235294117647059	13.97058823529412	8.467148236384325
-2.941176470588235	13.97058823529412	6.030370407068613
-2.6470588235294117	13.97058823529412	2.776926915814334
-2.3529411764705883	13.97058823529412	-1.2990694370987441
-2.0588235294117645	13.97058823529412	-5.959686017231622
-1.7647058823529411	13.97058823529412	-10.667881870129843
-1.4705882352941178	13.97058823529412	-14.684652620211569
-1.176470588235294	13.97058823529412	-17.287214533776307
-0.8823529411764701	13.97058823529412	-18.012431287897172
-0.5882352941176467	13.97058823529412	-16.816988478999914
-0.2941176470588234	13.97058823529412	-14.0871089985313
0.0	13.97058823529412	-10.499790014647782
0.2941176470588234	13.97058823529412	-6.798122116717622
0.5882352941176476	13.97058823529412	-3.569226623015293
0.882352941176471	13.97058823529412	-1.1005205338097568
1.1764705882352944	13.97058823529412	0.6472371953073868
1.4705882352941178	13.97058823529412	1.9532164533180172
1.7647058823529411	13.97058823529412	3.1713606045959857
2.0588235294117645	13.97058823529412	4.541308519766591
2.3529411764705888	13.97058823529412	6.037787287866385
2.647058823529412	13.97058823529412	7.316628609742429
2.9411764705882355	13.97058823529412	7.794131607476652
3.2352941176470598	13.97058823529412	6.85457595284996
3.5294117647058822	13.97058823529412	4.125881262570033
3.8235294117647065	13.97058823529412	-0.28240608622188645
4.117647058823529	13.97058823529412	-5.693413052977558
4.411764705882353	13.97058823529412	-10.998797083484444
4.7058823529411775	13.97058823529412	-14.99520379597281
5.0	13.97058823529412	-16.802963717472043
-5.0	14.705882352941178	10.940188456947446
-4.705882352941177	14.705882352941178	13.030823951863375
-4.411764705882353	14.705882352941178	14.55588046975944
-4.117647058823529	14.705882352941178	15.13221539856712
-3.8235294117647056	14.705882352941178	14.677067797137283
-3.5294117647058822	14.705882352941178	13.333285952960706
-3.235294117647059	14.705882352941178	11.314169259917525
-2.941176470588235	14.705882352941178	8.772754116562329
-2.6470588235294117	14.705882352941178	5.768333787554182
-2.3529411764705883	14.705882352941178	2.334099474808733
-2.0588235294117645	14.705882352941178	-1.412326132826065
-1.7647058823529411	14.705882352941178	-5.1946268087286
-1.4705882352941178	14.705882352941178	-8.592121798866462
-1.176470588235294	14.705882352941178	-11.141670479911436
-0.8823529411764701	14.705882352941178	-12.47929527063367
-0.5882352941176467	14.705882352941178	-12.457313116676328
-0.2941176470588234	14.705882352941178	-11.189851905305094
0.0	14.705882352941178	-9.014646238198434
0.2941176470588234	14.705882352941178	-6.391168029100623
0.5882352941176476	14.705882352941178	-3.771803269573363
0.882352941176471	14.705882352941178	-1.484170832854117
1.1764705882352944	14.705882352941178	0.3435873644850993
1.4705882352941178	14.705882352941178	1.7912060673991963
1.7647058823529411	14.705882352941178	3.077568745033668
2.0588235294117645	14.705882352941178	4.425836867518311
2.3529411764705888	14.705882352941178	5.903979920982198
2.647058823529412	14.705882352941178	7.309152950642054
2.9411764705882355	14.705882352941178	8.167301021403869
3.2352941176470598	14.705882352941178	7.883686452648224
3.5294117647058822	14.705882352941178	6.011232980044419
3.8235294117647065	14.705882352941178	2.5313013220284777
4.117647058823529	14.705882352941178	-1.9927939757936688
4.411764705882353	14.705882352941178	-6.496040798033967
4.7058823529411775	14.705882352941178	-9.735388262487898
5.0	14.705882352941178	-10.747226449256392
-5.0	15.441176470588236	14.298485994647024
-4.705882352941177	15.441176470588236	16.028584826659355
-4.411764705882353	15.441176470588236	17.19483873345719
-4.117647058823529	15.441176470588236	17.415209107333766
-3.8235294117647056	15.441176470588236	16.591841463105546
-3.5294117647058822	15.441176470588236	14.884773429763916
-3.235294117647059	15.441176470588236	12.587819140545012
-2.941176470588235	15.441176470588236	9.987812062656399
-2.6470588235294117	15.441176470588236	7.277619584945063
-2.3529411764705883	15.441176470588236	4.549122716551422
-2.0588235294117645	15.441176470588236	1.8454879200756302
-1.7647058823529411	15.441176470588236	-0.771937561183913
-1.4705882352941178	15.441176470588236	-3.181328930912864
-1.176470588235294	15.441176470588236	-5.1988811351277135
-0.8823529411764701	15.441176470588236	-6.612044912694007
-0.5882352941176467	15.441176470588236	-7.231307681890176
-0.2941176470588234	15.441176470588236	-6.945067509624508
0.0	15.441176470588236	-5.765034011347833
0.2941176470588234	15.441176470588236	-3.8485661917932283
0.5882352941176476	15.441176470588236	-1.4824200658859148
0.882352941176471	15.441176470588236	0.9813229242843491
1.1764705882352944	15.441176470588236	3.226415048711285
1.4705882352941178	15.441176470588236	5.073134586689452
1.7647058823529411	15.441176470588236	6.525386299178357
2.0588235294117645	15.441176470588236	7.7245836981928395
2.3529411764705888	15.441176470588236	8.815742243425664
2.647058823529412	15.441176470588236	9.787822895227752
2.9411764705882355	15.441176470588236	10.384040184483169
3.2352941176470598	15.441176470588236	10.16008661692175
3.5294117647058822	15.441176470588236	8.697331085186038
3.8235294117647065	15.441176470588236	5.885977827302261
4.117647058823529	15.441176470588236	2.131485122366863
4.411764705882353	15.441176470588236	-1.651465951104285
4.7058823529411775	15.441176470588236	-4.303688921793055
5.0	15.441176470588236	-4.862180789809926
-5.0	16.176470588235297	17.510320318048343
-4.705882352941177	16.176470588235297	18.473237418381053
-4.411764705882353	16.176470588235297	18.844107177208457
-4.117647058823529	16.176470588235297	18.33408523866917
-3.8235294117647056	16.176470588235297	16.88020364609881
-3.5294117647058822	16.176470588235297	14.65473649394823
-3.235294117647059	16.176470588235297	11.985767661434798
-2.941176470588235	16.176470588235297	9.238617446742767
-2.6470588235294117	16.176470588235297	6.710174885253642
-2.3529411764705883	16.176470588235297	4.56811148415718
-2.0588235294117645	16.176470588235297	2.8423473108936417
-1.7647058823529411	16.176470588235297	1.4601784620097487
-1.4705882352941178	16.176470588235297	0.3104954679870069
-1.176470588235294	16.176470588235297	-0.6804274427916184
-0.8823529411764701	16.176470588235297	-1.4845281229553695
-0.5882352941176467	16.176470588235297	-1.9468143589493607
-0.2941176470588234	16.176470588235297	-1.8220798245094567
0.0	16.176470588235297	-0.8737827639193831
0.2941176470588234	16.176470588235297	0.9983811863275687
0.5882352941176476	16.176470588235297	3.6623320756685747
0.882352941176471	16.176470588235297	6.747415902640413
1.1764705882352944	16.176470588235297	9.74895272215802
1.4705882352941178	16.176470588235297	12.205311542867557
1.7647058823529411	16.176470588235297	13.861911731197015
2.0588235294117645	16.176470588235297	14.732876535305866
2.3529411764705888	16.176470588235297	15.020874381928538
2.647058823529412	16.176470588235297	14.936210524481716
2.9411764705882355	16.176470588235297	14.521892787165124
3.2352941176470598	16.176470588235297	13.599629847393148
3.5294117647058822	16.176470588235297	11.890114816566324
3.8235294117647065	16.176470588235297	9.258459288418765
4.117647058823529	16.176470588235297	5.94929390516823
4.411764705882353	16.176470588235297	2.6591754955119793
4.7058823529411775	16.176470588235297	0.3640287102591415
5.0	16.176470588235297	-0.05506284915045079
-5.0	16.911764705882355	20.794904329116886
-4.705882352941177	16.911764705882355	20.555642778081328
-4.411764705882353	16.911764705882355	19.61338407982577
-4.117647058823529	16.911764705882355	17.877274516204107
-3.8235294117647056	16.911764705882355	15.397236349309168
-3.5294117647058822	16.911764705882355	12.384450207086939
-3.235294117647059	16.911764705882355	9.177495413846986
-2.941176470588235	16.911764705882355	6.170469175602522
-2.6470588235294117	16.911764705882355	3.7241824743310135
-2.3529411764705883	16.911764705882355	2.0807960183783063
-2.0588235294117645	16.911764705882355	1.3031474674843047
-1.7647058823529411	16.911764705882355	1.2617667919527253
-1.4705882352941178	16.911764705882355	1.68679280085534
-1.176470588235294	16.911764705882355	2.2813425039190456
-0.8823529411764701	16.911764705882355	2.8609665487836864
-0.5882352941176467	16.911764705882355	3.4575353759492202
-0.2941176470588234	16.911764705882355	4.3263418813610794
0.0	16.911764705882355	5.832234268152465
0.2941176470588234	16.911764705882355	8.251811007934657
0.5882352941176476	16.911764705882355	11.582214283150412
0.882352941176471	16.911764705882355	15.458632468134653
1.1764705882352944	16.911764705882355	19.23783566904913
1.4705882352941178	16.911764705882355	22.22193667973566
1.7647058823529411	16.911764705882355	23.918969067917082
2.0588235294117645	16.911764705882355	24.21057099978212
2.3529411764705888	16.911764705882355	23.341824932680083
2.647058823529412	16.911764705882355	21.74339569229879
2.9411764705882355	16.911764705882355	19.78946093153654
3.2352941176470598	16.911764705882355	17.632110099415968
3.5294117647058822	16.911764705882355	15.209447631759708
3.8235294117647065	16.911764705882355	12.4222683242573
4.117647058823529	16.911764705882355	9.370140787802617
4.411764705882353	16.911764705882355	6.49275225682072
4.7058823529411775	16.911764705882355	4.505334188894798
5.0	16.911764705882355	4.127336817691187
-5.0	17.647058823529413	23.855230004448845
-4.705882352941177	17.647058823529413	21.94726893100878
-4.411764705882353	17.647058823529413	19.162391602678838
-4.117647058823529	17.647058823529413	15.711393215355308
-3.8235294117647056	17.647058823529413	11.848859141144937
-3.5294117647058822	17.647058823529413	7.8726806244792975
-3.235294117647059	17.647058823529413	4.123726751717961
-2.941176470588235	17.647058823529413	0.9733691859432323
-2.6470588235294117	17.647058823529413	-1.2177338279837429
-2.3529411764705883	17.647058823529413	-2.1758409809363553
-2.0588235294117645	17.647058823529413	-1.8064299182726113
-1.7647058823529411	17.647058823529413	-0.25792035515615197
-1.4705882352941178	17.647058823529413	2.093261479225509
-1.176470588235294	17.647058823529413	4.758556580279669
-0.8823529411764701	17.647058823529413	7.323220860669005
-0.5882352941176467	17.647058823529413	9.62128950214433
-0.2941176470588234	17.647058823529413	11.804855329909852
0.0	17.647058823529413	14.252935778849224
0.2941176470588234	17.647058823529413	17.34490153892697
0.5882352941176476	17.647058823529413	21.201764562202918
0.882352941176471	17.647058823529413	25.52922648391293
1.1764705882352944	17.647058823529413	29.655697383633623
1.4705882352941178	17.647058823529413	32.762578640981275
1.7647058823529411	17.647058823529413	34.20273463509275
2.0588235294117645	17.647058823529413	33.752812269559925
2.3529411764705888	17.647058823529413	31.676401393290206
2.647058823529412	17.647058823529413	28.573243163714164
2.9411764705882355	17.647058823529413	25.101588235827077
3.2352941176470598	17.647058823529413	21.72431007622136
3.5294117647058822	17.647058823529413	18.609097573312035
3.8235294117647065	17.647058823529413	15.72088206331629
4.117647058823529	17.647058823529413	13.033148239715029
4.411764705882353	17.647058823529413	10.717026884477413
4.7058823529411775	17.647058823529413	9.180730349380537
5.0	17.647058823529413	8.918296063139053
-5.0	18.38235294117647	25.649319030678175
-4.705882352941177	18.38235294117647	21.742122861335368
-4.411764705882353	18.38235294117647	16.809935612984518
-4.117647058823529	18.38235294117647	11.43694657361721
-3.8235294117647056	18.38235294117647	6.1553259471676425
-3.5294117647058822	18.38235294117647	1.3911760453811226
-3.235294117647059	18.38235294117647	-2.5236523253091807
-2.941176470588235	18.38235294117647	-5.304431146301521
-2.6470588235294117	18.38235294117647	-6.685101354435119
-2.3529411764705883	18.38235294117647	-6.451312321011027
-2.0588235294117645	18.38235294117647	-4.53397185867615
-1.7647058823529411	18.38235294117647	-1.110732118434294
-1.4705882352941178	18.38235294117647	3.36207431776357
-1.176470588235294	18.38235294117647	8.240593814126504
-0.8823529411764701	18.38235294117647	12.895364269829823
-0.5882352941176467	18.38235294117647	16.93942346193305
-0.2941176470588234	18.38235294117647	20.364573003463956
0.0	18.38235294117647	23.499848591906527
0.2941176470588234	18.38235294117647	26.793505720830073
0.5882352941176476	18.38235294117647	30.517125060411246
0.882352941176471	18.38235294117647	34.54219535064584
1.1764705882352944	18.38235294117647	38.3122750238722
1.4705882352941178	18.38235294117647	41.0375693720449
1.7647058823529411	18.38235294117647	42.023528541310114
2.0588235294117645	18.38235294117647	40.97367297220856
2.3529411764705888	18.38235294117647	38.119163227321565
2.647058823529412	18.38235294117647	34.1174342304806
2.9411764705882355	18.38235294117647	29.780376385089575
3.2352941176470598	18.38235294117647	25.774853130432966
3.5294117647058822	18.38235294117647	22.441739025568918
3.8235294117647065	18.38235294117647	19.80580339238557
4.117647058823529	18.38235294117647	17.741584262537557
4.411764705882353	18.38235294117647	16.179843870413514
4.7058823529411775	18.38235294117647	15.227143842341953
5.0	18.38235294117647	15.12926860987523
-5.0	19.11764705882353	24.92878960556422
-4.705882352941177	19.11764705882353	19.07246047557453
-4.411764705882353	19.11764705882353	12.160429900775549
-4.117647058823529	19.11764705882353	5.1572646057965965
-3.8235294117647056	19.11764705882353	-1.1051076237495785
-3.5294117647058822	19.11764705882353	-6.060440283681839
-3.235294117647059	19.11764705882353	-9.409487291145634
-2.941176470588235	19.11764705882353	-11.024359282839733
-2.6470588235294117	19.11764705882353	-10.84012730075618
-2.3529411764705883	19.11764705882353	-8.81630020000997
-2.0588235294117645	19.11764705882353	-4.997246096022284
-1.7647058823529411	19.11764705882353	0.3736556799407591
-1.4705882352941178	19.11764705882353	6.7799809672654545
-1.176470588235294	19.11764705882353	13.481673252443088
-0.8823529411764701	19.11764705882353	19.702929509595535
-0.5882352941176467	19.11764705882353	24.885461483844555
-0.2941176470588234	19.11764705882353	28.879581943871145
0.0	19.11764705882353	31.961816719619897
0.2941176470588234	19.11764705882353	34.65151707960645
0.5882352941176476	19.11764705882353	37.406382635936836
0.882352941176471	19.11764705882353	40.34746526832265
1.1764705882352944	19.11764705882353	43.156068547463065
1.4705882352941178	19.11764705882353	45.19949687960797
1.7647058823529411	19.11764705882353	45.8250522764739
2.0588235294117645	19.11764705882353	44.67564575970045
2.3529411764705888	19.11764705882353	41.87193925733502
2.647058823529412	19.11764705882353	37.9779010554836
2.9411764705882355	19.11764705882353	33.778071194603434
3.2352941176470598	19.11764705882353	29.985117726739368
3.5294117647058822	19.11764705882353	27.019524626680777
3.8235294117647065	19.11764705882353	24.952576849804302
4.117647058823529	19.11764705882353	23.61227888240899
4.411764705882353	19.11764705882353	22.771177378605557
4.7058823529411775	19.11764705882353	22.305731249611313
5.0	19.11764705882353	22.247444788631594
-5.0	19.85294117647059	21.171503007741016
-4.705882352941177	19.85294117647059	13.91470952453378
-4.411764705882353	19.85294117647059	5.706701448897511
-4.117647058823529	19.85294117647059	-2.1778230530443743
-3.8235294117647056	19.85294117647059	-8.645244501308412
-3.5294117647058822	19.85294117647059	-13.007711542265074
-3.235294117647059	19.85294117647059	-15.021722337600995
-2.941176470588235	19.85294117647059	-14.764550588380903
-2.6470588235294117	19.85294117647059	-12.45028757370569
-2.3529411764705883	19.85294117647059	-8.303860118104193
-2.0588235294117645	19.85294117647059	-2.55861306229588
-1.7647058823529411	19.85294117647059	4.446599751856869
-1.4705882352941178	19.85294117647059	12.166675175577483
-1.176470588235294	19.85294117647059	19.85111862207759
-0.8823529411764701	19.85294117647059	26.691426778006075
-0.5882352941176467	19.85294117647059	32.06513551651828
-0.2941176470588234	19.85294117647059	35.75484646289881
0.0	19.85294117647059	38.01711163632943
0.2941176470588234	19.85294117647059	39.44687710887997
0.5882352941176476	19.85294117647059	40.6902496290098
0.882352941176471	19.85294117647059	42.14150015124318
1.1764705882352944	19.85294117647059	43.772066599596045
1.4705882352941178	19.85294117647059	45.17260968724468
1.7647058823529411	19.85294117647059	45.78059080954001
2.0588235294117645	19.85294117647059	45.17443108197441
2.3529411764705888	19.85294117647059	43.288767326586026
2.647058823529412	19.85294117647059	40.45401537788575
2.9411764705882355	19.85294117647059	37.25682993523735
3.2352941176470598	19.85294117647059	34.304211396991874
3.5294117647058822	19.85294117647059	32.00972783140763
3.8235294117647065	19.85294117647059	30.493571945040955
4.117647058823529	19.85294117647059	29.621006672002153
4.411764705882353	19.85294117647059	29.135903472391757
4.7058823529411775	19.85294117647059	28.81098354950881
5.0	19.85294117647059	28.54441094325122
-5.0	20.58823529411765	15.149278136723442
-4.705882352941177	20.58823529411765	7.393432042865841
-4.411764705882353	20.58823529411765	-1.151194161537303
-4.117647058823529	20.58823529411765	-9.02823140760087
-3.8235294117647056	20.58823529411765	-14.96185016588652
-3.5294117647058822	20.58823529411765	-18.170914436748806
-3.235294117647059	20.58823529411765	-18.464197072699275
-2.941176470588235	20.58823529411765	-16.11667162142201
-2.6470588235294117	20.58823529411765	-11.630354493449932
-2.3529411764705883	20.58823529411765	-5.522991871905198
-2.0588235294117645	20.58823529411765	1.7539688497716845
-1.7647058823529411	20.58823529411765	9.761548697229781
-1.4705882352941178	20.58823529411765	17.966756109681327
-1.176470588235294	20.58823529411765	25.6982053856512
-0.8823529411764701	20.58823529411765	32.23476036913918
-0.5882352941176467	20.58823529411765	37.007267221283904
-0.2941176470588234	20.58823529411765	39.81170082509133
0.0	20.58823529411765	40.909608090088994
0.2941176470588234	20.58823529411765	40.9431333287455
0.5882352941176476	20.58823529411765	40.68809315525145
0.882352941176471	20.58823529411765	40.75472540388574
1.1764705882352944	20.58823529411765	41.37371463481482
1.4705882352941178	20.58823529411765	42.36076545666637
1.7647058823529411	20.58823529411765	43.262796860151425
2.0588235294117645	20.58823529411765	43.60274493624489
2.3529411764705888	20.58823529411765	43.102162051919876
2.647058823529412	20.58823529411765	41.78582936538143
2.9411764705882355	20.58823529411765	39.94035185393074
3.2352941176470598	20.58823529411765	37.96938358325151
3.5294117647058822	20.58823529411765	36.226437589500975
3.8235294117647065	20.58823529411765	34.899696089154034
4.117647058823529	20.58823529411765	33.98477997711119
4.411764705882353	20.58823529411765	33.33707547833841
4.7058823529411775	20.58823529411765	32.7667155987349
5.0	20.58823529411765	32.133391391189036
-5.0	21.323529411764707	8.622976455810356
-4.705882352941177	21.323529411764707	1.2747805797642329
-4.411764705882353	21.323529411764707	-6.759447577936044
-4.117647058823529	21.323529411764707	-13.988442210354922
-3.8235294117647056	21.323529411764707	-19.04311755296313
-3.5294117647058822	21.323529411764707	-21.064156099982753
-3.235294117647059	21.323529411764707	-19.865834904561986
-2.941176470588235	21.323529411764707	-15.843449829508067
-2.6470588235294117	21.323529411764707	-9.713284225743195
-2.3529411764705883	21.323529411764707	-2.2375478266800393
-2.0588235294117645	21.323529411764707	5.936456022962841
-1.7647058823529411	21.323529411764707	14.282675096188369
-1.4705882352941178	21.323529411764707	22.30672658938466
-1.176470588235294	21.323529411764707	29.470119684547324
-0.8823529411764701	21.323529411764707	35.21563167984348
-0.5882352941176467	21.323529411764707	39.10407549779343
-0.2941176470588234	21.323529411764707	40.990822546385125
0.0	21.323529411764707	41.13387771008236
0.2941176470588234	21.323529411764707	40.15484130682162
0.5882352941176476	21.323529411764707	38.850760997052205
0.882352941176471	21.323529411764707	37.933343443878755
1.1764705882352944	21.323529411764707	37.808458254433354
1.4705882352941178	21.323529411764707	38.48597916175784
1.7647058823529411	21.323529411764707	39.64444655774719
2.0588235294117645	21.323529411764707	40.804786092986106
2.3529411764705888	21.323529411764707	41.52811233788194
2.647058823529412	21.323529411764707	41.55858573421635
2.9411764705882355	21.323529411764707	40.87157398289253
3.2352941176470598	21.323529411764707	39.63361561428097
3.5294117647058822	21.323529411764707	38.11068463345754
3.8235294117647065	21.323529411764707	36.56718012481629
4.117647058823529	21.323529411764707	35.18740459860233
4.411764705882353	21.323529411764707	34.036916925031235
4.7058823529411775	21.323529411764707	33.07031034108316
5.0	21.323529411764707	32.18273840578834
-5.0	22.058823529411768	3.3473944130923883
-4.705882352941177	22.058823529411768	-3.002147696274095
-4.411764705882353	22.058823529411768	-10.064571285951267
-4.117647058823529	22.058823529411768	-16.442564819251153
-3.8235294117647056	22.058823529411768	-20.750735287074072
-3.5294117647058822	22.058823529411768	-22.04925593390356
-3.235294117647059	22.058823529411768	-20.07839174879166
-2.941176470588235	22.058823529411768	-15.22606635597036
-2.6470588235294117	22.058823529411768	-8.289187174724798
-2.3529411764705883	22.058823529411768	-0.17211119545094355
-2.0588235294117645	22.058823529411768	8.334926093071402
-1.7647058823529411	22.058823529411768	16.62765437364174
-1.4705882352941178	22.058823529411768	24.23676737772188
-1.176470588235294	22.058823529411768	30.74474078873629
-0.8823529411764701	22.058823529411768	35.76051080083845
-0.5882352941176467	22.058823529411768	38.98585516622036
-0.2941176470588234	22.058823529411768	40.33555123193403
0.0	22.058823529411768	40.03085871190177
0.2941176470588234	22.058823529411768	38.59560007839235
0.5882352941176476	22.058823529411768	36.73618924378313
0.882352941176471	22.058823529411768	35.14798606513112
1.1764705882352944	22.058823529411768	34.32558333161087
1.4705882352941178	22.058823529411768	34.44820100615916
1.7647058823529411	22.058823529411768	35.37265152170962
2.0588235294117645	22.058823529411768	36.72043183304102
2.3529411764705888	22.058823529411768	38.01582977495096
2.647058823529412	22.058823529411768	38.82716172890598
2.9411764705882355	22.058823529411768	38.876044297748514
3.2352941176470598	22.058823529411768	38.09606252972466
3.5294117647058822	22.058823529411768	36.63363740263283
3.8235294117647065	22.058823529411768	34.79179776995092
4.117647058823529	22.058823529411768	32.92877498471856
4.411764705882353	22.058823529411768	31.340317120314463
4.7058823529411775	22.058823529411768	30.169532976128735
5.0	22.058823529411768	29.386660263054445
-5.0	22.794117647058826	0.1254218523805939
-4.705882352941177	22.794117647058826	-5.02975454135893
-4.411764705882353	22.794117647058826	-11.026742488994952
-4.117647058823529	22.794117647058826	-16.659366287288403
-3.8235294117647056	22.794117647058826	-20.591867786857115
-3.5294117647058822	22.794117647058826	-21.802974752409526
-3.235294117647059	22.794117647058826	-19.881236455987914
-2.941176470588235	22.794117647058826	-15.072879987532858
-2.6470588235294117	22.794117647058826	-8.10594926288988
-2.3529411764705883	22.794117647058826	0.09237755112111401
-2.0588235294117645	22.794117647058826	8.647018173689915
-1.7647058823529411	22.794117647058826	16.866281163353722
-1.4705882352941178	22.794117647058826	24.247598177871257
-1.176470588235294	22.794117647058826	30.41806779353099
-0.8823529411764701	22.794117647058826	35.08685601027405
-0.5882352941176467	22.794117647058826	38.054399488860554
-0.2941176470588234	22.794117647058826	39.27060729140072
0.0	22.794117647058826	38.89584864687251
0.2941176470588234	22.794117647058826	37.31473146452152
0.5882352941176476	22.794117647058826	35.07971315446278
0.882352941176471	22.794117647058826	32.79830158147327
1.1764705882352944	22.794117647058826	31.001733781022523
1.4705882352941178	22.794117647058826	30.035028866814063
1.7647058823529411	22.794117647058826	29.99425056712835
2.0588235294117645	22.794117647058826	30.72008557008214
2.3529411764705888	22.794117647058826	31.84649764647803
2.647058823529412	22.794117647058826	32.89802730735378
2.9411764705882355	22.794117647058826	33.42164059734701
3.2352941176470598	22.794117647058826	33.12462822428845
3.5294117647058822	22.794117647058826	31.9750733002713
3.8235294117647065	22.794117647058826	30.220065099705756
4.117647058823529	22.794117647058826	28.30034235908801
4.411764705882353	22.794117647058826	26.684766290070844
4.7058823529411775	22.794117647058826	25.692697398210843
5.0	22.794117647058826	25.38860854237206
-5.0	23.529411764705884	-1.3904521613200789
-4.705882352941177	23.529411764705884	-5.364566520910895
-4.411764705882353	23.529411764705884	-10.315845114411061
-4.117647058823529	23.529411764705884	-15.30174290508744
-3.8235294117647056	23.529411764705884	-19.105039365338882
-3.5294117647058822	23.529411764705884	-20.64851499634041
-3.235294117647059	23.529411764705884	-19.329087571736565
-2.941176470588235	23.529411764705884	-15.152193966246315
-2.6470588235294117	23.529411764705884	-8.650998092003025
-2.3529411764705883	23.529411764705884	-0.6671321461225297
-2.0588235294117645	23.529411764705884	7.89212754746033
-1.7647058823529411	23.529411764705884	16.22851529988464
-1.4705882352941178	23.529411764705884	23.726544188262025
-1.176470588235294	23.529411764705884	29.949924503845786
-0.8823529411764701	23.529411764705884	34.609702558664274
-0.5882352941176467	23.529411764705884	37.543929127510154
-0.2941176470588234	23.529411764705884	38.72104847025492
0.0	23.529411764705884	38.255220062186936
0.2941176470588234	23.529411764705884	36.41401673550799
0.5882352941176476	23.529411764705884	33.605245949979334
0.882352941176471	23.529411764705884	30.339300857887807
1.1764705882352944	23.529411764705884	27.168212689785513
1.4705882352941178	23.529411764705884	24.603353066245454
1.7647058823529411	23.529411764705884	23.017973465387055
2.0588235294117645	23.529411764705884	22.553316697179362
2.3529411764705888	23.529411764705884	23.062625747051378
2.647058823529412	23.529411764705884	24.13187081877341
2.9411764705882355	23.529411764705884	25.1967634048003
3.2352941176470598	23.529411764705884	25.733736845264787
3.5294117647058822	23.529411764705884	25.45725968944675
3.8235294117647065	23.529411764705884	24.435618043652763
4.117647058823529	23.529411764705884	23.061954591001374
4.411764705882353	23.529411764705884	21.8821975150475
4.7058823529411775	23.529411764705884	21.35542291924334
5.0	23.529411764705884	21.663074892142646
-5.0	24.264705882352942	-2.058675001333068
-4.705882352941177	24.264705882352942	-4.811082157880218
-4.411764705882353	24.264705882352942	-8.60139711190562
-4.117647058823529	24.264705882352942	-12.806805728438903
-3.8235294117647056	24.264705882352942	-16.40541587652428
-3.5294117647058822	24.264705882352942	-18.323615214867925
-3.235294117647059	24.264705882352942	-17.778179808755137
-2.941176470588235	24.264705882352942	-14.488129992905915
-2.6470588235294117	24.264705882352942	-8.70632849209823
-2.3529411764705883	24.264705882352942	-1.0997789688848663
-2.0588235294117645	24.264705882352942	7.44600184447843
-1.7647058823529411	24.264705882352942	16.02084897975885
-1.4705882352941178	24.264705882352942	23.832835102240914
-1.176470588235294	24.264705882352942	30.28611143590659
-0.8823529411764701	24.264705882352942	35.003267321643364
-0.5882352941176467	24.264705882352942	37.810018365079415
-0.2941176470588234	24.264705882352942	38.69990444652803
0.0	24.264705882352942	37.79588568117134
0.2941176470588234	24.264705882352942	35.3249683729224
0.5882352941176476	24.264705882352942	31.615739386907745
0.882352941176471	24.264705882352942	27.113002876600156
1.1764705882352944	24.264705882352942	22.38376329704029
1.4705882352941178	24.264705882352942	18.078597228244547
1.7647058823529411	24.264705882352942	14.825502467872685
2.0588235294117645	24.264705882352942	13.070371234469288
2.3529411764705888	24.264705882352942	12.92194896791246
2.647058823529412	24.264705882352942	14.08142026770239
2.9411764705882355	24.264705882352942	15.916104941612243
3.2352941176470598	24.264705882352942	17.674779292242057
3.5294117647058822	24.264705882352942	18.767515715920823
3.8235294117647065	24.264705882352942	18.987776389276547
4.117647058823529	24.264705882352942	18.56983855974601
4.411764705882353	24.264705882352942	18.049523495744296
4.7058823529411775	24.264705882352942	17.994396585772982
5.0	24.264705882352942	18.737776044372538
-5.0	25.0	-2.350923311939802
-4.705882352941177	25.0	-3.693642612014701
-4.411764705882353	25.0	-6.059529883918902
-4.117647058823529	25.0	-9.176256202871425
-3.8235294117647056	25.0	-12.283802486972707
-3.5294117647058822	25.0	-14.386261756091695
-3.235294117647059	25.0	-14.568782156308757
-2.941176470588235	25.0	-12.265024680322426
-2.6470588235294117	25.0	-7.401133233023273
-2.3529411764705883	25.0	-0.39745720717967004
-2.0588235294117645	25.0	7.946553036303872
-1.7647058823529411	25.0	16.63648347772973
-1.4705882352941178	25.0	24.68416613725386
-1.176470588235294	25.0	31.279483475833928
-0.8823529411764701	25.0	35.897030191492355
-0.5882352941176467	25.0	38.31936311322969
-0.2941176470588234	25.0	38.58417500322828
0.0	25.0	36.890688983393346
0.2941176470588234	25.0	33.517145522382165
0.5882352941176476	25.0	28.792774273291123
0.882352941176471	25.0	23.13223007977586
1.1764705882352944	25.0	17.094151035964636
1.4705882352941178	25.0	11.3961574713378
1.7647058823529411	25.0	6.829541271478438
2.0588235294117645	25.0	4.069774224638758
2.3529411764705888	25.0	3.4483128615638865
2.647058823529412	25.0	4.796068024442653
2.9411764705882355	25.0	7.45672883168641
3.2352941176470598	25.0	10.496430451081649
3.5294117647058822	25.0	13.038300033296117
3.8235294117647065	25.0	14.579120541379112
4.117647058823529	25.0	15.143519220732465
4.411764705882353	25.0	15.20518150853074
4.7058823529411775	25.0	15.418368560331611
5.0	25.0	16.296117849270445


==> anc/random_path_f1_final_4.dat <==
z	y2	y1
-5.0	0.0	7.783066303565539
-4.705882352941177	0.0	10.462263008001074
-4.411764705882353	0.0	11.937939712884278
-4.117647058823529	0.0	11.61453333160841
-3.8235294117647056	0.0	9.581546037065648
-3.5294117647058822	0.0	6.515191528303713
-3.235294117647059	0.0	3.345915237758721
-2.941176470588235	0.0	0.8712294690114568
-2.6470588235294117	0.0	-0.5105500341122227
-2.3529411764705883	0.0	-0.8583515081000339
-2.0588235294117645	0.0	-0.5635817541052468
-1.7647058823529411	0.0	-0.14159287729410508
-1.4705882352941178	0.0	-0.04267026342840907
-1.176470588235294	0.0	-0.5363305013738024
-0.8823529411764701	0.0	-1.6643958608899148
-0.5882352941176467	0.0	-3.2321937725768013
-0.2941176470588234	0.0	-4.8232982352087355
0.0	0.0	-5.856660452249194
0.2941176470588234	0.0	-5.7171119362729605
0.5882352941176476	0.0	-3.9592059412406684
0.882352941176471	0.0	-0.5239852953456339
1.1764705882352944	0.0	4.138577783520187
1.4705882352941178	0.0	9.138677481426672
1.7647058823529411	0.0	13.426019589148996
2.0588235294117645	0.0	16.18531305754606
2.3529411764705888	0.0	17.170832985283795
2.647058823529412	0.0	16.806441654610143
2.9411764705882355	0.0	15.97916337207365
3.2352941176470598	0.0	15.608463816668637
3.5294117647058822	0.0	16.19771582202752
3.8235294117647065	0.0	17.59620227152238
4.117647058823529	0.0	19.09951238925136
4.411764705882353	0.0	19.841526693560688
4.7058823529411775	0.0	19.274990982961125
5.0	0.0	17.486427606607485
-5.0	0.7352941176470589	9.26050360553768
-4.705882352941177	0.7352941176470589	12.111073677801087
-4.411764705882353	0.7352941176470589	13.71450058779784
-4.117647058823529	0.7352941176470589	13.545912609951568
-3.8235294117647056	0.7352941176470589	11.756967648158716
-3.5294117647058822	0.7352941176470589	9.042639714871687
-3.235294117647059	0.7352941176470589	6.280528320123332
-2.941176470588235	0.7352941176470589	4.1379907226557435
-2.6470588235294117	0.7352941176470589	2.8319025770081634
-2.3529411764705883	0.7352941176470589	2.125159552749091
-2.0588235294117645	0.7352941176470589	1.5180226995541926
-1.7647058823529411	0.7352941176470589	0.510717072342322
-1.4705882352941178	0.7352941176470589	-1.1889156019473752
-1.176470588235294	0.7352941176470589	-3.577696112752035
-0.8823529411764701	0.7352941176470589	-6.378471754746702
-0.5882352941176467	0.7352941176470589	-9.117587454657674
-0.2941176470588234	0.7352941176470589	-11.214084426008416
0.0	0.7352941176470589	-12.074198954082124
0.2941176470588234	0.7352941176470589	-11.211503062484123
0.5882352941176476	0.7352941176470589	-8.400337490392108
0.882352941176471	0.7352941176470589	-3.8238633490792218
1.1764705882352944	0.7352941176470589	1.864781635049237
1.4705882352941178	0.7352941176470589	7.646700118172127
1.7647058823529411	0.7352941176470589	12.420721620483608
2.0588235294117645	0.7352941176470589	15.381061709924444
2.3529411764705888	0.7352941176470589	16.328432784414616
2.647058823529412	0.7352941176470589	15.755442716388913
2.9411764705882355	0.7352941176470589	14.639598801314143
3.2352941176470598	0.7352941176470589	14.020117887478978
3.5294117647058822	0.7352941176470589	14.551957018513962
3.8235294117647065	0.7352941176470589	16.252960739027245
4.117647058823529	0.7352941176470589	18.567604639780363
4.411764705882353	0.7352941176470589	20.707835572590383
4.7058823529411775	0.7352941176470589	22.08511658479738
5.0	0.7352941176470589	22.599874077939734
-5.0	1.4705882352941178	11.83374266706495
-4.705882352941177	1.4705882352941178	14.149446276804072
-4.411764705882353	1.4705882352941178	15.301754101593428
-4.117647058823529	1.4705882352941178	14.896815614741502
-3.8235294117647056	1.4705882352941178	13.16385477202788
-3.5294117647058822	1.4705882352941178	10.785491933003902
-3.235294117647059	1.4705882352941178	8.521136373053581
-2.941176470588235	1.4705882352941178	6.830828606061338
-2.6470588235294117	1.4705882352941178	5.6863265865942925
-2.3529411764705883	1.4705882352941178	4.642121018359668
-2.0588235294117645	1.4705882352941178	3.1015664983002846
-1.7647058823529411	1.4705882352941178	0.627521499646333
-1.4705882352941178	1.4705882352941178	-2.8493698993769065
-1.176470588235294	1.4705882352941178	-6.994831353752929
-0.8823529411764701	1.4705882352941178	-11.18253203931788
-0.5882352941176467	1.4705882352941178	-14.670817814473999
-0.2941176470588234	1.4705882352941178	-16.76655881938481
0.0	1.4705882352941178	-16.944747063967505
0.2941176470588234	1.4705882352941178	-14.937723197065505
0.5882352941176476	1.4705882352941178	-10.81579701135863
0.882352941176471	1.4705882352941178	-5.048796680067461
1.1764705882352944	1.4705882352941178	1.5027431176186106
1.4705882352941178	1.4705882352941178	7.7251695215478104
1.7647058823529411	1.4705882352941178	12.528958559943991
2.0588235294117645	1.4705882352941178	15.193416462989035
2.3529411764705888	1.4705882352941178	15.638856269198271
2.647058823529412	1.4705882352941178	14.48497682209326
2.9411764705882355	1.4705882352941178	12.835684398102533
3.2352941176470598	1.4705882352941178	11.860622334206843
3.5294117647058822	1.4705882352941178	12.352784881636682
3.8235294117647065	1.4705882352941178	14.4645891425897
4.117647058823529	1.4705882352941178	17.740922915105926
4.411764705882353	1.4705882352941178	21.416861011676865
4.7058823529411775	1.4705882352941178	24.81108413888068
5.0	1.4705882352941178	27.600695533027185
-5.0	2.2058823529411766	15.217278369820004
-4.705882352941177	2.2058823529411766	16.400701889330435
-4.411764705882353	2.2058823529411766	16.57611476931297
-4.117647058823529	2.2058823529411766	15.525848231672349
-3.8235294117647056	2.2058823529411766	13.574359247633787
-3.5294117647058822	2.2058823529411766	11.381641371296935
-3.235294117647059	2.2058823529411766	9.559678340512933
-2.941176470588235	2.2058823529411766	8.327892438386948
-2.6470588235294117	2.2058823529411766	7.390625156290262
-2.3529411764705883	2.2058823529411766	6.092106095399188
-2.0588235294117645	2.2058823529411766	3.7575076804572225
-1.7647058823529411	2.2058823529411766	0.04228516611777877
-1.4705882352941178	2.2058823529411766	-4.874354250350937
-1.176470588235294	2.2058823529411766	-10.321325750566526
-0.8823529411764701	2.2058823529411766	-15.347757911680603
-0.5882352941176467	2.2058823529411766	-18.999647325508327
-0.2941176470588234	2.2058823529411766	-20.548586758646806
0.0	2.2058823529411766	-19.619009124766983
0.2941176470588234	2.2058823529411766	-16.22667355016109
0.5882352941176476	2.2058823529411766	-10.770311908195534
0.882352941176471	2.2058823529411766	-3.99893675752943
1.1764705882352944	2.2058823529411766	3.0642652645648862
1.4705882352941178	2.2058823529411766	9.281054999016982
1.7647058823529411	2.2058823529411766	13.651985245250717
2.0588235294117645	2.2058823529411766	15.610638618958696
2.3529411764705888	2.2058823529411766	15.243478144283028
2.647058823529412	2.2058823529411766	13.314585552522521
2.9411764705882355	2.2058823529411766	11.042841268017543
3.2352941176470598	2.2058823529411766	9.694391288685381
3.5294117647058822	2.2058823529411766	10.15332897651721
3.8235294117647065	2.2058823529411766	12.657125509914161
4.117647058823529	2.2058823529411766	16.80877163919409
4.411764705882353	2.2058823529411766	21.839683098054635
4.7058823529411775	2.2058823529411766	26.97081762339206
5.0	2.2058823529411766	31.676456364545565
-5.0	2.9411764705882355	19.14535878844722
-4.705882352941177	2.9411764705882355	18.838305841892918
-4.411764705882353	2.9411764705882355	17.678556908093398
-4.117647058823529	2.9411764705882355	15.645783619631239
-3.8235294117647056	2.9411764705882355	13.175331823915556
-3.5294117647058822	2.9411764705882355	10.915127485419648
-3.235294117647059	2.9411764705882355	9.33954573867008
-2.941176470588235	2.9411764705882355	8.442015478087601
-2.6470588235294117	2.9411764705882355	7.681997370408837
-2.3529411764705883	2.9411764705882355	6.221745414487895
-2.0588235294117645	2.9411764705882355	3.3342706501667454
-1.7647058823529411	2.9411764705882355	-1.2203662607292838
-1.4705882352941178	2.9411764705882355	-7.027692081992836
-1.176470588235294	2.9411764705882355	-13.124532338265325
-0.8823529411764701	2.9411764705882355	-18.309118889580716
-0.5882352941176467	2.9411764705882355	-21.505835249901672
-0.2941176470588234	2.9411764705882355	-22.040123062293617
0.0	2.9411764705882355	-19.752798140558856
0.2941176470588234	2.9411764705882355	-14.971303694855138
0.5882352941176476	2.9411764705882355	-8.404945953581208
0.882352941176471	2.9411764705882355	-1.0219457792350184
1.1764705882352944	2.9411764705882355	6.079548190623559
1.4705882352941178	2.9411764705882355	11.831260091117162
1.7647058823529411	2.9411764705882355	15.403601401673328
2.0588235294117645	2.9411764705882355	16.4325987762086
2.3529411764705888	2.9411764705882355	15.179168512267559
2.647058823529412	2.9411764705882355	12.52171656362766
2.9411764705882355	2.9411764705882355	9.735456943946682
3.2352941176470598	2.9411764705882355	8.110622678578174
3.5294117647058822	2.9411764705882355	8.552280945231303
3.8235294117647065	2.9411764705882355	11.32929393547395
4.117647058823529	2.9411764705882355	16.07589682001882
4.411764705882353	2.9411764705882355	22.02553120364712
4.7058823529411775	2.9411764705882355	28.340675835376004
5.0	2.9411764705882355	34.36185690964884
-5.0	3.6764705882352944	23.46713073313002
-4.705882352941177	3.6764705882352944	21.608041375499305
-4.411764705882353	3.6764705882352944	18.989574492442646
-4.117647058823529	3.6764705882352944	15.784461422325027
-3.8235294117647056	3.6764705882352944	12.548352023268285
-3.5294117647058822	3.6764705882352944	9.941298405983272
-3.235294117647059	3.6764705882352944	8.339170657645546
-2.941176470588235	3.6764705882352944	7.560711342055851
-2.6470588235294117	3.6764705882352944	6.876891212807513
-2.3529411764705883	3.6764705882352944	5.3178727968156
-2.0588235294117645	3.6764705882352944	2.1339075865365995
-1.7647058823529411	3.6764705882352944	-2.8138741753731153
-1.4705882352941178	3.6764705882352944	-8.918643601863298
-1.176470588235294	3.6764705882352944	-15.004427863516366
-0.8823529411764701	3.6764705882352944	-19.720959998022714
-0.5882352941176467	3.6764705882352944	-21.97534069041845
-0.2941176470588234	3.6764705882352944	-21.22921272490766
0.0	3.6764705882352944	-17.57998769564924
0.2941176470588234	3.6764705882352944	-11.654262962134759
0.5882352941176476	3.6764705882352944	-4.408880852930551
0.882352941176471	3.6764705882352944	3.0675262374476073
1.1764705882352944	3.6764705882352944	9.712991685742805
1.4705882352941178	3.6764705882352944	14.62682187659171
1.7647058823529411	3.6764705882352944	17.211708851796015
2.0588235294117645	3.6764705882352944	17.32105267954033
2.3529411764705888	3.6764705882352944	15.357064346007423
2.647058823529412	3.6764705882352944	12.24142156435747
2.9411764705882355	3.6764705882352944	9.214212539441217
3.2352941176470598	3.6764705882352944	7.49794043613496
3.5294117647058822	3.6764705882352944	7.944628991266201
3.8235294117647065	3.6764705882352944	10.811515583085919
4.117647058823529	3.6764705882352944	15.759029473824295
4.411764705882353	3.6764705882352944	22.05644004836283
4.7058823529411775	3.6764705882352944	28.87606106958774
5.0	3.6764705882352944	35.51875798086121
-5.0	4.411764705882353	28.126244694537338
-4.705882352941177	4.411764705882353	24.91998836136711
-4.411764705882353	4.411764705882353	20.94941638407076
-4.117647058823529	4.411764705882353	16.558869257534532
-3.8235294117647056	4.411764705882353	12.427541693821771
-3.5294117647058822	4.411764705882353	9.256700509349546
-3.235294117647059	4.411764705882353	7.375814399036912
-2.941176470588235	4.411764705882353	6.496084510452308
-2.6470588235294117	4.411764705882353	5.769034593434892
-2.3529411764705883	4.411764705882353	4.147232397540274
-2.0588235294117645	4.411764705882353	0.8821536950473217
-1.7647058823529411	4.411764705882353	-4.081246396254828
-1.4705882352941178	4.411764705882353	-10.003538120901606
-1.176470588235294	4.411764705882353	-15.588134225721653
-0.8823529411764701	4.411764705882353	-19.440827748958174
-0.5882352941176467	4.411764705882353	-20.543022727950436
-0.2941176470588234	4.411764705882353	-18.547303222073655
0.0	4.411764705882353	-13.810004891170905
0.2941176470588234	4.411764705882353	-7.2042759573983055
0.5882352941176476	4.411764705882353	0.16142405666530202
0.882352941176471	4.411764705882353	7.194497934629571
1.1764705882352944	4.411764705882353	12.978305951052016
1.4705882352941178	4.411764705882353	16.8561297016506
1.7647058823529411	4.411764705882353	18.489997970956466
2.0588235294117645	4.411764705882353	17.924392834282333
2.3529411764705888	4.411764705882353	15.631800595376024
2.647058823529412	4.411764705882353	12.479393162715187
2.9411764705882355	4.411764705882353	9.569613932598172
3.2352941176470598	4.411764705882353	7.970500524759603
3.5294117647058822	4.411764705882353	8.424948278130584
3.8235294117647065	4.411764705882353	11.160454348555925
4.117647058823529	4.411764705882353	15.883620837621908
4.411764705882353	4.411764705882353	21.95234867988036
4.7058823529411775	4.411764705882353	28.625877635795906
5.0	4.411764705882353	35.25652803422506
-5.0	5.147058823529412	33.038608741400594
-4.705882352941177	5.147058823529412	28.857431298262362
-4.411764705882353	5.147058823529412	23.800807003501404
-4.117647058823529	5.147058823529412	18.36104318503895
-3.8235294117647056	5.147058823529412	13.343092128938984
-3.5294117647058822	5.147058823529412	9.51768239217724
-3.235294117647059	5.147058823529412	7.217669962003739
-2.941176470588235	5.147058823529412	6.108229140656089
-2.6470588235294117	5.147058823529412	5.280341158951143
-2.3529411764705883	5.147058823529412	3.649147522795098
-2.0588235294117645	5.147058823529412	0.47515748623102994
-1.7647058823529411	5.147058823529412	-4.243892176533608
-1.4705882352941178	5.147058823529412	-9.701958785683427
-1.176470588235294	5.147058823529412	-14.568044774518793
-0.8823529411764701	5.147058823529412	-17.487938592650448
-0.5882352941176467	5.147058823529412	-17.574732417058808
-0.2941176470588234	5.147058823529412	-14.683848393751735
0.0	5.147058823529412	-9.389403997273352
0.2941176470588234	5.147058823529412	-2.7236429784991163
0.5882352941176476	5.147058823529412	4.167457265379869
0.882352941176471	5.147058823529412	10.300715973227094
1.1764705882352944	5.147058823529412	14.989992419911173
1.4705882352941178	5.147058823529412	17.859413657955876
1.7647058823529411	5.147058823529412	18.811414547187013
2.0588235294117645	5.147058823529412	18.013306731769333
2.3529411764705888	5.147058823529412	15.908107246137419
2.647058823529412	5.147058823529412	13.200863940434786
2.9411764705882355	5.147058823529412	10.763719677650602
3.2352941176470598	5.147058823529412	9.449096854840445
3.5294117647058822	5.147058823529412	9.868429396011184
3.8235294117647065	5.147058823529412	12.234152346473824
4.117647058823529	5.147058823529412	16.342383383708693
4.411764705882353	5.147058823529412	21.700462388787937
4.7058823529411775	5.147058823529412	27.722070106600185
5.0	5.147058823529412	33.87673555949828
-5.0	5.882352941176471	37.94888442093112
-4.705882352941177	5.882352941176471	33.20648323177279
-4.411764705882353	5.882352941176471	27.385122675271532
-4.117647058823529	5.882352941176471	21.11375711902275
-3.8235294117647056	5.882352941176471	15.331035348114906
-3.5294117647058822	5.882352941176471	10.902685807248533
-3.235294117647059	5.882352941176471	8.202993204588669
-2.941176470588235	5.882352941176471	6.89270847224975
-2.6470588235294117	5.882352941176471	6.035630639406418
-2.3529411764705883	5.882352941176471	4.522607898192507
-2.0588235294117645	5.882352941176471	1.6077856293066564
-1.7647058823529411	5.882352941176471	-2.7031282592639503
-1.4705882352941178	5.882352941176471	-7.603147295050892
-1.176470588235294	5.882352941176471	-11.796324428766223
-0.8823529411764701	5.882352941176471	-14.020224083134515
-0.5882352941176467	5.882352941176471	-13.534150328080248
-0.2941176470588234	5.882352941176471	-10.362473647884876
0.0	5.882352941176471	-5.216527785076764
0.2941176470588234	5.882352941176471	0.8242623883069733
0.5882352941176476	5.882352941176471	6.694334994849648
0.882352941176471	5.882352941176471	11.615443151918862
1.1764705882352944	5.882352941176471	15.181578136214947
1.4705882352941178	5.882352941176471	17.28963498700569
1.7647058823529411	5.882352941176471	18.019655009973206
2.0588235294117645	5.882352941176471	17.56079970558745
2.3529411764705888	5.882352941176471	16.212398906422496
2.647058823529412	5.882352941176471	14.415990335971479
2.9411764705882355	5.882352941176471	12.745034632218838
3.2352941176470598	5.882352941176471	11.810586444066347
3.5294117647058822	5.882352941176471	12.107496090369683
3.8235294117647065	5.882352941176471	13.877451690849654
4.117647058823529	5.882352941176471	17.064175692812647
4.411764705882353	5.882352941176471	21.381358889244517
4.7058823529411775	5.882352941176471	26.442503939024192
5.0	5.882352941176471	31.863975056868245
-5.0	6.61764705882353	42.365973249275584
-4.705882352941177	6.61764705882353	37.410488172307026
-4.411764705882353	6.61764705882353	31.107360640592628
-4.117647058823529	6.61764705882353	24.229559056039996
-3.8235294117647056	6.61764705882353	17.865799229406367
-3.5294117647058822	6.61764705882353	12.998927209324929
-3.235294117647059	6.61764705882353	10.067892561109291
-2.941176470588235	6.61764705882353	8.746913892121944
-2.6470588235294117	6.61764705882353	8.077563189009492
-2.3529411764705883	6.61764705882353	6.9118315863037685
-2.0588235294117645	6.61764705882353	4.460848938625064
-1.7647058823529411	6.61764705882353	0.6836411768943549
-1.4705882352941178	6.61764705882353	-3.672915837938195
-1.176470588235294	6.61764705882353	-7.398132434328787
-0.8823529411764701	6.61764705882353	-9.342329599898136
-0.5882352941176467	6.61764705882353	-8.889220463523674
-0.2941176470588234	6.61764705882353	-6.164166244167216
0.0	6.61764705882353	-1.9111149794923001
0.2941176470588234	6.61764705882353	2.8634623660052014
0.5882352941176476	6.61764705882353	7.28258581589556
0.882352941176471	6.61764705882353	10.842908722337986
1.1764705882352944	6.61764705882353	13.433037600639793
1.4705882352941178	6.61764705882353	15.178466861535293
1.7647058823529411	6.61764705882353	16.245904366072683
2.0588235294117645	6.61764705882353	16.731984688453515
2.3529411764705888	6.61764705882353	16.68241077574192
2.647058823529412	6.61764705882353	16.19416307231041
2.9411764705882355	6.61764705882353	15.504430282580545
3.2352941176470598	6.61764705882353	14.990376661011158
3.5294117647058822	6.61764705882353	15.072507979667664
3.8235294117647065	6.61764705882353	16.081006016948493
4.117647058823529	6.61764705882353	18.164362709431977
4.411764705882353	6.61764705882353	21.28300104188058
4.7058823529411775	6.61764705882353	25.266989116012425
5.0	6.61764705882353	29.874106218589095
-5.0	7.352941176470589	45.637112905765996
-4.705882352941177	7.352941176470589	40.694070592454665
-4.411764705882353	7.352941176470589	34.105630893471854
-4.117647058823529	7.352941176470589	26.80899661424786
-3.8235294117647056	7.352941176470589	20.062224749765612
-3.5294117647058822	7.352941176470589	14.980648375269633
-3.235294117647059	7.352941176470589	12.076684876307588
-2.941176470588235	7.352941176470589	11.037010650821873
-2.6470588235294117	7.352941176470589	10.866507837572405
-2.3529411764705883	7.352941176470589	10.347882939899076
-2.0588235294117645	7.352941176470589	8.603775969439212
-1.7647058823529411	7.352941176470589	5.49226629466605
-1.4705882352941178	7.352941176470589	1.6488993493022281
-1.176470588235294	7.352941176470589	-1.8338253049475561
-0.8823529411764701	7.352941176470589	-3.9193115390510584
-0.5882352941176467	7.352941176470589	-4.075191522107271
-0.2941176470588234	7.352941176470589	-2.448521728699589
0.0	7.352941176470589	0.28877342809079387
0.2941176470588234	7.352941176470589	3.3107904271915913
0.5882352941176476	7.352941176470589	6.014308316920867
0.882352941176471	7.352941176470589	8.212565863258444
1.1764705882352944	7.352941176470589	10.07676111300519
1.4705882352941178	7.352941176470589	11.899184281536108
1.7647058823529411	7.352941176470589	13.838632657999332
2.0588235294117645	7.352941176470589	15.79680974282315
2.3529411764705888	7.352941176470589	17.48094979090404
2.647058823529412	7.352941176470589	18.594657116912114
2.9411764705882355	7.352941176470589	19.032713973848434
3.2352941176470598	7.352941176470589	18.968880141869754
3.5294117647058822	7.352941176470589	18.800706490434628
3.8235294117647065	7.352941176470589	18.999581104959223
4.117647058823529	7.352941176470589	19.955762755236265
4.411764705882353	7.352941176470589	21.888078162924764
4.7058823529411775	7.352941176470589	24.829253595457317
5.0	7.352941176470589	28.646790914007532
-5.0	8.088235294117649	47.141868294239266
-4.705882352941177	8.088235294117649	42.31398515594291
-4.411764705882353	8.088235294117649	35.55856176464502
-4.117647058823529	8.088235294117649	27.99399325376598
-3.8235294117647056	8.088235294117649	21.056393914081355
-3.5294117647058822	8.088235294117649	15.994629424818507
-3.235294117647059	8.088235294117649	13.38924711899093
-2.941176470588235	8.088235294117649	12.927955584135193
-2.6470588235294117	8.088235294117649	13.56033025930309
-2.3529411764705883	8.088235294117649	13.972643721232368
-2.0588235294117645	8.088235294117649	13.163922433769834
-1.7647058823529411	8.088235294117649	10.852565766464805
-1.4705882352941178	8.088235294117649	7.5290369623552
-1.176470588235294	8.088235294117649	4.149941249752323
-0.8823529411764701	8.088235294117649	1.647049148880619
-0.5882352941176467	8.088235294117649	0.5075579852192469
-0.2941176470588234	8.088235294117649	0.6280336820744932
0.0	8.088235294117649	1.4877124343762809
0.2941176470588234	8.088235294117649	2.515532030514356
0.5882352941176476	8.088235294117649	3.4322769287673864
0.882352941176471	8.088235294117649	4.380532128537097
1.1764705882352944	8.088235294117649	5.786284563896523
1.4705882352941178	8.088235294117649	8.048912089758673
1.7647058823529411	8.088235294117649	11.245491223288747
2.0588235294117645	8.088235294117649	15.016117480303647
2.3529411764705888	8.088235294117649	18.687823067351992
2.647058823529412	8.088235294117649	21.562830022633747
2.9411764705882355	8.088235294117649	23.21657184266341
3.2352941176470598	8.088235294117649	23.660931276419838
3.5294117647058822	8.088235294117649	23.31276925975165
3.8235294117647065	8.088235294117649	22.81108731570564
4.117647058823529	8.088235294117649	22.788518347514874
4.411764705882353	8.088235294117649	23.696704638539472
4.7058823529411775	8.088235294117649	25.72783062820625
5.0	8.088235294117649	28.812288015401997
-5.0	8.823529411764707	46.516604035516764
-4.705882352941177	8.823529411764707	41.82570054979936
-4.411764705882353	8.823529411764707	34.993525799644814
-4.117647058823529	8.823529411764707	27.314058666103108
-3.8235294117647056	8.823529411764707	20.38352014010043
-3.5294117647058822	8.823529411764707	15.561484649729692
-3.235294117647059	8.823529411764707	13.476056600475397
-2.941176470588235	8.823529411764707	13.801584084658499
-2.6470588235294117	8.823529411764707	15.42389925426502
-2.3529411764705883	8.823529411764707	16.92717012425455
-2.0588235294117645	8.823529411764707	17.18035422224158
-1.7647058823529411	8.823529411764707	15.753677602852411
-1.4705882352941178	8.823529411764707	12.984364031378348
-1.176470588235294	8.823529411764707	9.690548567673465
-0.8823529411764701	8.823529411764707	6.707699576924921
-0.5882352941176467	8.823529411764707	4.499985011896593
-0.2941176470588234	8.823529411764707	3.040522731489725
0.0	8.823529411764707	1.9951215157330928
0.2941176470588234	8.823529411764707	1.0741287834104476
0.5882352941176476	8.823529411764707	0.32995528701124854
0.882352941176471	8.823529411764707	0.21866701185862603
1.1764705882352944	8.823529411764707	1.3852789196987771
1.4705882352941178	8.823529411764707	4.29184364494461
1.7647058823529411	8.823529411764707	8.895964490141111
2.0588235294117645	8.823529411764707	14.558938729559191
2.3529411764705888	8.823529411764707	20.238131610245105
2.647058823529412	8.823529411764707	24.869971338259788
2.9411764705882355	8.823529411764707	27.759098637238907
3.2352941176470598	8.823529411764707	28.79945556309965
3.5294117647058822	8.823529411764707	28.449496286286873
3.8235294117647065	8.823529411764707	27.506013654329998
4.117647058823529	8.823529411764707	26.802036584281588
4.411764705882353	8.823529411764707	26.95846924191838
4.7058823529411775	8.823529411764707	28.259596005778672
5.0	8.823529411764707	30.646625961358566
-5.0	9.558823529411764	43.798483268707564
-4.705882352941177	9.558823529411764	39.24389150647953
-4.411764705882353	9.558823529411764	32.4576887572569
-4.117647058823529	9.558823529411764	24.86761030135147
-3.8235294117647056	9.558823529411764	18.174490558895073
-3.5294117647058822	9.558823529411764	13.79574203423259
-3.235294117647059	9.558823529411764	12.370525770199386
-2.941176470588235	9.558823529411764	13.546871573812348
-2.6470588235294117	9.558823529411764	16.15674239373452
-2.3529411764705883	9.558823529411764	18.7079025745279
-2.0588235294117645	9.558823529411764	19.97100116457886
-1.7647058823529411	9.558823529411764	19.397232131311675
-1.4705882352941178	9.558823529411764	17.19209263730321
-1.176470588235294	9.558823529411764	14.048219675043377
-0.8823529411764701	9.558823529411764	10.710828951785725
-0.5882352941176467	9.558823529411764	7.621854900110911
-0.2941176470588234	9.558823529411764	4.8262931814741785
0.0	9.558823529411764	2.1640117676862545
0.2941176470588234	9.558823529411764	-0.3964700880300782
0.5882352941176476	9.558823529411764	-2.50572933991001
0.882352941176471	9.558823529411764	-3.43623788880719
1.1764705882352944	9.558823529411764	-2.3642128231347783
1.4705882352941178	9.558823529411764	1.2089441474036402
1.7647058823529411	9.558823529411764	7.1208220742967105
2.0588235294117645	9.558823529411764	14.484720389537141
2.3529411764705888	9.558823529411764	21.947044356306296
2.647058823529412	9.558823529411764	28.1518884909555
2.9411764705882355	9.558823529411764	32.201474282981906
3.2352941176470598	9.558823529411764	33.91440317191052
3.5294117647058822	9.558823529411764	33.79275949078145
3.8235294117647065	9.558823529411764	32.748987898526494
4.117647058823529	9.558823529411764	31.739615388753812
4.411764705882353	9.558823529411764	31.463224497874037
4.7058823529411775	9.558823529411764	32.214718637483784
5.0	9.558823529411764	33.89667574386894
-5.0	10.294117647058824	39.41868059178797
-4.705882352941177	10.294117647058824	35.02786662454639
-4.411764705882353	10.294117647058824	28.48250835899142
-4.117647058823529	10.294117647058824	21.264434254530556
-3.8235294117647056	10.294117647058824	15.086889485598743
-3.5294117647058822	10.294117647058824	11.344780614262358
-3.235294117647059	10.294117647058824	10.639012619839061
-2.941176470588235	10.294117647058824	12.582124031045678
-2.6470588235294117	10.294117647058824	15.980950788370436
-2.3529411764705883	10.294117647058824	19.32224267764545
-2.0588235294117645	10.294117647058824	21.344662434020982
-1.7647058823529411	10.294117647058824	21.442465175989646
-1.4705882352941178	10.294117647058824	19.736295245225833
-1.176470588235294	10.294117647058824	16.819407380621083
-0.8823529411764701	10.294117647058824	13.351129225729155
-0.5882352941176467	10.294117647058824	9.73529769687249
-0.2941176470588234	10.294117647058824	6.054968002445514
0.0	10.294117647058824	2.2748300983437453
0.2941176470588234	10.294117647058824	-1.4393633706603808
0.5882352941176476	10.294117647058824	-4.50736456968907
0.882352941176471	10.294117647058824	-5.991540619834122
1.1764705882352944	10.294117647058824	-4.933045465957004
1.4705882352941178	10.294117647058824	-0.8101966667648046
1.7647058823529411	10.294117647058824	6.119419686208805
2.0588235294117645	10.294117647058824	14.783755633746273
2.3529411764705888	10.294117647058824	23.607779732104696
2.647058823529412	10.294117647058824	31.039699999471917
2.9411764705882355	10.294117647058824	36.058549184633094
3.2352941176470598	10.294117647058824	38.448173648370656
3.5294117647058822	10.294117647058824	38.744273943257866
3.8235294117647065	10.294117647058824	37.91610317217697
4.117647058823529	10.294117647058824	36.9516238574965
4.411764705882353	10.294117647058824	36.52699522963613
4.7058823529411775	10.294117647058824	36.866951598663306
5.0	10.294117647058824	37.79532332805043
-5.0	11.029411764705884	34.05390521363074
-4.705882352941177	11.029411764705884	29.910118975165087
-4.411764705882353	11.029411764705884	23.87291392830166
-4.117647058823529	11.029411764705884	17.37227546548465
-3.8235294117647056	11.029411764705884	12.019166798413695
-3.5294117647058822	11.029411764705884	9.091530712527462
-3.235294117647059	11.029411764705884	9.099042235335673
-2.941176470588235	11.029411764705884	11.61591513447868
-2.6470588235294117	11.029411764705884	15.466556273823672
-2.3529411764705883	11.029411764705884	19.190245995139495
-2.0588235294117645	11.029411764705884	21.578774366787734
-1.7647058823529411	11.029411764705884	22.04790184482065
-1.4705882352941178	11.029411764705884	20.691941296503312
-1.176470588235294	11.029411764705884	18.036460867482738
-0.8823529411764701	11.029411764705884	14.6582957164912
-0.5882352941176467	11.029411764705884	10.900195512257898
-0.2941176470588234	11.029411764705884	6.837445689694791
0.0	11.029411764705884	2.495513452425575
0.2941176470588234	11.029411764705884	-1.8384948665827334
0.5882352941176476	11.029411764705884	-5.432013379117354
0.882352941176471	11.029411764705884	-7.206160389290357
1.1764705882352944	11.029411764705884	-6.112395168877107
1.4705882352941178	11.029411764705884	-1.6157663217245783
1.7647058823529411	11.029411764705884	5.962807036613647
2.0588235294117645	11.029411764705884	15.436173317378003
2.3529411764705888	11.029411764705884	25.10294802725538
2.647058823529412	11.029411764705884	33.31392064471274
2.9411764705882355	11.029411764705884	39.002875868860855
3.2352941176470598	11.029411764705884	41.956847533005366
3.5294117647058822	11.029411764705884	42.734140050332115
3.8235294117647065	11.029411764705884	42.30549321804582
4.117647058823529	11.029411764705884	41.60780688184521
4.411764705882353	11.029411764705884	41.20965913002881
4.7058823529411775	11.029411764705884	41.20221377247154
5.0	11.029411764705884	41.30580614628802
-5.0	11.764705882352942	28.417402250436876
-4.705882352941177	11.764705882352942	24.65965182120593
-4.411764705882353	11.764705882352942	19.431250721956378
-4.117647058823529	11.764705882352942	13.998697700846073
-3.8235294117647056	11.764705882352942	9.75700459247623
-3.5294117647058822	11.764705882352942	7.779687265950421
-3.235294117647059	11.764705882352942	8.44256511999732
-2.941176470588235	11.764705882352942	11.288922849211762
-2.6470588235294117	11.764705882352942	15.21041313144154
-2.3529411764705883	11.764705882352942	18.874298441841226
-2.0588235294117645	11.764705882352942	21.20739926215819
-1.7647058823529411	11.764705882352942	21.71866600655436
-1.4705882352941178	11.764705882352942	20.526828684331214
-1.176470588235294	11.764705882352942	18.115322501805938
-0.8823529411764701	11.764705882352942	14.97936255972684
-0.5882352941176467	11.764705882352942	11.379603491018266
-0.2941176470588234	11.764705882352942	7.343939549453098
0.0	11.764705882352942	2.90379301249183
0.2941176470588234	11.764705882352942	-1.5977987187751346
0.5882352941176476	11.764705882352942	-5.344773642777557
0.882352941176471	11.764705882352942	-7.178922619637522
1.1764705882352944	11.764705882352942	-6.004940366544172
1.4705882352941178	11.764705882352942	-1.287757820749155
1.7647058823529411	11.764705882352942	6.610619907256637
2.0588235294117645	11.764705882352942	16.443013263863513
2.3529411764705888	11.764705882352942	26.458162437381365
2.647058823529412	11.764705882352942	34.989419845562
2.9411764705882355	11.764705882352942	40.98937771125546
3.2352941176470598	11.764705882352942	44.28133844865509
3.5294117647058822	11.764705882352942	45.44244194666812
3.8235294117647065	11.764705882352942	45.40947756023057
4.117647058823529	11.764705882352942	45.015609958525744
4.411764705882353	11.764705882352942	44.67069137811921
4.7058823529411775	11.764705882352942	44.29946211151373
5.0	11.764705882352942	43.51345868660907
-5.0	12.5	23.093955567411356
-4.705882352941177	12.5	19.892304806526013
-4.411764705882353	12.5	15.74328888768786
-4.117647058823529	12.5	11.654994537178215
-3.8235294117647056	12.5	8.718677061067934
-3.5294117647058822	12.5	7.744718842914951
-3.235294117647059	12.5	8.956962075328075
-2.941176470588235	12.5	11.889300684090932
-2.6470588235294117	12.5	15.550639710764543
-2.3529411764705883	12.5	18.798266677486936
-2.0588235294117645	12.5	20.752260567028394
-1.7647058823529411	12.5	21.058374945860518
-1.4705882352941178	12.5	19.884746024052703
-1.176470588235294	12.5	17.680688825648346
-0.8823529411764701	12.5	14.855167814156836
-0.5882352941176467	12.5	11.573343593509568
-0.2941176470588234	12.5	7.7951720687532955
0.0	12.5	3.5299514443320863
0.2941176470588234	12.5	-0.8594325544507573
0.5882352941176476	12.5	-4.515708981359708
0.882352941176471	12.5	-6.244403918533713
1.1764705882352944	12.5	-4.93881695815562
1.4705882352941178	12.5	-0.08245181121938572
1.7647058823529411	12.5	7.925636357861288
2.0588235294117645	12.5	17.805265544183396
2.3529411764705888	12.5	27.798940192648168
2.647058823529412	12.5	36.2715287528429
2.9411764705882355	12.5	42.23622974189801
3.2352941176470598	12.5	45.57798834439358
3.5294117647058822	12.5	46.89887257498182
3.8235294117647065	12.5	47.092822434194126
4.117647058823529	12.5	46.8747282323991
4.411764705882353	12.5	46.485860961288594
4.7058823529411775	12.5	45.68621801062001
5.0	12.5	43.99214339522437
-5.0	13.23529411764706	18.486019750860653
-4.705882352941177	13.23529411764706	15.999739015292679
-4.411764705882353	13.23529411764706	13.104648039064301
-4.117647058823529	13.23529411764706	10.489684446440846
-3.8235294117647056	13.23529411764706	8.898364364420624
-3.5294117647058822	13.23529411764706	8.862481097723135
-3.235294117647059	13.23529411764706	10.468519223046407
-2.941176470588235	13.23529411764706	13.277529953922954
-2.6470588235294117	13.23529411764706	16.46012964131303
-2.3529411764705883	13.23529411764706	19.101626492649807
-2.0588235294117645	13.23529411764706	20.537215531295892
-1.7647058823529411	13.23529411764706	20.552944370413485
-1.4705882352941178	13.23529411764706	19.356289728146088
-1.176470588235294	13.23529411764706	17.34756123118358
-0.8823529411764701	13.23529411764706	14.838120422925433
-0.5882352941176467	13.23529411764706	11.8941609308825
-0.2941176470588234	13.23529411764706	8.41098755491178
0.0	13.23529411764706	4.380394403020525
0.2941176470588234	13.23529411764706	0.18440217102216394
0.5882352941176476	13.23529411764706	-3.2889789949009174
0.882352941176471	13.23529411764706	-4.82912504281536
1.1764705882352944	13.23529411764706	-3.342942776329675
1.4705882352941178	13.23529411764706	1.6449726888573935
1.7647058823529411	13.23529411764706	9.685301986594288
2.0588235294117645	13.23529411764706	19.464412979462317
2.3529411764705888	13.23529411764706	29.229820388160732
2.647058823529412	13.23529411764706	37.396177604904565
2.9411764705882355	13.23529411764706	43.05684114009336
3.2352941176470598	13.23529411764706	46.17527982010776
3.5294117647058822	13.23529411764706	47.392303321180854
3.8235294117647065	13.23529411764706	47.57269872396896
4.117647058823529	13.23529411764706	47.33081600267049
4.411764705882353	13.23529411764706	46.7633949543501
4.7058823529411775	13.23529411764706	45.49394584028927
5.0	13.23529411764706	42.96898430123389
-5.0	13.97058823529412	14.864279594251652
-4.705882352941177	13.97058823529412	13.193653533903808
-4.411764705882353	13.97058823529412	11.58261939468662
-4.117647058823529	13.97058823529412	10.382906239626019
-3.8235294117647056	13.97058823529412	9.996153811599326
-3.5294117647058822	13.97058823529412	10.705521637699755
-3.235294117647059	13.97058823529412	12.505652161127639
-2.941176470588235	13.97058823529412	15.031528653426742
-2.6470588235294117	13.97058823529412	17.64853643197459
-2.3529411764705883	13.97058823529412	19.67905954485512
-2.0588235294117645	13.97058823529412	20.656502615423285
-1.7647058823529411	13.97058823529412	20.47125862443106
-1.4705882352941178	13.97058823529412	19.32824920404124
-1.176470588235294	13.97058823529412	17.54532560429297
-0.8823529411764701	13.97058823529412	15.321751693996898
-0.5882352941176467	13.97058823529412	12.63235936132167
-0.2941176470588234	13.97058823529412	9.33268611895675
0.0	13.97058823529412	5.428778735549524
0.2941176470588234	13.97058823529412	1.3486746670447634
0.5882352941176476	13.97058823529412	-1.975624845799949
0.882352941176471	13.97058823529412	-3.320736561139398
1.1764705882352944	13.97058823529412	-1.6242214371018289
1.4705882352941178	13.97058823529412	3.5244781634195324
1.7647058823529411	13.97058823529412	11.603014772350257
2.0588235294117645	13.97058823529412	21.248122196906476
2.3529411764705888	13.97058823529412	30.704858581930154
2.647058823529412	13.97058823529412	38.43814377113189
2.9411764705882355	13.97058823529412	43.62808903537507
3.2352941176470598	13.97058823529412	46.328446222950404
3.5294117647058822	13.97058823529412	47.236480391600445
3.8235294117647065	13.97058823529412	47.21323824832155
4.117647058823529	13.97058823529412	46.80623165183145
4.411764705882353	13.97058823529412	46.006797604167886
4.7058823529411775	13.97058823529412	44.33908149166859
5.0	13.97058823529412	41.20392717551044
-5.0	14.705882352941178	12.451500214625993
-4.705882352941177	14.705882352941178	11.597334528092654
-4.411764705882353	14.705882352941178	11.139028085462021
-4.117647058823529	14.705882352941178	11.114612970670372
-3.8235294117647056	14.705882352941178	11.633282652034513
-3.5294117647058822	14.705882352941178	12.79469881823985
-3.235294117647059	14.705882352941178	14.56629248224814
-2.941176470588235	14.705882352941178	16.70366161049779
-2.6470588235294117	14.705882352941178	18.78259847161379
-2.3529411764705883	14.705882352941178	20.342839441023457
-2.0588235294117645	14.705882352941178	21.067026840511254
-1.7647058823529411	14.705882352941178	20.886403297935235
-1.4705882352941178	14.705882352941178	19.943928470716664
-1.176470588235294	14.705882352941178	18.436186066862042
-0.8823529411764701	14.705882352941178	16.441386611639434
-0.5882352941176467	14.705882352941178	13.863384462580111
-0.2941176470588234	14.705882352941178	10.558299699979404
0.0	14.705882352941178	6.592352268266491
0.2941176470588234	14.705882352941178	2.4768850407389245
0.5882352941176476	14.705882352941178	-0.7928575968822731
0.882352941176471	14.705882352941178	-1.9817401955761014
1.1764705882352944	14.705882352941178	-0.07474972482279973
1.4705882352941178	14.705882352941178	5.249722265506366
1.7647058823529411	14.705882352941178	13.373559342317952
2.0588235294117645	14.705882352941178	22.86844583330808
2.3529411764705888	14.705882352941178	31.970959647216112
2.647058823529412	14.705882352941178	39.19862967458283
2.9411764705882355	14.705882352941178	43.82691941363139
3.2352941176470598	14.705882352941178	46.013439141850036
3.5294117647058822	14.705882352941178	46.53071943252499
3.8235294117647065	14.705882352941178	46.2609646732436
4.117647058823529	14.705882352941178	45.71523025711498
4.411764705882353	14.705882352941178	44.8112974175558
4.7058823529411775	14.705882352941178	42.99928664193581
5.0	14.705882352941178	39.64290612974612
-5.0	15.441176470588236	11.453062445671755
-4.705882352941177	15.441176470588236	11.299691175206931
-4.411764705882353	15.441176470588236	11.721494881753319
-4.117647058823529	15.441176470588236	12.498971856755865
-3.8235294117647056	15.441176470588236	13.526818762698786
-3.5294117647058822	15.441176470588236	14.803457554870624
-3.235294117647059	15.441176470588236	16.335722657598524
-2.941176470588235	15.441176470588236	18.034088751003946
-2.6470588235294117	15.441176470588236	19.67835143160761
-2.3529411764705883	15.441176470588236	20.981405716694624
-2.0588235294117645	15.441176470588236	21.70655107183185
-1.7647058823529411	15.441176470588236	21.752800445181443
-1.4705882352941178	15.441176470588236	21.1437908282007
-1.176470588235294	15.441176470588236	19.92752949621439
-0.8823529411764701	15.441176470588236	18.06820651576324
-0.5882352941176467	15.441176470588236	15.433610253355816
-0.2941176470588234	15.441176470588236	11.928910075940367
0.0	15.441176470588236	7.725687994694651
0.2941176470588234	15.441176470588236	3.446967666296164
0.5882352941176476	15.441176470588236	0.1567343700894348
0.882352941176471	15.441176470588236	-0.9129338053348377
1.1764705882352944	15.441176470588236	1.1796218275668
1.4705882352941178	15.441176470588236	6.641676642394207
1.7647058823529411	15.441176470588236	14.744160334947784
2.0588235294117645	15.441176470588236	23.993305316610616
2.3529411764705888	15.441176470588236	32.630475714149355
2.647058823529412	15.441176470588236	39.24764460698516
2.9411764705882355	15.441176470588236	43.23990239720571
3.2352941176470598	15.441176470588236	44.89095264430838
3.5294117647058822	15.441176470588236	45.0671157230846
3.8235294117647065	15.441176470588236	44.68695243665443
4.117647058823529	15.441176470588236	44.23732226250625
4.411764705882353	15.441176470588236	43.570101528948
4.7058823529411775	15.441176470588236	42.05995720582899
5.0	15.441176470588236	39.01696408351063
-5.0	16.176470588235297	11.99040213846488
-4.705882352941177	16.176470588235297	12.324906871240552
-4.411764705882353	16.176470588235297	13.268582953749148
-4.117647058823529	16.176470588235297	14.419111763076371
-3.8235294117647056	16.176470588235297	15.54451916237801
-3.5294117647058822	16.176470588235297	16.622150602691708
-3.235294117647059	16.176470588235297	17.751141530332536
-2.941176470588235	16.176470588235297	19.00979928288323
-2.6470588235294117	16.176470588235297	20.353188553103482
-2.3529411764705883	16.176470588235297	21.606892249764776
-2.0588235294117645	16.176470588235297	22.541411805431174
-1.7647058823529411	16.176470588235297	22.95886213667141
-1.4705882352941178	16.176470588235297	22.72565686462491
-1.176470588235294	16.176470588235297	21.738719640084895
-0.8823529411764701	16.176470588235297	19.877959733598914
-0.5882352941176467	16.176470588235297	17.02372466437163
-0.2941176470588234	16.176470588235297	13.179130273278293
0.0	16.176470588235297	8.653010312297308
0.2941176470588234	16.176470588235297	4.1848680104489855
0.5882352941176476	16.176470588235297	0.8853429069302123
0.882352941176471	16.176470588235297	-0.05568833463533984
1.1764705882352944	16.176470588235297	2.1893198107738137
1.4705882352941178	16.176470588235297	7.686273584332059
1.7647058823529411	16.176470588235297	15.59181680174567
2.0588235294117645	16.176470588235297	24.36881683202439
2.3529411764705888	16.176470588235297	32.30466217729618
2.647058823529412	16.176470588235297	38.114947415931965
2.9411764705882355	16.176470588235297	41.359669357865386
3.2352941176470598	16.176470588235297	42.48131602699418
3.5294117647058822	16.176470588235297	42.45637854744276
3.8235294117647065	16.176470588235297	42.24055471574358
4.117647058823529	16.176470588235297	42.28461503458878
4.411764705882353	16.176470588235297	42.35259741593971
4.7058823529411775	16.176470588235297	41.71266983282746
5.0	16.176470588235297	39.58076356062646
-5.0	16.911764705882355	13.967964530352935
-4.705882352941177	16.911764705882355	14.538089585920726
-4.411764705882353	16.911764705882355	15.641408308790286
-4.117647058823529	16.911764705882355	16.76932270076712
-3.8235294117647056	16.911764705882355	17.643239964338022
-3.5294117647058822	16.911764705882355	18.282812779463235
-3.235294117647059	16.911764705882355	18.910033634751883
-2.941176470588235	16.911764705882355	19.761731105588137
-2.6470588235294117	16.911764705882355	20.92365695558617
-2.3529411764705883	16.911764705882355	22.269345532662232
-2.0588235294117645	16.911764705882355	23.51264123681147
-1.7647058823529411	16.911764705882355	24.31602225489198
-1.4705882352941178	16.911764705882355	24.37990885477413
-1.176470588235294	16.911764705882355	23.476554222312956
-0.8823529411764701	16.911764705882355	21.452409296631167
-0.5882352941176467	16.911764705882355	18.25657739575462
-0.2941176470588234	16.911764705882355	14.030963222260437
0.0	16.911764705882355	9.231862905746725
0.2941176470588234	16.911764705882355	4.690243433754501
0.5882352941176476	16.911764705882355	1.5107505225256066
0.882352941176471	16.911764705882355	0.7778657119338046
1.1764705882352944	16.911764705882355	3.1519902893828924
1.4705882352941178	16.911764705882355	8.5322155611612
1.7647058823529411	16.911764705882355	15.971672025926496
2.0588235294117645	16.911764705882355	23.93442653391449
2.3529411764705888	16.911764705882355	30.820292530300797
2.647058823529412	16.911764705882355	35.53971933468767
2.9411764705882355	16.911764705882355	37.87720374376555
3.2352941176470598	16.911764705882355	38.47062420166296
3.5294117647058822	16.911764705882355	38.41616560331428
3.8235294117647065	16.911764705882355	38.691576745918965
4.117647058823529	16.911764705882355	39.67820707533666
4.411764705882353	16.911764705882355	41.00776661900794
4.7058823529411775	16.911764705882355	41.79192861332402
5.0	16.911764705882355	41.10081544937029
-5.0	17.647058823529413	16.963397636366693
-4.705882352941177	17.647058823529413	17.561116027201322
-4.411764705882353	17.647058823529413	18.54786553904467
-4.117647058823529	17.647058823529413	19.370279702825744
-3.8235294117647056	17.647058823529413	19.76170099552961
-3.5294117647058822	17.647058823529413	19.823255139335835
-3.235294117647059	17.647058823529413	19.908423840328318
-2.941176470588235	17.647058823529413	20.388838956273418
-2.6470588235294117	17.647058823529413	21.433533901856528
-2.3529411764705883	17.647058823529413	22.909641515926477
-2.0588235294117645	17.647058823529413	24.432507335018386
-1.7647058823529411	17.647058823529413	25.511220344159565
-1.4705882352941178	17.647058823529413	25.700675013619353
-1.176470588235294	17.647058823529413	24.697313947563313
-0.8823529411764701	17.647058823529413	22.375164466194622
-0.5882352941176467	17.647058823529413	18.803940139665173
-0.2941176470588234	17.647058823529413	14.28772644335027
0.0	17.647058823529413	9.414696809952122
0.2941176470588234	17.647058823529413	5.054805839926724
0.5882352941176476	17.647058823529413	2.2316240273182384
0.882352941176471	17.647058823529413	1.8485177336260428
1.1764705882352944	17.647058823529413	4.3449623364803704
1.4705882352941178	17.647058823529413	9.437409242875304
1.7647058823529411	17.647058823529413	16.102240385341275
2.0588235294117645	17.647058823529413	22.866385205671143
2.3529411764705888	17.647058823529413	28.32168850973361
2.647058823529412	17.647058823529413	31.650540436777593
2.9411764705882355	17.647058823529413	32.91881029181481
3.2352941176470598	17.647058823529413	32.98613017810126
3.5294117647058822	17.647058823529413	33.062946099674704
3.8235294117647065	17.647058823529413	34.11804704153478
4.117647058823529	17.647058823529413	36.41695201017938
4.411764705882353	17.647058823529413	39.407499363703394
4.7058823529411775	17.647058823529413	41.995884953443394
5.0	17.647058823529413	43.06446911659005
-5.0	18.38235294117647	20.23578778523678
-4.705882352941177	18.38235294117647	20.779125952512423
-4.411764705882353	18.38235294117647	21.533664406149192
-4.117647058823529	18.38235294117647	21.93384460680354
-3.8235294117647056	18.38235294117647	21.753737008371274
-3.5294117647058822	18.38235294117647	21.190337112122243
-3.235294117647059	18.38235294117647	20.722622857406147
-2.941176470588235	18.38235294117647	20.832166545038767
-2.6470588235294117	18.38235294117647	21.736799725045927
-2.3529411764705883	18.38235294117647	23.267315911405646
-2.0588235294117645	18.38235294117647	24.92924170523971
-1.7647058823529411	18.38235294117647	26.094096465976357
-1.4705882352941178	18.38235294117647	26.213334640451937
-1.176470588235294	18.38235294117647	24.965016263086007
-0.8823529411764701	18.38235294117647	22.30555001054904
-0.5882352941176467	18.38235294117647	18.458240510894772
-0.2941176470588234	18.38235294117647	13.886725596290788
0.0	18.38235294117647	9.269594419996439
0.2941176470588234	18.38235294117647	5.444566830282764
0.5882352941176476	18.38235294117647	3.2721112821684635
0.882352941176471	18.38235294117647	3.4046575961826058
1.1764705882352944	18.38235294117647	6.022916619375884
1.4705882352941178	18.38235294117647	10.665144833314947
1.7647058823529411	18.38235294117647	16.275456799530435
2.0588235294117645	18.38235294117647	21.514454411300992
2.3529411764705888	18.38235294117647	25.24273180852885
2.647058823529412	18.38235294117647	26.976743494489902
2.9411764705882355	18.38235294117647	27.096830769075783
3.2352941176470598	18.38235294117647	26.683726068380025
3.5294117647058822	18.38235294117647	27.03280615575931
3.8235294117647065	18.38235294117647	29.05771434953309
4.117647058823529	18.38235294117647	32.858924597910104
4.411764705882353	18.38235294117647	37.65950257738626
4.7058823529411775	18.38235294117647	42.13378098896314
5.0	18.38235294117647	44.96535896622151
-5.0	19.11764705882353	22.890843456769947
-4.705882352941177	19.11764705882353	23.471595039006083
-4.411764705882353	19.11764705882353	24.073556768837932
-4.117647058823529	19.11764705882353	24.115307959670574
-3.8235294117647056	19.11764705882353	23.408820850897577
-3.5294117647058822	19.11764705882353	22.24089149553876
-3.235294117647059	19.11764705882353	21.204971592451265
-2.941176470588235	19.11764705882353	20.8791266800403
-2.6470588235294117	19.11764705882353	21.520680977407956
-2.3529411764705883	19.11764705882353	22.927123401336026
-2.0588235294117645	19.11764705882353	24.51561560232707
-1.7647058823529411	19.11764705882353	25.56038824753608
-1.4705882352941178	19.11764705882353	25.46155825485166
-1.176470588235294	19.11764705882353	23.929379169711545
-0.8823529411764701	19.11764705882353	21.035816729609657
-0.5882352941176467	19.11764705882353	17.160519421708763
-0.2941176470588234	19.11764705882353	12.893862651318685
0.0	19.11764705882353	8.941939053943916
0.2941176470588234	19.11764705882353	6.03253882135667
0.5882352941176476	19.11764705882353	4.791443811473205
0.882352941176471	19.11764705882353	5.574684000963839
1.1764705882352944	19.11764705882353	8.297508105238435
1.4705882352941178	19.11764705882353	12.35308408416156
1.7647058823529411	19.11764705882353	16.715141177252065
2.0588235294117645	19.11764705882353	20.24905291278921
2.3529411764705888	19.11764705882353	22.142722745493153
2.647058823529412	19.11764705882353	22.27567178290871
2.9411764705882355	19.11764705882353	21.33503535443776
3.2352941176470598	19.11764705882353	20.582747146180562
3.5294117647058822	19.11764705882353	21.340843813805243
3.8235294117647065	19.11764705882353	24.409344304647565
4.117647058823529	19.11764705882353	29.681468125878425
4.411764705882353	19.11764705882353	36.139571624179354
4.7058823529411775	19.11764705882353	42.23792320263728
5.0	19.11764705882353	46.49482156881084
-5.0	19.85294117647059	24.1549450888985
-4.705882352941177	19.85294117647059	25.029225116935343
-4.411764705882353	19.85294117647059	25.73249280150178
-4.117647058823529	19.85294117647059	25.630062495307712
-3.8235294117647056	19.85294117647059	24.54260586372375
-3.5294117647058822	19.85294117647059	22.82730479256169
-3.235294117647059	19.85294117647059	21.18358581928063
-2.941176470588235	19.85294117647059	20.290163414951913
-2.6470588235294117	19.85294117647059	20.46278767383115
-2.3529411764705883	19.85294117647059	21.50032467448265
-2.0588235294117645	19.85294117647059	22.77974454790374
-1.7647058823529411	19.85294117647059	23.532753235199586
-1.4705882352941178	19.85294117647059	23.15824739190257
-1.176470588235294	19.85294117647059	21.431000184314385
-0.8823529411764701	19.85294117647059	18.542027923676777
-0.5882352941176467	19.85294117647059	14.997287260928342
-0.2941176470588234	19.85294117647059	11.454771578137514
0.0	19.85294117647059	8.573472354696538
0.2941176470588234	19.85294117647059	6.900715114413827
0.5882352941176476	19.85294117647059	6.780988672261577
0.882352941176471	19.85294117647059	8.26505860483805
1.1764705882352944	19.85294117647059	11.034483944133582
1.4705882352941178	19.85294117647059	14.40015034087278
1.7647058823529411	19.85294117647059	17.439612562369767
2.0588235294117645	19.85294117647059	19.284867442694818
2.3529411764705888	19.85294117647059	19.480166978629768
2.647058823529412	19.85294117647059	18.253713353084493
2.9411764705882355	19.85294117647059	16.544267690785297
3.2352941176470598	19.85294117647059	15.714064693392721
3.5294117647058822	19.85294117647059	17.0278541790967
3.8235294117647065	19.85294117647059	21.108330332074445
4.117647058823529	19.85294117647059	27.615015784272295
4.411764705882353	19.85294117647059	35.30658481592353
4.7058823529411775	19.85294117647059	42.47227939714713
5.0	19.85294117647059	47.5437184573678
-5.0	20.58823529411765	23.64174467979683
-4.705882352941177	20.58823529411765	25.161773646197886
-4.411764705882353	20.58823529411765	26.318931670051164
-4.117647058823529	20.58823529411765	26.36744982610132
-3.8235294117647056	20.58823529411765	25.093320865424815
-3.5294117647058822	20.58823529411765	22.9000379388344
-3.235294117647059	20.58823529411765	20.590456118855162
-2.941176470588235	20.58823529411765	18.96309209358799
-2.6470588235294117	20.58823529411765	18.43099411807015
-2.3529411764705883	20.58823529411765	18.848171757704325
-2.0588235294117645	20.58823529411765	19.61177651911346
-1.7647058823529411	20.58823529411765	19.966543094319093
-1.4705882352941178	20.58823529411765	19.34814963002437
-1.176470588235294	20.58823529411765	17.60551872562158
-0.8823529411764701	20.58823529411765	15.024778320603929
-0.5882352941176467	20.58823529411765	12.183928786980633
-0.2941176470588234	20.58823529411765	9.736254324029437
0.0	20.58823529411765	8.222170148182046
0.2941176470588234	20.58823529411765	7.958482142098424
0.5882352941176476	20.58823529411765	8.995704281409854
0.882352941176471	20.58823529411765	11.10984462917251
1.1764705882352944	20.58823529411765	13.815355679546336
1.4705882352941178	20.58823529411765	16.42462380253592
1.7647058823529411	20.58823529411765	18.19443765395851
2.0588235294117645	20.58823529411765	18.56573938232669
2.3529411764705888	20.58823529411765	17.43222238514459
2.647058823529412	20.58823529411765	15.312392865286732
2.9411764705882355	20.58823529411765	13.299600817001709
3.2352941176470598	20.58823529411765	12.745058245122468
3.5294117647058822	20.58823529411765	14.759519354506061
3.8235294117647065	20.58823529411765	19.731373399098537
4.117647058823529	20.58823529411765	27.08356918337486
4.411764705882353	20.58823529411765	35.40248469181935
4.7058823529411775	20.58823529411765	42.90478949688629
5.0	20.58823529411765	48.046977667679215
-5.0	21.323529411764707	21.4863421667553
-4.705882352941177	21.323529411764707	23.996143763319612
-4.411764705882353	21.323529411764707	25.949693770774715
-4.117647058823529	21.323529411764707	26.43325742375569
-3.8235294117647056	21.323529411764707	25.157702456559033
-3.5294117647058822	21.323529411764707	22.553464987694618
-3.235294117647059	21.323529411764707	19.530034361657655
-2.941176470588235	21.323529411764707	17.03029326518456
-2.6470588235294117	21.323529411764707	15.606537939958603
-2.3529411764705883	21.323529411764707	15.220228284333066
-2.0588235294117645	21.323529411764707	15.341371449971945
-1.7647058823529411	21.323529411764707	15.268990923849481
-1.4705882352941178	21.323529411764707	14.494297949887406
-1.176470588235294	21.323529411764707	12.92952928572213
-0.8823529411764701	21.323529411764707	10.915521696820779
-0.5882352941176467	21.323529411764707	9.040967509721883
-0.2941176470588234	21.323529411764707	7.888271715840602
0.0	21.323529411764707	7.828072097914507
0.2941176470588234	21.323529411764707	8.92810537393493
0.5882352941176476	21.323529411764707	10.968649036560219
0.882352941176471	21.323529411764707	13.514483805642543
1.1764705882352944	21.323529411764707	16.001049343340448
1.4705882352941178	21.323529411764707	17.83039774539813
1.7647058823529411	21.323529411764707	18.499796891365946
2.0588235294117645	21.323529411764707	17.77207021326052
2.3529411764705888	21.323529411764707	15.846075340876503
2.647058823529412	21.323529411764707	13.436095281359005
2.9411764705882355	21.323529411764707	11.666773369922804
3.2352941176470598	21.323529411764707	11.756454855416088
3.5294117647058822	21.323529411764707	14.572006861420256
3.8235294117647065	21.323529411764707	20.23186167463418
4.117647058823529	21.323529411764707	27.949142418302586
4.411764705882353	21.323529411764707	36.21950486825807
4.7058823529411775	21.323529411764707	43.30308963361881
5.0	21.323529411764707	47.80492983152309
-5.0	22.058823529411768	18.28066186629254
-4.705882352941177	22.058823529411768	22.013619074446204
-4.411764705882353	22.058823529411768	24.989345371904697
-4.117647058823529	22.058823529411768	26.09312973961078
-3.8235294117647056	22.058823529411768	24.940762485028692
-3.5294117647058822	22.058823529411768	21.98351735848413
-3.235294117647059	22.058823529411768	18.244454341478406
-2.941176470588235	22.058823529411768	14.828960815309586
-2.6470588235294117	22.058823529411768	12.454843126840403
-2.3529411764705883	22.058823529411768	11.22050944096224
-2.0588235294117645	22.058823529411768	10.694706881415014
-1.7647058823529411	22.058823529411768	10.245150016520107
-1.4705882352941178	22.058823529411768	9.414790903468681
-1.176470588235294	22.058823529411768	8.154450510968962
-0.8823529411764701	22.058823529411768	6.817537137514902
-0.5882352941176467	22.058823529411768	5.954258795746683
-0.2941176470588234	22.058823529411768	6.035217629940529
0.0	22.058823529411768	7.244592641463195
0.2941176470588234	22.058823529411768	9.419916722126247
0.5882352941176476	22.058823529411768	12.1275264825525
0.882352941176471	22.058823529411768	14.804907306930156
1.1764705882352944	22.058823529411768	16.899962195738176
1.4705882352941178	22.058823529411768	17.978031266107536
1.7647058823529411	22.058823529411768	17.80922729386575
2.0588235294117645	22.058823529411768	16.45533891114694
2.3529411764705888	22.058823529411768	14.342577394583316
2.647058823529412	22.058823529411768	12.263991277167728
2.9411764705882355	22.058823529411768	11.246557699450232
3.2352941176470598	22.058823529411768	12.266286718875339
3.5294117647058822	22.058823529411768	15.883050361689294
3.8235294117647065	22.058823529411768	21.943454425684436
4.117647058823529	22.058823529411768	29.509249499789227
4.411764705882353	22.058823529411768	37.088323090661724
4.7058823529411775	22.058823529411768	43.106112051761656
5.0	22.058823529411768	46.42894036684721
-5.0	22.794117647058826	14.838984566281784
-4.705882352941177	22.794117647058826	19.853469687476007
-4.411764705882353	22.794117647058826	23.89190077598058
-4.117647058823529	22.794117647058826	25.64593653140816
-3.8235294117647056	22.794117647058826	24.64891548693638
-3.5294117647058822	22.794117647058826	21.385317589464456
-3.235294117647059	22.794117647058826	16.99998217386258
-2.941176470588235	22.794117647058826	12.763392241109084
-2.6470588235294117	22.794117647058826	9.55618156825002
-2.3529411764705883	22.794117647058826	7.606450143590688
-2.0588235294117645	22.794117647058826	6.5696948368080905
-1.7647058823529411	22.794117647058826	5.864452282111389
-1.4705882352941178	22.794117647058826	5.06072365124418
-1.176470588235294	22.794117647058826	4.117592493814198
-0.8823529411764701	22.794117647058826	3.3700006039865276
-0.5882352941176467	22.794117647058826	3.3066666094647363
-0.2941176470588234	22.794117647058826	4.282079589605248
0.0	22.794117647058826	6.317287558682991
0.2941176470588234	22.794117647058826	9.07367254813995
0.5882352941176476	22.794117647058826	11.982653716356594
0.882352941176471	22.794117647058826	14.443448502990769
1.1764705882352944	22.794117647058826	15.994167155700545
1.4705882352941178	22.794117647058826	16.407915300512478
1.7647058823529411	22.794117647058826	15.722924769683612
2.0588235294117645	22.794117647058826	14.241779525987848
2.3529411764705888	22.794117647058826	12.516409667850068
2.647058823529412	22.794117647058826	11.29601041655613
2.9411764705882355	22.794117647058826	11.395576203065929
3.2352941176470598	22.794117647058826	13.470809250924793
3.5294117647058822	22.794117647058826	17.751832399851857
3.8235294117647065	22.794117647058826	23.850311815358282
4.117647058823529	22.794117647058826	30.762146057048216
4.411764705882353	22.794117647058826	37.11875327247772
4.7058823529411775	22.794117647058826	41.6201303772608
5.0	22.794117647058826	43.47624893418944
-5.0	23.529411764705884	11.903052408259835
-4.705882352941177	23.529411764705884	18.07439516225399
-4.411764705882353	23.529411764705884	23.021746089667744
-4.117647058823529	23.529411764705884	25.294593704096194
-3.8235294117647056	23.529411764705884	24.390541653648654
-3.5294117647058822	23.529411764705884	20.857176646630947
-3.235294117647059	23.529411764705884	15.967732561428122
-2.941176470588235	23.529411764705884	11.141168423825471
-2.6470588235294117	23.529411764705884	7.386292537807137
-2.3529411764705883	23.529411764705884	5.015867783877497
-2.0588235294117645	23.529411764705884	3.7241937740929547
-1.7647058823529411	23.529411764705884	2.935528953986969
-1.4705882352941178	23.529411764705884	2.20879173457263
-1.176470588235294	23.529411764705884	1.4837617407731205
-0.8823529411764701	23.529411764705884	1.0641343552353462
-0.5882352941176467	23.529411764705884	1.3841261969035905
-0.2941176470588234	23.529411764705884	2.713236373162381
0.0	23.529411764705884	4.965873594249238
0.2941176470588234	23.529411764705884	7.704655998909679
0.5882352941176476	23.529411764705884	10.312962847266231
0.882352941176471	23.529411764705884	12.23094867105426
1.1764705882352944	23.529411764705884	13.139296644945503
1.4705882352941178	23.529411764705884	13.028683943706508
1.7647058823529411	23.529411764705884	12.165854325962194
2.0588235294117645	23.529411764705884	11.010595900122622
2.3529411764705888	23.529411764705884	10.130621907619993
2.647058823529412	23.529411764705884	10.12089834676684
2.9411764705882355	23.529411764705884	11.500920177999703
3.2352941176470598	23.529411764705884	14.570365801520484
3.5294117647058822	23.529411764705884	19.25011259717113
3.8235294117647065	23.529411764705884	24.986980105636043
4.117647058823529	23.529411764705884	30.81102069134873
4.411764705882353	23.529411764705884	35.580300556613025
4.7058823529411775	23.529411764705884	38.34959057638715
5.0	23.529411764705884	38.71191565675524
-5.0	24.264705882352942	9.918436985535516
-4.705882352941177	24.264705882352942	16.980746855573337
-4.411764705882353	24.264705882352942	22.53718977168823
-4.117647058823529	24.264705882352942	25.080120529486624
-3.8235294117647056	24.264705882352942	24.141508291195237
-3.5294117647058822	24.264705882352942	20.37102460736874
-3.235294117647059	24.264705882352942	15.171198643505377
-2.941176470588235	24.264705882352942	10.075129702769225
-2.6470588235294117	24.264705882352942	6.160482118309374
-2.3529411764705883	24.264705882352942	3.754033838888434
-2.0588235294117645	24.264705882352942	2.520020450655572
-1.7647058823529411	24.264705882352942	1.8313785105227431
-1.4705882352941178	24.264705882352942	1.1970709005830074
-1.176470588235294	24.264705882352942	0.5203362813781673
-0.8823529411764701	24.264705882352942	0.07979808396174803
-0.5882352941176467	24.264705882352942	0.28537304828102883
-0.2941176470588234	24.264705882352942	1.37463325052493
0.0	24.264705882352942	3.2268703447612346
0.2941176470588234	24.264705882352942	5.386985430250871
0.5882352941176476	24.264705882352942	7.267424416522745
0.882352941176471	24.264705882352942	8.406472339423887
1.1764705882352944	24.264705882352942	8.650078402675236
1.4705882352941178	24.264705882352942	8.186163606073901
1.7647058823529411	24.264705882352942	7.447973833521953
2.0588235294117645	24.264705882352942	6.961278125517662
2.3529411764705888	24.264705882352942	7.210570378771439
2.647058823529412	24.264705882352942	8.554862330931101
2.9411764705882355	24.264705882352942	11.175313937545214
3.2352941176470598	24.264705882352942	15.023229509295344
3.5294117647058822	24.264705882352942	19.76611192405541
3.8235294117647065	24.264705882352942	24.774222810495043
4.117647058823529	24.264705882352942	29.207691782484236
4.411764705882353	24.264705882352942	32.22844964168068
4.7058823529411775	24.264705882352942	33.28453483620247
5.0	24.264705882352942	32.34386047515825
-5.0	25.0	8.967528011114698
-4.705882352941177	25.0	16.580246193872206
-4.411764705882353	25.0	22.3819586455058
-4.117647058823529	25.0	24.90569631455407
-3.8235294117647056	25.0	23.791509850937373
-3.5294117647058822	25.0	19.824873296751427
-3.235294117647059	25.0	14.527111062613088
-2.941176470588235	25.0	9.497746608719583
-2.6470588235294117	25.0	5.812933786636168
-2.3529411764705883	25.0	3.7374390208254242
-2.0588235294117645	25.0	2.838509777696377
-1.7647058823529411	25.0	2.389742477997551
-1.4705882352941178	25.0	1.8254729359901471
-1.176470588235294	25.0	1.0114545678467728
-0.8823529411764701	25.0	0.22213881643963518
-0.5882352941176467	25.0	-0.11711153299330945
-0.2941176470588234	25.0	0.2538093671499766
0.0	25.0	1.242123423883049
0.2941176470588234	25.0	2.4377503042991613
0.5882352941176476	25.0	3.3333105648159194
0.882352941176471	25.0	3.5929874636980568
1.1764705882352944	25.0	3.2236948672700656
1.4705882352941178	25.0	2.572088090187906
1.7647058823529411	25.0	2.1719420691909637
2.0588235294117645	25.0	2.536888131337486
2.3529411764705888	25.0	3.9984711983350083
2.647058823529412	25.0	6.6384658862087385
2.9411764705882355	25.0	10.3001307430026
3.2352941176470598	25.0	14.630265054817773
3.5294117647058822	25.0	19.119085213248496
3.8235294117647065	25.0	23.147216827456816
4.117647058823529	25.0	26.077335903806762
4.411764705882353	25.0	27.411895053487036
4.7058823529411775	25.0	26.98240871873143
5.0	25.0	25.078938101467653


==> anc/random_path_f1_initial_0.dat <==
z	y2	y1
-5.0	0.0	6.391616451662948
-4.705882352941177	0.0	4.5526924027081845
-4.411764705882353	0.0	3.881470051636537
-4.117647058823529	0.0	4.550356137348644
-3.8235294117647056	0.0	6.3582608146104
-3.5294117647058822	0.0	8.89781909121127
-3.235294117647059	0.0	11.721210295363125
-2.941176470588235	0.0	14.431421048800157
-2.6470588235294117	0.0	16.711798003656
-2.3529411764705883	0.0	18.343060250540056
-2.0588235294117645	0.0	19.228938540575047
-1.7647058823529411	0.0	19.406695506724745
-1.4705882352941178	0.0	19.012600544061492
-1.176470588235294	0.0	18.21313591244848
-0.8823529411764701	0.0	17.15458934878216
-0.5882352941176467	0.0	15.974633974653536
-0.2941176470588234	0.0	14.856872145390334
0.0	0.0	14.049989734061215
0.2941176470588234	0.0	13.784085174080772
0.5882352941176476	0.0	14.107797940728663
0.882352941176471	0.0	14.771529952203801
1.1764705882352944	0.0	15.295639099601312
1.4705882352941178	0.0	15.247444603883602
1.7647058823529411	0.0	14.57518888757907
2.0588235294117645	0.0	13.749553084208546
2.3529411764705888	0.0	13.546970374938752
2.647058823529412	0.0	14.546655958146907
2.9411764705882355	0.0	16.6466149610759
3.2352941176470598	0.0	18.949749684760306
3.5294117647058822	0.0	20.16328144522747
3.8235294117647065	0.0	19.31181095859082
4.117647058823529	0.0	16.32270928655177
4.411764705882353	0.0	12.0900223826543
4.7058823529411775	0.0	7.952665447161496
5.0	0.0	4.919287313434255
-5.0	0.7352941176470589	10.490029780005331
-4.705882352941177	0.7352941176470589	9.250956433647254
-4.411764705882353	0.7352941176470589	8.699970359287509
-4.117647058823529	0.7352941176470589	8.771818314820724
-3.8235294117647056	0.7352941176470589	9.320141362994068
-3.5294117647058822	0.7352941176470589	10.291159651488963
-3.235294117647059	0.7352941176470589	11.731239132898509
-2.941176470588235	0.7352941176470589	13.64325323484629
-2.6470588235294117	0.7352941176470589	15.833212808548708
-2.3529411764705883	0.7352941176470589	17.891206125554582
-2.0588235294117645	0.7352941176470589	19.337705061942756
-1.7647058823529411	0.7352941176470589	19.836504085659538
-1.4705882352941178	0.7352941176470589	19.332474825983866
-1.176470588235294	0.7352941176470589	18.040824155481953
-0.8823529411764701	0.7352941176470589	16.32717525667692
-0.5882352941176467	0.7352941176470589	14.578144578066766
-0.2941176470588234	0.7352941176470589	13.128647293168399
0.0	0.7352941176470589	12.23056597042875
0.2941176470588234	0.7352941176470589	12.004666696213768
0.5882352941176476	0.7352941176470589	12.3594754906158
0.882352941176471	0.7352941176470589	12.945928458254198
1.1764705882352944	0.7352941176470589	13.25068798499353
1.4705882352941178	0.7352941176470589	12.854353766480397
1.7647058823529411	0.7352941176470589	11.733564910940347
2.0588235294117645	0.7352941176470589	10.389448154096662
2.3529411764705888	0.7352941176470589	9.64521994053903
2.647058823529412	0.7352941176470589	10.165652631486497
2.9411764705882355	0.7352941176470589	11.973813404648732
3.2352941176470598	0.7352941176470589	14.300937186901617
3.5294117647058822	0.7352941176470589	15.926470553717309
3.8235294117647065	0.7352941176470589	15.844374910099898
4.117647058823529	0.7352941176470589	13.848017465193436
4.411764705882353	0.7352941176470589	10.647205708710215
4.7058823529411775	0.7352941176470589	7.427091565908338
5.0	0.7352941176470589	5.136905127904493
-5.0	1.4705882352941178	15.102464808181269
-4.705882352941177	1.4705882352941178	14.968689874844227
-4.411764705882353	1.4705882352941178	14.897574945290852
-4.117647058823529	1.4705882352941178	14.529908356327965
-3.8235294117647056	1.4705882352941178	13.805741885621202
-3.5294117647058822	1.4705882352941178	13.109005911229557
-3.235294117647059	1.4705882352941178	13.060183655334605
-2.941176470588235	1.4705882352941178	14.089736632239502
-2.6470588235294117	1.4705882352941178	16.08688777298997
-2.3529411764705883	1.4705882352941178	18.369574756769783
-2.0588235294117645	1.4705882352941178	20.002401941345788
-1.7647058823529411	1.4705882352941178	20.26126179437451
-1.4705882352941178	1.4705882352941178	18.96441396775243
-1.176470588235294	1.4705882352941178	16.501135108205084
-0.8823529411764701	1.4705882352941178	13.59321514460046
-0.5882352941176467	1.4705882352941178	10.969699990447983
-0.2941176470588234	1.4705882352941178	9.132957590560036
0.0	1.4705882352941178	8.278338512826275
0.2941176470588234	1.4705882352941178	8.314653322528581
0.5882352941176476	1.4705882352941178	8.910440700457857
0.882352941176471	1.4705882352941178	9.556106301888896
1.1764705882352944	1.4705882352941178	9.695141748594246
1.4705882352941178	1.4705882352941178	8.953578261394277
1.7647058823529411	1.4705882352941178	7.389120285885129
2.0588235294117645	1.4705882352941178	5.587949078494005
2.3529411764705888	1.4705882352941178	4.4677944772568345
2.647058823529412	1.4705882352941178	4.818716356121343
2.9411764705882355	1.4705882352941178	6.819634672771228
3.2352941176470598	1.4705882352941178	9.845258054211246
3.5294117647058822	1.4705882352941178	12.734902395263763
3.8235294117647065	1.4705882352941178	14.401947931095403
4.117647058823529	1.4705882352941178	14.417955123939716
4.411764705882353	1.4705882352941178	13.195513224386485
4.7058823529411775	1.4705882352941178	11.649093193039537
5.0	1.4705882352941178	10.568284314663927
-5.0	2.2058823529411766	19.272301604416107
-4.705882352941177	2.2058823529411766	20.142902276287433
-4.411764705882353	2.2058823529411766	20.43145424666436
-4.117647058823529	2.2058823529411766	19.4800542548944
-3.8235294117647056	2.2058823529411766	17.34854973927346
-3.5294117647058822	2.2058823529411766	14.896890271407166
-3.235294117647059	2.2058823529411766	13.33115464902301
-2.941176470588235	2.2058823529411766	13.480956765238975
-2.6470588235294117	2.2058823529411766	15.262701114261418
-2.3529411764705883	2.2058823529411766	17.669570633441573
-2.0588235294117645	2.2058823529411766	19.294305307257346
-1.7647058823529411	2.2058823529411766	19.062825294694797
-1.4705882352941178	2.2058823529411766	16.749725591068938
-1.176470588235294	2.2058823529411766	13.013916856569892
-0.8823529411764701	2.2058823529411766	9.000444646832609
-0.5882352941176467	2.2058823529411766	5.789275243617586
-0.2941176470588234	2.2058823529411766	3.9956055250367424
0.0	2.2058823529411766	3.6636955436148195
0.2941176470588234	2.2058823529411766	4.395210464150992
0.5882352941176476	2.2058823529411766	5.559094096690776
0.882352941176471	2.2058823529411766	6.477477809499748
1.1764705882352944	2.2058823529411766	6.585227212683646
1.4705882352941178	2.2058823529411766	5.602643757676127
1.7647058823529411	2.2058823529411766	3.7012278313735454
2.0588235294117645	2.2058823529411766	1.55161716153461
2.3529411764705888	2.2058823529411766	0.13526552579336304
2.647058823529412	2.2058823529411766	0.3260468346009944
2.9411764705882355	2.2058823529411766	2.430670678344505
3.2352941176470598	2.2058823529411766	5.9686917276300395
3.5294117647058822	2.2058823529411766	9.870911668945382
3.8235294117647065	2.2058823529411766	13.018609024982968
4.117647058823529	2.2058823529411766	14.806699044056753
4.411764705882353	2.2058823529411766	15.374541416464531
4.7058823529411775	2.2058823529411766	15.359544126235166
5.0	2.2058823529411766	15.355959545985577
-5.0	2.9411764705882355	21.267627606741023
-4.705882352941177	2.9411764705882355	22.805229495458306
-4.411764705882353	2.9411764705882355	23.290675480080274
-4.117647058823529	2.9411764705882355	21.781881071209224
-3.8235294117647056	2.9411764705882355	18.450674610014538
-3.5294117647058822	2.9411764705882355	14.585868027112209
-3.235294117647059	2.9411764705882355	11.89808428931347
-2.941176470588235	2.9411764705882355	11.528440011007238
-2.6470588235294117	2.9411764705882355	13.36213806416902
-2.3529411764705883	2.9411764705882355	16.064486518712428
-2.0588235294117645	2.9411764705882355	17.810744723955914
-1.7647058823529411	2.9411764705882355	17.26476882846058
-1.4705882352941178	2.9411764705882355	14.238653096891776
-1.176470588235294	2.9411764705882355	9.696281355226091
-0.8823529411764701	2.9411764705882355	5.174644104293462
-0.5882352941176467	2.9411764705882355	2.0133699455391705
-0.2941176470588234	2.9411764705882355	0.8211636459497935
0.0	2.9411764705882355	1.3879494606493932
0.2941176470588234	2.9411764705882355	2.9592857967912494
0.5882352941176476	2.9411764705882355	4.62618746291745
0.882352941176471	2.9411764705882355	5.622320068051269
1.1764705882352944	2.9411764705882355	5.475666266879282
1.4705882352941178	2.9411764705882355	4.0796869610268445
1.7647058823529411	2.9411764705882355	1.7410908533583518
2.0588235294117645	2.9411764705882355	-0.831225968092701
2.3529411764705888	2.9411764705882355	-2.687609577041112
2.647058823529412	2.9411764705882355	-2.9762835816560926
2.9411764705882355	2.9411764705882355	-1.3352060546057505
3.2352941176470598	2.9411764705882355	1.8928176945274968
3.5294117647058822	2.9411764705882355	5.796498606069569
3.8235294117647065	2.9411764705882355	9.34822197093136
4.117647058823529	2.9411764705882355	11.911766669803903
4.411764705882353	2.9411764705882355	13.481973268818447
4.7058823529411775	2.9411764705882355	14.500186588106885
5.0	2.9411764705882355	15.383815807926734
-5.0	3.6764705882352944	20.795019506510975
-4.705882352941177	3.6764705882352944	23.114942584844158
-4.411764705882353	3.6764705882352944	24.118079708720714
-4.117647058823529	3.6764705882352944	22.58929829593535
-3.8235294117647056	3.6764705882352944	18.75394198661934
-3.5294117647058822	3.6764705882352944	14.203801069258759
-3.235294117647059	3.6764705882352944	11.002351358312623
-2.941176470588235	3.6764705882352944	10.486712304545822
-2.6470588235294117	3.6764705882352944	12.482697491190871
-2.3529411764705883	3.6764705882352944	15.400561343340597
-2.0588235294117645	3.6764705882352944	17.14032264775961
-1.7647058823529411	3.6764705882352944	16.253012085352374
-1.4705882352941178	3.6764705882352944	12.68001363282364
-1.176470588235294	3.6764705882352944	7.686632389227696
-0.8823529411764701	3.6764705882352944	3.106694536746991
-0.5882352941176467	3.6764705882352944	0.39437091799052304
-0.2941176470588234	3.6764705882352944	0.016706999433894865
0.0	3.6764705882352944	1.4374212600972758
0.2941176470588234	3.6764705882352944	3.563980088338047
0.5882352941176476	3.6764705882352944	5.308967789842291
0.882352941176471	3.6764705882352944	5.9603676099625105
1.1764705882352944	3.6764705882352944	5.272598238705046
1.4705882352941178	3.6764705882352944	3.38795293415406
1.7647058823529411	3.6764705882352944	0.7391185975667778
2.0588235294117645	3.6764705882352944	-2.0187105600990183
2.3529411764705888	3.6764705882352944	-4.112378152622274
2.647058823529412	3.6764705882352944	-4.862531557351764
2.9411764705882355	3.6764705882352944	-3.959445168456833
3.2352941176470598	3.6764705882352944	-1.6393959894530834
3.5294117647058822	3.6764705882352944	1.3990110717027306
3.8235294117647065	3.6764705882352944	4.343538856359325
4.117647058823529	3.6764705882352944	6.685971125475943
4.411764705882353	3.6764705882352944	8.430533768613905
4.7058823529411775	3.6764705882352944	9.938195592505657
5.0	3.6764705882352944	11.508836270092765
-5.0	4.411764705882353	20.91102188017301
-4.705882352941177	4.411764705882353	24.31536546865263
-4.411764705882353	4.411764705882353	26.131561205342994
-4.117647058823529	4.411764705882353	24.931128522786942
-3.8235294117647056	4.411764705882353	20.957030874791275
-3.5294117647058822	4.411764705882353	15.983512056835025
-3.235294117647059	4.411764705882353	12.28429943322303
-2.941176470588235	4.411764705882353	11.30883926777069
-2.6470588235294117	4.411764705882353	12.854777622199043
-2.3529411764705883	4.411764705882353	15.224138833406323
-2.0588235294117645	4.411764705882353	16.248399213740164
-1.7647058823529411	4.411764705882353	14.54781760041961
-1.4705882352941178	4.411764705882353	10.278151644246527
-1.176470588235294	4.411764705882353	4.967036235657568
-0.8823529411764701	4.411764705882353	0.6090825247064409
-0.5882352941176467	4.411764705882353	-1.3948751911023347
-0.2941176470588234	4.411764705882353	-0.8477098914001804
0.0	4.411764705882353	1.3469444786753453
0.2941176470588234	4.411764705882353	3.8121332953775795
0.5882352941176476	4.411764705882353	5.401162273879486
0.882352941176471	4.411764705882353	5.591074737556811
1.1764705882352944	4.411764705882353	4.463404006365914
1.4705882352941178	4.411764705882353	2.442908512822152
1.7647058823529411	4.411764705882353	0.04613532021977207
2.0588235294117645	4.411764705882353	-2.2289290595276974
2.3529411764705888	4.411764705882353	-3.920384603835675
2.647058823529412	4.411764705882353	-4.651459658436323
2.9411764705882355	4.411764705882353	-4.2587284993858425
3.2352941176470598	4.411764705882353	-2.9102300180351417
3.5294117647058822	4.411764705882353	-1.0708210716712134
3.8235294117647065	4.411764705882353	0.7320057435289566
4.117647058823529	4.411764705882353	2.21559654794169
4.411764705882353	4.411764705882353	3.49800707247028
4.7058823529411775	4.411764705882353	4.955295708747807
5.0	4.411764705882353	6.848275653985947
-5.0	5.147058823529412	24.564150056627092
-4.705882352941177	5.147058823529412	28.654413459475904
-4.411764705882353	5.147058823529412	30.739629174061232
-4.117647058823529	5.147058823529412	29.342303292462102
-3.8235294117647056	5.147058823529412	24.77034894930366
-3.5294117647058822	5.147058823529412	18.91938007925518
-3.235294117647059	5.147058823529412	14.171194612208502
-2.941176470588235	5.147058823529412	12.029945932384704
-2.6470588235294117	5.147058823529412	12.307785673119108
-2.3529411764705883	5.147058823529412	13.337450618799572
-2.0588235294117645	5.147058823529412	13.057176834224034
-1.7647058823529411	5.147058823529412	10.286068811082869
-1.4705882352941178	5.147058823529412	5.417818523629559
-1.176470588235294	5.147058823529412	0.15109120632997097
-0.8823529411764701	5.147058823529412	-3.520777083379661
-0.5882352941176467	5.147058823529412	-4.411440965925708
-0.2941176470588234	5.147058823529412	-2.6908903993037967
0.0	5.147058823529412	0.36364936627846944
0.2941176470588234	5.147058823529412	3.1602573220459087
0.5882352941176476	5.147058823529412	4.5951171928940155
0.882352941176471	5.147058823529412	4.422832037773528
1.1764705882352944	5.147058823529412	3.097497829728801
1.4705882352941178	5.147058823529412	1.323785497375086
1.7647058823529411	5.147058823529412	-0.3345512430678834
2.0588235294117645	5.147058823529412	-1.5869746325964087
2.3529411764705888	5.147058823529412	-2.3304817198349657
2.647058823529412	5.147058823529412	-2.528934668004622
2.9411764705882355	5.147058823529412	-2.1946354737253255
3.2352941176470598	5.147058823529412	-1.4527202425842365
3.5294117647058822	5.147058823529412	-0.559323380511044
3.8235294117647065	5.147058823529412	0.21776356332695634
4.117647058823529	5.147058823529412	0.8006205283626269
4.411764705882353	5.147058823529412	1.4131595870801714
4.7058823529411775	5.147058823529412	2.462754975610336
5.0	5.147058823529412	4.221693793087243
-5.0	5.882352941176471	30.354543914052613
-4.705882352941177	5.882352941176471	34.09864772307695
-4.411764705882353	5.882352941176471	35.435982448341996
-4.117647058823529	5.882352941176471	33.05593449037258
-3.8235294117647056	5.882352941176471	27.40946408065389
-3.5294117647058822	5.882352941176471	20.461026228905386
-3.235294117647059	5.882352941176471	14.583177585952914
-2.941176470588235	5.882352941176471	11.236048338785428
-2.6470588235294117	5.882352941176471	10.22089646373935
-2.3529411764705883	5.882352941176471	9.949271959754347
-2.0588235294117645	5.882352941176471	8.540137963757013
-1.7647058823529411	5.882352941176471	5.048950849904231
-1.4705882352941178	5.882352941176471	0.07008250523243298
-1.176470588235294	5.882352941176471	-4.63113924721204
-0.8823529411764701	5.882352941176471	-7.186692405073103
-0.5882352941176467	5.882352941176471	-6.709856382918957
-0.2941176470588234	5.882352941176471	-3.747413668551795
0.0	5.882352941176471	0.11173543363996252
0.2941176470588234	5.882352941176471	3.1555125599308367
0.5882352941176476	5.882352941176471	4.401500162497439
0.882352941176471	5.882352941176471	3.912033477389315
1.1764705882352944	5.882352941176471	2.4956580014004253
1.4705882352941178	5.882352941176471	1.098111282237964
1.7647058823529411	5.882352941176471	0.3064261742126657
2.0588235294117645	5.882352941176471	0.21684195287282293
2.3529411764705888	5.882352941176471	0.6206572281841165
2.647058823529412	5.882352941176471	1.2694467644921268
2.9411764705882355	5.882352941176471	2.0068461018054897
3.2352941176470598	5.882352941176471	2.732650294850031
3.5294117647058822	5.882352941176471	3.3250491661976813
3.8235294117647065	5.882352941176471	3.6582722395310894
4.117647058823529	5.882352941176471	3.7257631109486056
4.411764705882353	5.882352941176471	3.7419681178391873
4.7058823529411775	5.882352941176471	4.080252033846788
5.0	5.882352941176471	5.0324007107711495
-5.0	6.61764705882353	33.828469161015505
-4.705882352941177	6.61764705882353	36.507969689354745
-4.411764705882353	6.61764705882353	36.65287922299841
-4.117647058823529	6.61764705882353	33.27017098124469
-3.8235294117647056	6.61764705882353	26.966566238435473
-3.5294117647058822	6.61764705882353	19.66492845660325
-3.235294117647059	6.61764705882353	13.558862093347024
-2.941176470588235	6.61764705882353	9.911081237590874
-2.6470588235294117	6.61764705882353	8.423465352524714
-2.3529411764705883	6.61764705882353	7.565219937986111
-2.0588235294117645	6.61764705882353	5.647458156679042
-1.7647058823529411	6.61764705882353	1.9632103557542742
-1.4705882352941178	6.61764705882353	-2.722079363021983
-1.176470588235294	6.61764705882353	-6.622447252724239
-0.8823529411764701	6.61764705882353	-8.019509083986506
-0.5882352941176467	6.61764705882353	-6.294406582426012
-0.2941176470588234	6.61764705882353	-2.2780599071058454
0.0	6.61764705882353	2.2499665833202576
0.2941176470588234	6.61764705882353	5.552498044811761
0.5882352941176476	6.61764705882353	6.791457737496593
0.882352941176471	6.61764705882353	6.276245346810167
1.1764705882352944	6.61764705882353	5.056286500697374
1.4705882352941178	6.61764705882353	4.209033925582212
1.7647058823529411	6.61764705882353	4.293372707920151
2.0588235294117645	6.61764705882353	5.241004278110597
2.3529411764705888	6.61764705882353	6.625293022841891
2.647058823529412	6.61764705882353	8.024220519689207
2.9411764705882355	6.61764705882353	9.212968022257606
3.2352941176470598	6.61764705882353	10.121616120094941
3.5294117647058822	6.61764705882353	10.692467590545302
3.8235294117647065	6.61764705882353	10.817653509263273
4.117647058823529	6.61764705882353	10.420429740472674
4.411764705882353	6.61764705882353	9.584673987823383
4.7058823529411775	6.61764705882353	8.579588481241556
5.0	6.61764705882353	7.716870426489448
-5.0	7.352941176470589	31.481084706624863
-4.705882352941177	7.352941176470589	33.07552221668279
-4.411764705882353	7.352941176470589	32.39709495050727
-4.117647058823529	7.352941176470589	28.80165929088085
-3.8235294117647056	7.352941176470589	22.973685864126594
-3.5294117647058822	7.352941176470589	16.634819839419233
-3.235294117647059	7.352941176470589	11.617685953664623
-2.941176470588235	7.352941176470589	8.843144271629953
-2.6470588235294117	7.352941176470589	7.839243665845765
-2.3529411764705883	7.352941176470589	7.1226899481036625
-2.0588235294117645	7.352941176470589	5.218937430916531
-1.7647058823529411	7.352941176470589	1.680203635898561
-1.4705882352941178	7.352941176470589	-2.5474707317843954
-1.176470588235294	7.352941176470589	-5.644515644638133
-0.8823529411764701	7.352941176470589	-5.997416132766567
-0.5882352941176467	7.352941176470589	-3.1621645763755346
-0.2941176470588234	7.352941176470589	1.8729211953589813
0.0	7.352941176470589	7.252429611853058
0.2941176470588234	7.352941176470589	11.260906138671741
0.5882352941176476	7.352941176470589	13.147616570018876
0.882352941176471	7.352941176470589	13.315577365408695
1.1764705882352944	7.352941176470589	12.856847364394705
1.4705882352941178	7.352941176470589	12.811033090294274
1.7647058823529411	7.352941176470589	13.629148128055455
2.0588235294117645	7.352941176470589	15.109845073310094
2.3529411764705888	7.352941176470589	16.726311368268924
2.647058823529412	7.352941176470589	18.031988226503984
2.9411764705882355	7.352941176470589	18.857433760085904
3.2352941176470598	7.352941176470589	19.228131462512188
3.5294117647058822	7.352941176470589	19.155228723129344
3.8235294117647065	7.352941176470589	18.51487795751422
4.117647058823529	7.352941176470589	17.115694276076216
4.411764705882353	7.352941176470589	14.875920450992993
4.7058823529411775	7.352941176470589	11.942591125093692
5.0	7.352941176470589	8.64682028253483
-5.0	8.088235294117649	22.823142251178908
-4.705882352941177	8.088235294117649	23.649437449787882
-4.411764705882353	8.088235294117649	22.825463304761342
-4.117647058823529	8.088235294117649	19.99188625096686
-3.8235294117647056	8.088235294117649	15.78037638475103
-3.5294117647058822	8.088235294117649	11.551600564009327
-3.235294117647059	8.088235294117649	8.637647778932616
-2.941176470588235	8.088235294117649	7.536775416197548
-2.6470588235294117	8.088235294117649	7.591504079993508
-2.3529411764705883	8.088235294117649	7.40325600323836
-2.0588235294117645	8.088235294117649	5.762071528734374
-1.7647058823529411	8.088235294117649	2.513493504850863
-1.4705882352941178	8.088235294117649	-1.203387639271165
-1.176470588235294	8.088235294117649	-3.5257466673003712
-0.8823529411764701	8.088235294117649	-2.9104260013713574
-0.5882352941176467	8.088235294117649	0.9848417803518252
-0.2941176470588234	8.088235294117649	7.110437284185631
0.0	8.088235294117649	13.611780847373913
0.2941176470588234	8.088235294117649	18.803998604492214
0.5882352941176476	8.088235294117649	21.938343329177474
0.882352941176471	8.088235294117649	23.346405377683986
1.1764705882352944	8.088235294117649	23.971504224056055
1.4705882352941178	8.088235294117649	24.666683441106677
1.7647058823529411	8.088235294117649	25.72159857030352
2.0588235294117645	8.088235294117649	26.856420209442316
2.3529411764705888	8.088235294117649	27.57760812903256
2.647058823529412	8.088235294117649	27.574088429744364
2.9411764705882355	8.088235294117649	26.87092307574834
3.2352941176470598	8.088235294117649	25.68532659288055
3.5294117647058822	8.088235294117649	24.157283273561013
3.8235294117647065	8.088235294117649	22.191188442081213
4.117647058823529	8.088235294117649	19.523896320334366
4.411764705882353	8.088235294117649	15.945266526021115
4.7058823529411775	8.088235294117649	11.491376880911412
5.0	8.088235294117649	6.47627510641902
-5.0	8.823529411764707	11.305453221829616
-4.705882352941177	8.823529411764707	11.707754127396505
-4.411764705882353	8.823529411764707	11.281310696538016
-4.117647058823529	8.823529411764707	9.846200786654968
-3.8235294117647056	8.823529411764707	7.853849894313557
-3.5294117647058822	8.823529411764707	6.191115753310363
-3.235294117647059	8.823529411764707	5.624878401636507
-2.941176470588235	8.823529411764707	6.2301330082913235
-2.6470588235294117	8.823529411764707	7.217382073131294
-2.3529411764705883	8.823529411764707	7.349043897326709
-2.0588235294117645	8.823529411764707	5.741331416678163
-1.7647058823529411	8.823529411764707	2.5556954202803714
-1.4705882352941178	8.823529411764707	-0.8909521014406323
-1.176470588235294	8.823529411764707	-2.7208055822751973
-0.8823529411764701	8.823529411764707	-1.469810684509092
-0.5882352941176467	8.823529411764707	3.1328219835962727
-0.2941176470588234	8.823529411764707	10.038058665072752
0.0	8.823529411764707	17.453561220873087
0.2941176470588234	8.823529411764707	23.74688351541294
0.5882352941176476	8.823529411764707	28.131011018785173
0.882352941176471	8.823529411764707	30.77318428653373
1.1764705882352944	8.823529411764707	32.361413355928875
1.4705882352941178	8.823529411764707	33.49104481435202
1.7647058823529411	8.823529411764707	34.28814751178511
2.0588235294117645	8.823529411764707	34.46205158752869
2.3529411764705888	8.823529411764707	33.66011231161349
2.647058823529412	8.823529411764707	31.812368556437203
2.9411764705882355	8.823529411764707	29.21208214177182
3.2352941176470598	8.823529411764707	26.306782359376044
3.5294117647058822	8.823529411764707	23.38899927881102
3.8235294117647065	8.823529411764707	20.425240969167923
4.117647058823529	8.823529411764707	17.132872324947886
4.411764705882353	8.823529411764707	13.224971613898397
4.7058823529411775	8.823529411764707	8.638807935155842
5.0	8.823529411764707	3.607062704230459
-5.0	9.558823529411764	3.460476361889132
-4.705882352941177	9.558823529411764	3.5129417608997064
-4.411764705882353	9.558823529411764	3.4707851570012886
-4.117647058823529	9.558823529411764	3.263576759878295
-3.8235294117647056	9.558823529411764	3.108869386557201
-3.5294117647058822	9.558823529411764	3.404836510206561
-3.235294117647059	9.558823529411764	4.3883890656235565
-2.941176470588235	9.558823529411764	5.791100018804691
-2.6470588235294117	9.558823529411764	6.793211736386711
-2.3529411764705883	9.558823529411764	6.40902979967367
-2.0588235294117645	9.558823529411764	4.130965932760135
-1.7647058823529411	9.558823529411764	0.4317574512315385
-1.4705882352941178	9.558823529411764	-3.243612246750603
-1.176470588235294	9.558823529411764	-5.068305941964642
-0.8823529411764701	9.558823529411764	-3.7051418115781427
-0.5882352941176467	9.558823529411764	1.038187063150298
-0.2941176470588234	9.558823529411764	8.146631738935806
0.0	9.558823529411764	15.942061441146905
0.2941176470588234	9.558823529411764	22.88527239836565
0.5882352941176476	9.558823529411764	28.16101864984846
0.882352941176471	9.558823529411764	31.753568439494604
1.1764705882352944	9.558823529411764	34.0703538122405
1.4705882352941178	9.558823529411764	35.44455906520895
1.7647058823529411	9.558823529411764	35.86963762919646
2.0588235294117645	9.558823529411764	35.10173566957172
2.3529411764705888	9.558823529411764	32.9854546828775
2.647058823529412	9.558823529411764	29.71657248463252
2.9411764705882355	9.558823529411764	25.835891097643273
3.2352941176470598	9.558823529411764	21.968147726279838
3.5294117647058822	9.558823529411764	18.50529531077921
3.8235294117647065	9.558823529411764	15.4550601473575
4.117647058823529	9.558823529411764	12.537584397565645
4.411764705882353	9.558823529411764	9.43469925089281
4.7058823529411775	9.558823529411764	6.011436611009309
5.0	9.558823529411764	2.384484532596259
-5.0	10.294117647058824	3.5038853127918728
-4.705882352941177	10.294117647058824	2.6438868789273053
-4.411764705882353	10.294117647058824	2.1619844975759177
-4.117647058823529	10.294117647058824	2.1214654534442596
-3.8235294117647056	10.294117647058824	2.563683419671209
-3.5294117647058822	10.294117647058824	3.4900358055646405
-3.235294117647059	10.294117647058824	4.7220807487341725
-2.941176470588235	10.294117647058824	5.764131594473453
-2.6470588235294117	10.294117647058824	5.858765210172695
-2.3529411764705883	10.294117647058824	4.319362968183308
-2.0588235294117645	10.294117647058824	1.0048328988705464
-1.7647058823529411	10.294117647058824	-3.363741040108504
-1.4705882352941178	10.294117647058824	-7.310477467567743
-1.176470588235294	10.294117647058824	-9.162143379560721
-0.8823529411764701	10.294117647058824	-7.788106946666186
-0.5882352941176467	10.294117647058824	-3.113798813743692
-0.2941176470588234	10.294117647058824	3.881484927986471
0.0	10.294117647058824	11.66251671414308
0.2941176470588234	10.294117647058824	18.819551504735703
0.5882352941176476	10.294117647058824	24.539592006383476
0.882352941176471	10.294117647058824	28.648401302693607
1.1764705882352944	10.294117647058824	31.301925257421637
1.4705882352941178	10.294117647058824	32.61654535252363
1.7647058823529411	10.294117647058824	32.51575638367778
2.0588235294117645	10.294117647058824	30.867305190736374
2.3529411764705888	10.294117647058824	27.753583858554062
2.647058823529412	10.294117647058824	23.62859295198552
2.9411764705882355	10.294117647058824	19.21865433054363
3.2352941176470598	10.294117647058824	15.226852423717201
3.5294117647058822	10.294117647058824	12.044196274922658
3.8235294117647065	10.294117647058824	9.653686096560676
4.117647058823529	10.294117647058824	7.764656957348036
4.411764705882353	10.294117647058824	6.0569119661989
4.7058823529411775	10.294117647058824	4.363553912542563
5.0	10.294117647058824	2.700303177882028
-5.0	11.029411764705884	8.352636376165794
-4.705882352941177	11.029411764705884	5.7646424026256025
-4.411764705882353	11.029411764705884	3.9135741251775773
-4.117647058823529	11.029411764705884	3.06700084932001
-3.8235294117647056	11.029411764705884	3.1880181984184004
-3.5294117647058822	11.029411764705884	3.9934733004763663
-3.235294117647059	11.029411764705884	4.99150132963444
-2.941176470588235	11.029411764705884	5.524147299884305
-2.6470588235294117	11.029411764705884	4.905939632499147
-2.3529411764705883	11.029411764705884	2.6997340816528155
-2.0588235294117645	11.029411764705884	-0.9666899811162022
-1.7647058823529411	11.029411764705884	-5.247868898194373
-1.4705882352941178	11.029411764705884	-8.762124724490114
-1.176470588235294	11.029411764705884	-10.094091658551338
-0.8823529411764701	11.029411764705884	-8.389178784390868
-0.5882352941176467	11.029411764705884	-3.7213392511849683
-0.2941176470588234	11.029411764705884	2.9688731707611247
0.0	11.029411764705884	10.315906250867311
0.2941176470588234	11.029411764705884	17.080134394315177
0.5882352941176476	11.029411764705884	22.49994177560102
0.882352941176471	11.029411764705884	26.300646193465106
1.1764705882352944	11.029411764705884	28.457344655723478
1.4705882352941178	11.029411764705884	28.953948813105555
1.7647058823529411	11.029411764705884	27.73492359336373
2.0588235294117645	11.029411764705884	24.85998094799912
2.3529411764705888	11.029411764705884	20.69619483403475
2.647058823529412	11.029411764705884	15.950028188947957
2.9411764705882355	11.029411764705884	11.469720692227394
3.2352941176470598	11.029411764705884	7.9293555312854815
3.5294117647058822	11.029411764705884	5.597817019787088
3.8235294117647065	11.029411764705884	4.332609540734528
4.117647058823529	11.029411764705884	3.7763612708302308
4.411764705882353	11.029411764705884	3.601047397403696
4.7058823529411775	11.029411764705884	3.638366832188079
5.0	11.029411764705884	3.8466598604133955
-5.0	11.764705882352942	11.116665144956777
-4.705882352941177	11.764705882352942	6.828711390752732
-4.411764705882353	11.764705882352942	3.767873550051819
-4.117647058823529	11.764705882352942	2.3986145577996076
-3.8235294117647056	11.764705882352942	2.6243454603715977
-3.5294117647058822	11.764705882352942	3.9117735669153637
-3.235294117647059	11.764705882352942	5.480644986193867
-2.941176470588235	11.764705882352942	6.500012243221226
-2.6470588235294117	11.764705882352942	6.296794504284442
-2.3529411764705883	11.764705882352942	4.582104552521284
-2.0588235294117645	11.764705882352942	1.6334656335630307
-1.7647058823529411	11.764705882352942	-1.6872973658577592
-1.4705882352941178	11.764705882352942	-4.167506845376703
-1.176470588235294	11.764705882352942	-4.682961898259595
-0.8823529411764701	11.764705882352942	-2.6518196677840002
-0.5882352941176467	11.764705882352942	1.73143913058765
-0.2941176470588234	11.764705882352942	7.606196393862859
0.0	11.764705882352942	13.824457833656865
0.2941176470588234	11.764705882352942	19.37017113826049
0.5882352941176476	11.764705882352942	23.593709634315374
0.882352941176471	11.764705882352942	26.188543973329896
1.1764705882352944	11.764705882352942	27.02324143352496
1.4705882352941178	11.764705882352942	26.02315743004322
1.7647058823529411	11.764705882352942	23.21769132349196
2.0588235294117645	11.764705882352942	18.900807549811994
2.3529411764705888	11.764705882352942	13.733142294416504
2.647058823529412	11.764705882352942	8.640780983131219
2.9411764705882355	11.764705882352942	4.518572570195756
3.2352941176470598	11.764705882352942	1.9037580676458266
3.5294117647058822	11.764705882352942	0.823159648737299
3.8235294117647065	11.764705882352942	0.9030006464038838
4.117647058823529	11.764705882352942	1.6516287754271985
4.411764705882353	11.764705882352942	2.717797004039566
4.7058823529411775	11.764705882352942	3.968493446307857
5.0	11.764705882352942	5.38114343275048
-5.0	12.5	9.082408360407268
-4.705882352941177	12.5	4.260607543593955
-4.411764705882353	12.5	1.2839529333264288
-4.117647058823529	12.5	0.6767790067613326
-3.8235294117647056	12.5	2.1976126296878826
-3.5294117647058822	12.5	5.031783383753346
-3.235294117647059	12.5	8.110224073088231
-2.941176470588235	12.5	10.428058311436855
-2.6470588235294117	12.5	11.303070229039772
-2.3529411764705883	12.5	10.554031376786902
-2.0588235294117645	12.5	8.567934937595203
-1.7647058823529411	12.5	6.206359412098367
-1.4705882352941178	12.5	4.532660946799751
-1.176470588235294	12.5	4.431182995210027
-0.8823529411764701	12.5	6.2764980456241215
-0.5882352941176467	12.5	9.814378895404513
-0.2941176470588234	12.5	14.310401409067515
0.0	12.5	18.8682602226177
0.2941176470588234	12.5	22.72698615196515
0.5882352941176476	12.5	25.38538066181722
0.882352941176471	12.5	26.54535623565704
1.1764705882352944	12.5	26.003168501820923
1.4705882352941178	12.5	23.640669885321664
1.7647058823529411	12.5	19.559069152364685
2.0588235294117645	12.5	14.244467885282134
2.3529411764705888	12.5	8.586400376884548
2.647058823529412	12.5	3.6528125883772615
2.9411764705882355	12.5	0.3029338930094241
3.2352941176470598	12.5	-1.1424479619577443
3.5294117647058822	12.5	-0.9679038879457611
3.8235294117647065	12.5	0.1729214976814717
4.117647058823529	12.5	1.6389200171646543
4.411764705882353	12.5	3.0845926988353787
4.7058823529411775	12.5	4.488590694119742
5.0	12.5	5.963497213320794
-5.0	13.23529411764706	5.229824968420301
-4.705882352941177	13.23529411764706	1.241433861330373
-4.411764705882353	13.23529411764706	-0.3592638841186684
-4.117647058823529	13.23529411764706	0.8111163212812542
-3.8235294117647056	13.23529411764706	4.255600990097671
-3.5294117647058822	13.23529411764706	8.867628228818868
-3.235294117647059	13.23529411764706	13.351365522290665
-2.941176470588235	13.23529411764706	16.6179225790075
-2.6470588235294117	13.23529411764706	18.056894785431055
-2.3529411764705883	13.23529411764706	17.653091822553744
-2.0588235294117645	13.23529411764706	15.947148136382129
-1.7647058823529411	13.23529411764706	13.846504155983666
-1.4705882352941178	13.23529411764706	12.321224538413121
-1.176470588235294	13.23529411764706	12.074616909135228
-0.8823529411764701	13.23529411764706	13.319001846558878
-0.5882352941176467	13.23529411764706	15.75858552073654
-0.2941176470588234	13.23529411764706	18.777488569409083
0.0	13.23529411764706	21.712971101805508
0.2941176470588234	13.23529411764706	24.05004830860682
0.5882352941176476	13.23529411764706	25.445790405617288
0.882352941176471	13.23529411764706	25.631779843134403
1.1764705882352944	13.23529411764706	24.342972677621596
1.4705882352941178	13.23529411764706	21.395566539345584
1.7647058823529411	13.23529411764706	16.896992364549565
2.0588235294117645	13.23529411764706	11.425577117268714
2.3529411764705888	13.23529411764706	5.989657069585043
2.647058823529412	13.23529411764706	1.7057701540222405
2.9411764705882355	13.23529411764706	-0.6612326152155195
3.2352941176470598	13.23529411764706	-1.028112790023311
3.5294117647058822	13.23529411764706	0.018110488632384403
3.8235294117647065	13.23529411764706	1.5733353225108946
4.117647058823529	13.23529411764706	2.8926159926041253
4.411764705882353	13.23529411764706	3.7000723895658316
4.7058823529411775	13.23529411764706	4.171294015241496
5.0	13.23529411764706	4.657973162169935
-5.0	13.97058823529412	3.1683825861123536
-4.705882352941177	13.97058823529412	0.8259919414739016
-4.411764705882353	13.97058823529412	1.1790125273569512
-4.117647058823529	13.97058823529412	4.292107707304265
-3.8235294117647056	13.97058823529412	9.349705734335153
-3.5294117647058822	13.97058823529412	15.011056271182635
-3.235294117647059	13.97058823529412	19.89382023176725
-2.941176470588235	13.97058823529412	22.989084466254887
-2.6470588235294117	13.97058823529412	23.896155661538458
-2.3529411764705883	13.97058823529412	22.855856270262564
-2.0588235294117645	13.97058823529412	20.610696341167685
-1.7647058823529411	13.97058823529412	18.139494833501203
-1.4705882352941178	13.97058823529412	16.335568837235385
-1.176470588235294	13.97058823529412	15.72844604492373
-0.8823529411764701	13.97058823529412	16.356756724481748
-0.5882352941176467	13.97058823529412	17.84763540309148
-0.2941176470588234	13.97058823529412	19.65306553042941
0.0	13.97058823529412	21.299959438608425
0.2941176470588234	13.97058823529412	22.50446791166991
0.5882352941176476	13.97058823529412	23.10301797073032
0.882352941176471	13.97058823529412	22.89763804608033
1.1764705882352944	13.97058823529412	21.589679795940327
1.4705882352941178	13.97058823529412	18.912861518334125
1.7647058823529411	13.97058823529412	14.907945712219048
2.0588235294117645	13.97058823529412	10.132832623586543
2.3529411764705888	13.97058823529412	5.598847098880373
2.647058823529412	13.97058823529412	2.3904841262693086
2.9411764705882355	13.97058823529412	1.1542213634801115
3.2352941176470598	13.97058823529412	1.7647429989514247
3.5294117647058822	13.97058823529412	3.3916104492100176
3.8235294117647065	13.97058823529412	4.942029565307831
4.117647058823529	13.97058823529412	5.614466496689246
4.411764705882353	13.97058823529412	5.233804030307749
4.7058823529411775	13.97058823529412	4.196763772752007
5.0	13.97058823529412	3.120860388115834
-5.0	14.705882352941178	3.8382299731859826
-4.705882352941177	14.705882352941178	3.4594121846446795
-4.411764705882353	14.705882352941178	5.767682102123168
-4.117647058823529	14.705882352941178	10.41176012383303
-3.8235294117647056	14.705882352941178	16.276753785584052
-3.5294117647058822	14.705882352941178	21.91394693420367
-3.235294117647059	14.705882352941178	26.036549229302253
-2.941176470588235	14.705882352941178	27.88781685115617
-2.6470588235294117	14.705882352941178	27.390031310653537
-2.3529411764705883	14.705882352941178	25.08050095070811
-2.0588235294117645	14.705882352941178	21.89025647420032
-1.7647058823529411	14.705882352941178	18.83521497072963
-1.4705882352941178	14.705882352941178	16.701682846671254
-1.176470588235294	14.705882352941178	15.824778329064602
-0.8823529411764701	14.705882352941178	16.049123222449328
-0.5882352941176467	14.705882352941178	16.89498996583543
-0.2941176470588234	14.705882352941178	17.84535279869815
0.0	14.705882352941178	18.588467787810217
0.2941176470588234	14.705882352941178	19.069420306391898
0.5882352941176476	14.705882352941178	19.331926627599998
0.882352941176471	14.705882352941178	19.289262016378203
1.1764705882352944	14.705882352941178	18.63099933991411
1.4705882352941178	14.705882352941178	16.983045770159876
1.7647058823529411	14.705882352941178	14.241130742008677
2.0588235294117645	14.705882352941178	10.834661561685152
2.3529411764705888	14.705882352941178	7.682641400045088
2.647058823529412	14.705882352941178	5.794720118392172
2.9411764705882355	14.705882352941178	5.724722943245153
3.2352941176470598	14.705882352941178	7.217179854343868
3.5294117647058822	14.705882352941178	9.290684572184574
3.8235294117647065	14.705882352941178	10.72924267107944
4.117647058823529	14.705882352941178	10.689561814936559
4.411764705882353	14.705882352941178	9.063433171945572
4.7058823529411775	14.705882352941178	6.407892841265005
5.0	14.705882352941178	3.5453818640710546
-5.0	15.441176470588236	5.942574286150817
-4.705882352941177	15.441176470588236	7.394357888966329
-4.411764705882353	15.441176470588236	11.187243555144606
-4.117647058823529	15.441176470588236	16.583925860045614
-3.8235294117647056	15.441176470588236	22.293242210993657
-3.5294117647058822	15.441176470588236	26.942017216158487
-3.235294117647059	15.441176470588236	29.521566232073656
-2.941176470588235	15.441176470588236	29.647283254201913
-2.6470588235294117	15.441176470588236	27.5888130446447
-2.3529411764705883	15.441176470588236	24.11802562868931
-2.0588235294117645	15.441176470588236	20.249312290400134
-1.7647058823529411	15.441176470588236	16.939501524968847
-1.4705882352941178	15.441176470588236	14.81573894806191
-1.176470588235294	15.441176470588236	14.015104586516223
-0.8823529411764701	15.441176470588236	14.2121966534074
-0.5882352941176467	15.441176470588236	14.843813182147677
-0.2941176470588234	15.441176470588236	15.429388677006713
0.0	15.441176470588236	15.806615899710701
0.2941176470588234	15.441176470588236	16.131651164337192
0.5882352941176476	15.441176470588236	16.640026010612033
0.882352941176471	15.441176470588236	17.338907429908698
1.1764705882352944	15.441176470588236	17.872501998044118
1.4705882352941178	15.441176470588236	17.697865929450522
1.7647058823529411	15.441176470588236	16.483438810292633
2.0588235294117645	15.441176470588236	14.45461967977818
2.3529411764705888	15.441176470588236	12.408215212736538
2.647058823529412	15.441176470588236	11.323773822142948
2.9411764705882355	15.441176470588236	11.78210798001508
3.2352941176470598	15.441176470588236	13.558777289511692
3.5294117647058822	15.441176470588236	15.669965710461742
3.8235294117647065	15.441176470588236	16.861427565941874
4.117647058823529	15.441176470588236	16.24385440875203
4.411764705882353	15.441176470588236	13.691102931634926
4.7058823529411775	15.441176470588236	9.790039108815227
5.0	15.441176470588236	5.434769334034551
-5.0	16.176470588235297	7.108155190770212
-4.705882352941177	16.176470588235297	9.710072630493636
-4.411764705882353	16.176470588235297	14.104548179299314
-4.117647058823529	16.176470588235297	19.32403483184105
-3.8235294117647056	16.176470588235297	24.10107285903445
-3.5294117647058822	16.176470588235297	27.33050027343165
-3.235294117647059	16.176470588235297	28.4048316126229
-2.941176470588235	16.176470588235297	27.32004828300877
-2.6470588235294117	16.176470588235297	24.58106399259751
-2.3529411764705883	16.176470588235297	21.000945304672157
-2.0588235294117645	16.176470588235297	17.471720878931958
-1.7647058823529411	16.176470588235297	14.741860445570905
-1.4705882352941178	16.176470588235297	13.226261647193368
-1.176470588235294	16.176470588235297	12.903921370051314
-0.8823529411764701	16.176470588235297	13.373621665027802
-0.5882352941176467	16.176470588235297	14.085242710786025
-0.2941176470588234	16.176470588235297	14.65310198858291
0.0	16.176470588235297	15.069311102727479
0.2941176470588234	16.176470588235297	15.660556327531921
0.5882352941176476	16.176470588235297	16.786535196136327
0.882352941176471	16.176470588235297	18.469523253919128
1.1764705882352944	16.176470588235297	20.22756882669907
1.4705882352941178	16.176470588235297	21.273699071813326
1.7647058823529411	16.176470588235297	20.99417362196019
2.0588235294117645	16.176470588235297	19.40009031675817
2.3529411764705888	16.176470588235297	17.226043940911865
2.647058823529412	16.176470588235297	15.563045514781177
2.9411764705882355	16.176470588235297	15.225539713546667
3.2352941176470598	16.176470588235297	16.24632811131324
3.5294117647058822	16.176470588235297	17.824622774448542
3.8235294117647065	16.176470588235297	18.760914550824054
4.117647058823529	16.176470588235297	18.098185350560637
4.411764705882353	16.176470588235297	15.57050240535387
4.7058823529411775	16.176470588235297	11.614584919345328
5.0	16.176470588235297	7.0080661029383355
-5.0	16.911764705882355	6.126100330719742
-4.705882352941177	16.911764705882355	9.041263917346656
-4.411764705882353	16.911764705882355	13.221504836725352
-4.117647058823529	16.911764705882355	17.666204481562584
-3.8235294117647056	16.911764705882355	21.32057209567273
-3.5294117647058822	16.911764705882355	23.473620779020123
-3.235294117647059	16.911764705882355	23.93404208117296
-2.941176470588235	16.911764705882355	22.961222432049546
-2.6470588235294117	16.911764705882355	21.066732298996218
-2.3529411764705883	16.911764705882355	18.82556738449943
-2.0588235294117645	16.911764705882355	16.75863697049001
-1.7647058823529411	16.911764705882355	15.259040232643812
-1.4705882352941178	16.911764705882355	14.518075039401603
-1.176470588235294	16.911764705882355	14.465991728238038
-0.8823529411764701	16.911764705882355	14.801361517260538
-0.5882352941176467	16.911764705882355	15.160262809461798
-0.2941176470588234	16.911764705882355	15.367412474439572
0.0	16.911764705882355	15.603543032682214
0.2941176470588234	16.911764705882355	16.327507904417697
0.5882352941176476	16.911764705882355	17.94084797150569
0.882352941176471	16.911764705882355	20.386430175556413
1.1764705882352944	16.911764705882355	22.973323427191943
1.4705882352941178	16.911764705882355	24.614109327859744
1.7647058823529411	16.911764705882355	24.39354451599914
2.0588235294117645	16.911764705882355	22.137205453829104
2.3529411764705888	16.911764705882355	18.6036368382671
2.647058823529412	16.911764705882355	15.138311061038987
2.9411764705882355	16.911764705882355	12.97070307116936
3.2352941176470598	16.911764705882355	12.573678073394333
3.5294117647058822	16.911764705882355	13.468205593576423
3.8235294117647065	16.911764705882355	14.566996418683285
4.117647058823529	16.911764705882355	14.807816973755475
4.411764705882353	16.911764705882355	13.66697581407951
4.7058823529411775	16.911764705882355	11.267501962179988
5.0	16.911764705882355	8.100852190719142
-5.0	17.647058823529413	5.36425246186559
-4.705882352941177	17.647058823529413	8.03957751255847
-4.411764705882353	17.647058823529413	11.532461153072735
-4.117647058823529	17.647058823529413	14.959308587371304
-3.8235294117647056	17.647058823529413	17.595849779101556
-3.5294117647058822	17.647058823529413	19.169976597863982
-3.235294117647059	17.647058823529413	19.851298526282907
-2.941176470588235	17.647058823529413	20.00721789893582
-2.6470588235294117	17.647058823529413	19.93269191369149
-2.3529411764705883	17.647058823529413	19.73229017109065
-2.0588235294117645	17.647058823529413	19.381851269166585
-1.7647058823529411	17.647058823529413	18.85567359794168
-1.4705882352941178	17.647058823529413	18.18507059645874
-1.176470588235294	17.647058823529413	17.416325891745686
-0.8823529411764701	17.647058823529413	16.555920056131367
-0.5882352941176467	17.647058823529413	15.61120999198932
-0.2941176470588234	17.647058823529413	14.730025578778037
0.0	17.647058823529413	14.306006259000291
0.2941176470588234	17.647058823529413	14.883523769794213
0.5882352941176476	17.647058823529413	16.825534598794
0.882352941176471	17.647058823529413	19.9186162187844
1.1764705882352944	17.647058823529413	23.21219934654027
1.4705882352941178	17.647058823529413	25.298118418114786
1.7647058823529411	17.647058823529413	24.96162014856904
2.0588235294117645	17.647058823529413	21.857098429944827
2.3529411764705888	17.647058823529413	16.788900210893523
2.647058823529412	17.647058823529413	11.386657442790625
2.9411764705882355	17.647058823529413	7.332784233630923
3.2352941176470598	17.647058823529413	5.5816439873183
3.5294117647058822	17.647058823529413	6.010722780463549
3.8235294117647065	17.647058823529413	7.662070381358671
4.117647058823529	17.647058823529413	9.36236810077958
4.411764705882353	17.647058823529413	10.304652658241945
4.7058823529411775	17.647058823529413	10.26244434232744
5.0	17.647058823529413	9.40365282176509
-5.0	18.38235294117647	8.537232498232179
-4.705882352941177	18.38235294117647	10.477260669748457
-4.411764705882353	18.38235294117647	12.763943529517798
-4.117647058823529	18.38235294117647	14.716779607750109
-3.8235294117647056	18.38235294117647	16.001168972989745
-3.5294117647058822	18.38235294117647	16.79666968873673
-3.235294117647059	18.38235294117647	17.594186095044424
-2.941176470588235	18.38235294117647	18.78725976580003
-2.6470588235294117	18.38235294117647	20.35510946995226
-2.3529411764705883	18.38235294117647	21.849184668124913
-2.0588235294117645	18.38235294117647	22.66587907299677
-1.7647058823529411	18.38235294117647	22.392692982046754
-1.4705882352941178	18.38235294117647	20.99468911940016
-1.176470588235294	18.38235294117647	18.76146162482575
-0.8823529411764701	18.38235294117647	16.12579824800296
-0.5882352941176467	18.38235294117647	13.535962061824396
-0.2941176470588234	18.38235294117647	11.463549563713553
0.0	18.38235294117647	10.455488114364101
0.2941176470588234	18.38235294117647	11.055501185193807
0.5882352941176476	18.38235294117647	13.518180203633147
0.882352941176471	18.38235294117647	17.452201382945535
1.1764705882352944	18.38235294117647	21.67963515148463
1.4705882352941178	18.38235294117647	24.535275564597473
1.7647058823529411	18.38235294117647	24.56081275833232
2.0588235294117645	18.38235294117647	21.250714631977527
2.3529411764705888	18.38235294117647	15.403945707481451
2.647058823529412	18.38235294117647	8.829300035445698
2.9411764705882355	18.38235294117647	3.5334784141480746
3.2352941176470598	18.38235294117647	0.8386456609918245
3.5294117647058822	18.38235294117647	0.9127814955908207
3.8235294117647065	18.38235294117647	2.9261694686895137
4.117647058823529	18.38235294117647	5.657463915829002
4.411764705882353	18.38235294117647	8.127925655420448
4.7058823529411775	18.38235294117647	9.89624663438577
5.0	18.38235294117647	10.935479097043656
-5.0	19.11764705882353	15.441229847866513
-4.705882352941177	19.11764705882353	16.047101893913815
-4.411764705882353	19.11764705882353	16.49805039097848
-4.117647058823529	19.11764705882353	16.342434097159366
-3.8235294117647056	19.11764705882353	15.643756076618455
-3.5294117647058822	19.11764705882353	15.027333699116227
-3.235294117647059	19.11764705882353	15.297356777326675
-2.941176470588235	19.11764705882353	16.87839817108514
-2.6470588235294117	19.11764705882353	19.462359161554392
-2.3529411764705883	19.11764705882353	22.10122461522387
-2.0588235294117645	19.11764705882353	23.68265924652414
-1.7647058823529411	19.11764705882353	23.47885051914256
-1.4705882352941178	19.11764705882353	21.43980178718647
-1.176470588235294	19.11764705882353	18.108142355313035
-0.8823529411764701	19.11764705882353	14.296224399918835
-0.5882352941176467	19.11764705882353	10.788493910358383
-0.2941176470588234	19.11764705882353	8.235327687244318
0.0	19.11764705882353	7.188754481084716
0.2941176470588234	19.11764705882353	8.088283986846982
0.5882352941176476	19.11764705882353	11.063250062494417
0.882352941176471	19.11764705882353	15.631745917891411
1.1764705882352944	19.11764705882353	20.56082278464022
1.4705882352941178	19.11764705882353	24.131390869819146
1.7647058823529411	19.11764705882353	24.803514659531736
2.0588235294117645	19.11764705882353	21.96923663704916
2.3529411764705888	19.11764705882353	16.345791960805588
2.647058823529412	19.11764705882353	9.72752766530189
2.9411764705882355	19.11764705882353	4.191301239719309
3.2352941176470598	19.11764705882353	1.1883385046768709
3.5294117647058822	19.11764705882353	1.0221268405811497
3.8235294117647065	19.11764705882353	2.959310894463785
4.117647058823529	19.11764705882353	5.823241585620044
4.411764705882353	19.11764705882353	8.64902569697512
4.7058823529411775	19.11764705882353	11.007911112048978
5.0	19.11764705882353	12.892804379480053
-5.0	19.85294117647059	21.987046929308548
-4.705882352941177	19.85294117647059	21.169963547763892
-4.411764705882353	19.85294117647059	19.77960077391247
-4.117647058823529	19.85294117647059	17.539528727580418
-3.8235294117647056	19.85294117647059	14.842062871869977
-3.5294117647058822	19.85294117647059	12.69560194360843
-3.235294117647059	19.85294117647059	12.190687993149329
-2.941176470588235	19.85294117647059	13.813500241532424
-2.6470588235294117	19.85294117647059	17.058772630333905
-2.3529411764705883	19.85294117647059	20.60748003443647
-2.0588235294117645	19.85294117647059	22.96735718195179
-1.7647058823529411	19.85294117647059	23.182869332677782
-1.4705882352941178	19.85294117647059	21.20347921999865
-1.176470588235294	19.85294117647059	17.752797997843757
-0.8823529411764701	19.85294117647059	13.871803761966008
-0.5882352941176467	19.85294117647059	10.478656010268663
-0.2941176470588234	19.85294117647059	8.191401107975844
0.0	19.85294117647059	7.3991550212247565
0.2941176470588234	19.85294117647059	8.362428877891492
0.5882352941176476	19.85294117647059	11.137960806701782
0.882352941176471	19.85294117647059	15.336818300559017
1.1764705882352944	19.85294117647059	19.949383032446285
1.4705882352941178	19.85294117647059	23.50419444571817
1.7647058823529411	19.85294117647059	24.616355298267298
2.0588235294117645	19.85294117647059	22.672115608118126
2.3529411764705888	19.85294117647059	18.22922898777641
2.647058823529412	19.85294117647059	12.836269432737478
2.9411764705882355	19.85294117647059	8.324857234397827
3.2352941176470598	19.85294117647059	5.968942999277245
3.5294117647058822	19.85294117647059	5.994050379839285
3.8235294117647065	19.85294117647059	7.690188164528799
4.117647058823529	19.85294117647059	9.993685200496325
4.411764705882353	19.85294117647059	12.12464088823971
4.7058823529411775	19.85294117647059	13.88275882525736
5.0	19.85294117647059	15.484913264428208
-5.0	20.58823529411765	25.566757082843253
-4.705882352941177	20.58823529411765	24.13615180569611
-4.411764705882353	20.58823529411765	21.828604765638033
-4.117647058823529	20.58823529411765	18.43108317093552
-3.8235294117647056	20.58823529411765	14.533492916373625
-3.5294117647058822	20.58823529411765	11.408560008312941
-3.235294117647059	20.58823529411765	10.367954420065784
-2.941176470588235	20.58823529411765	11.978328492853052
-2.6470588235294117	20.58823529411765	15.643125336373625
-2.3529411764705883	20.58823529411765	19.835652872481838
-2.0588235294117645	20.58823529411765	22.85268016150803
-1.7647058823529411	20.58823529411765	23.630994678874387
-1.4705882352941178	20.58823529411765	22.152651977240325
-1.176470588235294	20.58823529411765	19.25780524745077
-0.8823529411764701	20.58823529411765	16.07067266302323
-0.5882352941176467	20.58823529411765	13.453109885360462
-0.2941176470588234	20.58823529411765	11.802295950841849
0.0	20.58823529411765	11.20440924691822
0.2941176470588234	20.58823529411765	11.68941571617211
0.5882352941176476	20.58823529411765	13.302538652465206
0.882352941176471	20.58823529411765	15.920489338972978
1.1764705882352944	20.58823529411765	19.008757148931558
1.4705882352941178	20.58823529411765	21.61304781353165
1.7647058823529411	20.58823529411765	22.715428483758092
2.0588235294117645	20.58823529411765	21.7856903204673
2.3529411764705888	20.58823529411765	19.15900981144284
2.647058823529412	20.58823529411765	15.941406019217379
2.9411764705882355	20.58823529411765	13.450580559693714
3.2352941176470598	20.58823529411765	12.52421153909272
3.5294117647058822	20.58823529411765	13.131200027637956
3.8235294117647065	20.58823529411765	14.522172328072852
4.117647058823529	20.58823529411765	15.792918489323668
4.411764705882353	20.58823529411765	16.466441145094215
4.7058823529411775	20.58823529411765	16.712874259561882
5.0	20.58823529411765	17.10208572075295
-5.0	21.323529411764707	26.848599876625258
-4.705882352941177	21.323529411764707	25.853904741442207
-4.411764705882353	21.323529411764707	23.743316451032094
-4.117647058823529	21.323529411764707	20.279352806216114
-3.8235294117647056	21.323529411764707	16.129050110721245
-3.5294117647058822	21.323529411764707	12.70491045209222
-3.235294117647059	21.323529411764707	11.45583628878349
-2.941176470588235	21.323529411764707	13.02412294282825
-2.6470588235294117	21.323529411764707	16.80704518245509
-2.3529411764705883	21.323529411764707	21.221014487179232
-2.0588235294117645	21.323529411764707	24.51861577893543
-1.7647058823529411	21.323529411764707	25.65816998368298
-1.4705882352941178	21.323529411764707	24.709620295831996
-1.176470588235294	21.323529411764707	22.602750071008597
-0.8823529411764701	21.323529411764707	20.453105730152238
-0.5882352941176467	21.323529411764707	18.94069234858077
-0.2941176470588234	21.323529411764707	18.116001612721114
0.0	21.323529411764707	17.664234034526324
0.2941176470588234	21.323529411764707	17.335187764164317
0.5882352941176476	21.323529411764707	17.173989300426058
0.882352941176471	21.323529411764707	17.397447231152874
1.1764705882352944	21.323529411764707	18.07068256872617
1.4705882352941178	21.323529411764707	18.90147194919562
1.7647058823529411	21.323529411764707	19.363298990270156
2.0588235294117645	21.323529411764707	19.075178253638448
2.3529411764705888	21.323529411764707	18.137232545201996
2.647058823529412	21.323529411764707	17.132030981069853
2.9411764705882355	21.323529411764707	16.749890419512045
3.2352941176470598	21.323529411764707	17.291903344978035
3.5294117647058822	21.323529411764707	18.417318475574454
3.8235294117647065	21.323529411764707	19.339128926179527
4.117647058823529	21.323529411764707	19.349744780040922
4.411764705882353	21.323529411764707	18.31577701085508
4.7058823529411775	21.323529411764707	16.797769838914878
5.0	21.323529411764707	15.714760024356982
-5.0	22.058823529411768	26.48724925828978
-4.705882352941177	22.058823529411768	26.481380015787984
-4.411764705882353	22.058823529411768	25.195673689672375
-4.117647058823529	22.058823529411768	22.356359490974498
-3.8235294117647056	22.058823529411768	18.641580018318653
-3.5294117647058822	22.058823529411768	15.501654276500956
-3.235294117647059	22.058823529411768	14.427464692807051
-2.941176470588235	22.058823529411768	16.092047827855914
-2.6470588235294117	22.058823529411768	19.912870718044193
-2.3529411764705883	22.058823529411768	24.33478262693235
-2.0588235294117645	22.058823529411768	27.672970266994795
-1.7647058823529411	22.058823529411768	28.993317959115277
-1.4705882352941178	22.058823529411768	28.492564832857763
-1.176470588235294	22.058823529411768	27.18061983709493
-0.8823529411764701	22.058823529411768	26.124794803773465
-0.5882352941176467	22.058823529411768	25.777187665676987
-0.2941176470588234	22.058823529411768	25.80446533167169
0.0	22.058823529411768	25.46526322942027
0.2941176470588234	22.058823529411768	24.209870430200084
0.5882352941176476	22.058823529411768	22.065706337728493
0.882352941176471	22.058823529411768	19.575477746562196
1.1764705882352944	22.058823529411768	17.399603154653516
1.4705882352941178	22.058823529411768	15.918717632970617
1.7647058823529411	22.058823529411768	15.122889447390683
2.0588235294117645	22.058823529411768	14.813890364803541
2.3529411764705888	22.058823529411768	14.893076885445609
2.647058823529412	22.058823529411768	15.458917108854903
2.9411764705882355	22.058823529411768	16.622764433973146
3.2352941176470598	22.058823529411768	18.21108293422339
3.5294117647058822	22.058823529411768	19.642316024907448
3.8235294117647065	22.058823529411768	20.14582534042764
4.117647058823529	22.058823529411768	19.21993542633302
4.411764705882353	22.058823529411768	17.017586724640196
4.7058823529411775	22.058823529411768	14.368374807104754
5.0	22.058823529411768	12.3875808821514
-5.0	22.794117647058826	23.811028978982584
-4.705882352941177	22.794117647058826	24.84857853059246
-4.411764705882353	22.794117647058826	24.529660492742366
-4.117647058823529	22.794117647058826	22.590285403127673
-3.8235294117647056	22.794117647058826	19.70019501808183
-3.5294117647058822	22.794117647058826	17.2723039771748
-3.235294117647059	22.794117647058826	16.746589027471693
-2.941176470588235	22.794117647058826	18.759657616033486
-2.6470588235294117	22.794117647058826	22.73244048008646
-2.3529411764705883	22.794117647058826	27.16683223955092
-2.0588235294117645	22.794117647058826	30.4868101528437
-1.7647058823529411	22.794117647058826	31.898966085965597
-1.4705882352941178	22.794117647058826	31.732819335124415
-1.176470588235294	22.794117647058826	31.0667284116704
-0.8823529411764701	22.794117647058826	30.914834517938388
-0.5882352941176467	22.794117647058826	31.52437024448244
-0.2941176470588234	22.794117647058826	32.2317250275842
0.0	22.794117647058826	31.933400337358947
0.2941176470588234	22.794117647058826	29.823981716543162
0.5882352941176476	22.794117647058826	25.910167296099814
0.882352941176471	22.794117647058826	21.00371696187389
1.1764705882352944	22.794117647058826	16.265117315750672
1.4705882352941178	22.794117647058826	12.644538168448669
1.7647058823529411	22.794117647058826	10.569609361376424
2.0588235294117645	22.794117647058826	9.994007681107549
2.3529411764705888	22.794117647058826	10.648382572706717
2.647058823529412	22.794117647058826	12.232040079234563
2.9411764705882355	22.794117647058826	14.405930512130917
3.2352941176470598	22.794117647058826	16.66989760151656
3.5294117647058822	22.794117647058826	18.3344255823152
3.8235294117647065	22.794117647058826	18.722562137208673
4.117647058823529	22.794117647058826	17.52569632358199
4.411764705882353	22.794117647058826	15.066918448858427
4.7058823529411775	22.794117647058826	12.24585045775559
5.0	22.794117647058826	10.145963637266426
-5.0	23.529411764705884	18.73235947482111
-4.705882352941177	23.529411764705884	20.505489215774027
-4.411764705882353	23.529411764705884	20.862304018519033
-4.117647058823529	23.529411764705884	19.621865146474903
-3.8235294117647056	23.529411764705884	17.460503360799535
-3.5294117647058822	23.529411764705884	15.717911712796116
-3.235294117647059	23.529411764705884	15.729066505404841
-2.941176470588235	23.529411764705884	18.057946549076362
-2.6470588235294117	23.529411764705884	22.128752330440207
-2.3529411764705883	23.529411764705884	26.527235183011303
-2.0588235294117645	23.529411764705884	29.812447884764687
-1.7647058823529411	23.529411764705884	31.331650460387163
-1.4705882352941178	23.529411764705884	31.515600630594562
-1.176470588235294	23.529411764705884	31.468949565955594
-0.8823529411764701	23.529411764705884	32.135196593273434
-0.5882352941176467	23.529411764705884	33.5917759629913
-0.2941176470588234	23.529411764705884	34.93383607829915
0.0	23.529411764705884	34.80901435653233
0.2941176470588234	23.529411764705884	32.24520766251969
0.5882352941176476	23.529411764705884	27.24864808155338
0.882352941176471	23.529411764705884	20.832011757477453
1.1764705882352944	23.529411764705884	14.513296412636658
1.4705882352941178	23.529411764705884	9.63637326191643
1.7647058823529411	23.529411764705884	6.908959385275786
2.0588235294117645	23.529411764705884	6.341592264723438
2.3529411764705888	23.529411764705884	7.485991291899625
2.647058823529412	23.529411764705884	9.721791785013583
2.9411764705882355	23.529411764705884	12.406497730448566
3.2352941176470598	23.529411764705884	14.891555363705184
3.5294117647058822	23.529411764705884	16.543398765005193
3.8235294117647065	23.529411764705884	16.882237032348193
4.117647058823529	23.529411764705884	15.800913007495335
4.411764705882353	23.529411764705884	13.695909426587946
4.7058823529411775	23.529411764705884	11.358055349154332
5.0	23.529411764705884	9.631819638945778
-5.0	24.264705882352942	12.251016366591209
-4.705882352941177	24.264705882352942	14.126108649414885
-4.411764705882353	24.264705882352942	14.535376822214804
-4.117647058823529	24.264705882352942	13.450263584470157
-3.8235294117647056	24.264705882352942	11.574205399449626
-3.5294117647058822	24.264705882352942	10.158223217965059
-3.235294117647059	24.264705882352942	10.410853935167722
-2.941176470588235	24.264705882352942	12.823791856708475
-2.6470588235294117	24.264705882352942	16.854452101176282
-2.3529411764705883	24.264705882352942	21.214478096916473
-2.0588235294117645	24.264705882352942	24.61999057750927
-1.7647058823529411	24.264705882352942	26.53493544404455
-1.4705882352941178	24.264705882352942	27.420166488938175
-1.176470588235294	24.264705882352942	28.316588010579764
-0.8823529411764701	24.264705882352942	30.03296323798412
-0.5882352941176467	24.264705882352942	32.47631638837948
-0.2941176470588234	24.264705882352942	34.57194400659521
0.0	24.264705882352942	34.83420470953479
0.2941176470588234	24.264705882352942	32.231371085001314
0.5882352941176476	24.264705882352942	26.81434511638619
0.882352941176471	24.264705882352942	19.75035229659371
1.1764705882352944	24.264705882352942	12.784130044813795
1.4705882352941178	24.264705882352942	7.477849101771987
1.7647058823529411	24.264705882352942	4.654529123561092
2.0588235294117645	24.264705882352942	4.277047032877912
2.3529411764705888	24.264705882352942	5.702346310081207
2.647058823529412	24.264705882352942	8.064855958355224
2.9411764705882355	24.264705882352942	10.561759684961578
3.2352941176470598	24.264705882352942	12.571225032973576
3.5294117647058822	24.264705882352942	13.680248249346931
3.8235294117647065	24.264705882352942	13.720700498085662
4.117647058823529	24.264705882352942	12.823131770681869
4.411764705882353	24.264705882352942	11.406843306713505
4.7058823529411775	24.264705882352942	10.032468034297738
5.0	24.264705882352942	9.151898779600915
-5.0	25.0	5.869111630400664
-4.705882352941177	25.0	7.382242899714781
-4.411764705882353	25.0	7.523991988304971
-4.117647058823529	25.0	6.424758457894373
-3.8235294117647056	25.0	4.775525310291885
-3.5294117647058822	25.0	3.6780076879527837
-3.235294117647059	25.0	4.165455171194465
-2.941176470588235	25.0	6.644542840474395
-2.6470588235294117	25.0	10.631976105081394
-2.3529411764705883	25.0	15.009074002080322
-2.0588235294117645	25.0	18.676718770746294
-1.7647058823529411	25.0	21.199915486784782
-1.4705882352941178	25.0	23.00705380619567
-1.176470588235294	25.0	24.990644736182716
-0.8823529411764701	25.0	27.760219845068928
-0.5882352941176467	25.0	31.04585327269035
-0.2941176470588234	25.0	33.66673571709606
0.0	25.0	34.11614261640508
0.2941176470588234	25.0	31.416095465052358
0.5882352941176476	25.0	25.725856299013945
0.882352941176471	25.0	18.350470686351862
1.1764705882352944	25.0	11.167334300960405
1.4705882352941178	25.0	5.819864470431957
1.7647058823529411	25.0	3.1158750468093572
2.0588235294117645	25.0	2.890401292660231
2.3529411764705888	25.0	4.298301873471752
2.647058823529412	25.0	6.291288947909594
2.9411764705882355	25.0	8.01584370433512
3.2352941176470598	25.0	9.002366817764454
3.5294117647058822	25.0	9.170072247668957
3.8235294117647065	25.0	8.73793916871702
4.117647058823529	25.0	8.100728284098839
4.411764705882353	25.0	7.675703973999115
4.7058823529411775	25.0	7.725412868476652
5.0	25.0	8.216633184829494


==> anc/random_path_f1_initial_1.dat <==
z	y2	y1
-5.0	0.0	8.211356963935232
-4.705882352941177	0.0	8.135124012321846
-4.411764705882353	0.0	9.623722288078081
-4.117647058823529	0.0	12.669272892630094
-3.8235294117647056	0.0	15.968985013767055
-3.5294117647058822	0.0	17.68490872427595
-3.235294117647059	0.0	16.596460728985917
-2.941176470588235	0.0	12.826069642998037
-2.6470588235294117	0.0	7.687897214902128
-2.3529411764705883	0.0	2.8773639286958295
-2.0588235294117645	0.0	-0.3580060142902468
-1.7647058823529411	0.0	-1.5470693150619308
-1.4705882352941178	0.0	-0.7982793989694557
-1.176470588235294	0.0	1.5372213057274884
-0.8823529411764701	0.0	4.967514626349154
-0.5882352941176467	0.0	8.714180194163319
-0.2941176470588234	0.0	11.640966050198386
0.0	0.0	12.553947333111783
0.2941176470588234	0.0	10.805324783257326
0.5882352941176476	0.0	6.775269396954654
0.882352941176471	0.0	1.8079390579103194
1.1764705882352944	0.0	-2.4302158078772127
1.4705882352941178	0.0	-4.746083200243891
1.7647058823529411	0.0	-4.82322430954307
2.0588235294117645	0.0	-3.0108811402961067
2.3529411764705888	0.0	0.22694926637322332
2.647058823529412	0.0	4.683239299016794
2.9411764705882355	0.0	10.291006009404882
3.2352941176470598	0.0	16.678497570768343
3.5294117647058822	0.0	22.870763355184973
3.8235294117647065	0.0	27.49542000650193
4.117647058823529	0.0	29.411301731935506
4.411764705882353	0.0	28.304579412988197
4.7058823529411775	0.0	24.811706565949173
5.0	0.0	20.110541651035362
-5.0	0.7352941176470589	9.1262264039474
-4.705882352941177	0.7352941176470589	7.722772824295074
-4.411764705882353	0.7352941176470589	8.005611226779084
-4.117647058823529	0.7352941176470589	10.127333482231498
-3.8235294117647056	0.7352941176470589	12.810657916556142
-3.5294117647058822	0.7352941176470589	14.143656163983866
-3.235294117647059	0.7352941176470589	12.822657836876676
-2.941176470588235	0.7352941176470589	8.962187844958796
-2.6470588235294117	0.7352941176470589	3.959688045723789
-2.3529411764705883	0.7352941176470589	-0.38421850244619193
-2.0588235294117645	0.7352941176470589	-2.8034233656212706
-1.7647058823529411	0.7352941176470589	-2.9625387353071293
-1.4705882352941178	0.7352941176470589	-1.2301136246292472
-1.176470588235294	0.7352941176470589	1.776314170256721
-0.8823529411764701	0.7352941176470589	5.426329220101495
-0.5882352941176467	0.7352941176470589	8.997017894019953
-0.2941176470588234	0.7352941176470589	11.561000606232204
0.0	0.7352941176470589	12.169400997152323
0.2941176470588234	0.7352941176470589	10.33478471399855
0.5882352941176476	0.7352941176470589	6.452026598207274
0.882352941176471	0.7352941176470589	1.7502437232404562
1.1764705882352944	0.7352941176470589	-2.283799142565778
1.4705882352941178	0.7352941176470589	-4.628219438125468
1.7647058823529411	0.7352941176470589	-5.073309270782515
2.0588235294117645	0.7352941176470589	-3.9758020948040365
2.3529411764705888	0.7352941176470589	-1.6941644768328903
2.647058823529412	0.7352941176470589	1.7675442062991387
2.9411764705882355	0.7352941176470589	6.588060218669799
3.2352941176470598	0.7352941176470589	12.60033082034137
3.5294117647058822	0.7352941176470589	18.919122371660816
3.8235294117647065	0.7352941176470589	24.129769973530166
4.117647058823529	0.7352941176470589	26.972925120997072
4.411764705882353	0.7352941176470589	27.031699867936485
4.7058823529411775	0.7352941176470589	24.908012348229505
5.0	0.7352941176470589	21.77823197428582
-5.0	1.4705882352941178	12.215313017015777
-4.705882352941177	1.4705882352941178	9.132514838286564
-4.411764705882353	1.4705882352941178	7.772592665059689
-4.117647058823529	1.4705882352941178	8.530347495664275
-3.8235294117647056	1.4705882352941178	10.215979918805342
-3.5294117647058822	1.4705882352941178	10.887861947422996
-3.235294117647059	1.4705882352941178	9.193143990384469
-2.941176470588235	1.4705882352941178	5.267930194563752
-2.6470588235294117	1.4705882352941178	0.6156765268762676
-2.3529411764705883	1.4705882352941178	-2.8551794285012093
-2.0588235294117645	1.4705882352941178	-3.8962884765247114
-1.7647058823529411	1.4705882352941178	-2.3939315086951076
-1.4705882352941178	1.4705882352941178	0.8999150554835538
-1.176470588235294	1.4705882352941178	4.979741256167607
-0.8823529411764701	1.4705882352941178	9.009611298162067
-0.5882352941176467	1.4705882352941178	12.3486053153387
-0.2941176470588234	1.4705882352941178	14.396735001176598
0.0	1.4705882352941178	14.611101426981698
0.2941176470588234	1.4705882352941178	12.790139239884768
0.5882352941176476	1.4705882352941178	9.366816871286662
0.882352941176471	1.4705882352941178	5.357790263665384
1.1764705882352944	1.4705882352941178	1.893041642047545
1.4705882352941178	1.4705882352941178	-0.35410721602997164
1.7647058823529411	1.4705882352941178	-1.383353918400445
2.0588235294117645	1.4705882352941178	-1.5554056472618267
2.3529411764705888	1.4705882352941178	-1.037183678946679
2.647058823529412	1.4705882352941178	0.48081208051636537
2.9411764705882355	1.4705882352941178	3.505471292587349
3.2352941176470598	1.4705882352941178	8.113605844614433
3.5294117647058822	1.4705882352941178	13.533402203587114
3.8235294117647065	1.4705882352941178	18.36250255490356
4.117647058823529	1.4705882352941178	21.33592108132426
4.411764705882353	1.4705882352941178	22.085384811888005
4.7058823529411775	1.4705882352941178	21.306807222486032
5.0	1.4705882352941178	20.206573214192872
-5.0	2.2058823529411766	15.51395497557493
-4.705882352941177	2.2058823529411766	11.263625488449433
-4.411764705882353	2.2058823529411766	8.715192203157658
-4.117647058823529	2.2058823529411766	8.44353751684083
-3.8235294117647056	2.2058823529411766	9.3236390265362
-3.5294117647058822	2.2058823529411766	9.4004636350394
-3.235294117647059	2.2058823529411766	7.309842779712483
-2.941176470588235	2.2058823529411766	3.2479196754959307
-2.6470588235294117	2.2058823529411766	-1.1495118402666993
-2.3529411764705883	2.2058823529411766	-3.853400645045296
-2.0588235294117645	2.2058823529411766	-3.628604986718928
-1.7647058823529411	2.2058823529411766	-0.5810397066800999
-1.4705882352941178	2.2058823529411766	4.1572992939716755
-1.176470588235294	2.2058823529411766	9.201522456612027
-0.8823529411764701	2.2058823529411766	13.529159007688484
-0.5882352941176467	2.2058823529411766	16.61463281453715
-0.2941176470588234	2.2058823529411766	18.23007855977808
0.0	2.2058823529411766	18.28139681410586
0.2941176470588234	2.2058823529411766	16.87413640481539
0.5882352941176476	2.2058823529411766	14.463489549453662
0.882352941176471	2.2058823529411766	11.799466437254182
1.1764705882352944	2.2058823529411766	9.577810062282607
1.4705882352941178	2.2058823529411766	8.044954608768094
1.7647058823529411	2.2058823529411766	6.9284650932300895
2.0588235294117645	2.2058823529411766	5.815946032356603
2.3529411764705888	2.2058823529411766	4.688696041428737
2.647058823529412	2.2058823529411766	4.121219811135887
2.9411764705882355	2.2058823529411766	4.900308934612595
3.2352941176470598	2.2058823529411766	7.32215431219822
3.5294117647058822	2.2058823529411766	10.75735892982766
3.8235294117647065	2.2058823529411766	13.914717207746637
4.117647058823529	2.2058823529411766	15.68043284444775
4.411764705882353	2.2058823529411766	15.909806648181807
4.7058823529411775	2.2058823529411766	15.534670031430018
5.0	2.2058823529411766	15.862028658524498
-5.0	2.9411764705882355	16.846338072514712
-4.705882352941177	2.9411764705882355	12.331683243670321
-4.411764705882353	2.9411764705882355	9.507207214381564
-4.117647058823529	2.9411764705882355	9.00407040350258
-3.8235294117647056	2.9411764705882355	9.722119231277434
-3.5294117647058822	2.9411764705882355	9.706426994100472
-3.235294117647059	2.9411764705882355	7.594723865269739
-2.941176470588235	2.9411764705882355	3.617831320567184
-2.6470588235294117	2.9411764705882355	-0.5174773908186019
-2.3529411764705883	2.9411764705882355	-2.7185281283082823
-2.0588235294117645	2.9411764705882355	-1.7657070300832576
-1.7647058823529411	2.9411764705882355	2.0944858214387443
-1.4705882352941178	2.9411764705882355	7.495489455304673
-1.176470588235294	2.9411764705882355	12.835592370198302
-0.8823529411764701	2.9411764705882355	17.028256650613038
-0.5882352941176467	2.9411764705882355	19.7093960146713
-0.2941176470588234	2.9411764705882355	20.993139803778796
0.0	2.9411764705882355	21.159676869795206
0.2941176470588234	2.9411764705882355	20.547435368621272
0.5882352941176476	2.9411764705882355	19.59496144011419
0.882352941176471	2.9411764705882355	18.792602889238125
1.1764705882352944	2.9411764705882355	18.438092504453348
1.4705882352941178	2.9411764705882355	18.382111472470534
1.7647058823529411	2.9411764705882355	18.069955108978647
2.0588235294117645	2.9411764705882355	16.967519891124056
2.3529411764705888	2.9411764705882355	15.08034802369247
2.647058823529412	2.9411764705882355	13.102028796837908
2.9411764705882355	2.9411764705882355	11.975800112501169
3.2352941176470598	2.9411764705882355	12.153014017155767
3.5294117647058822	2.9411764705882355	13.153834401204751
3.8235294117647065	2.9411764705882355	13.85988415249571
4.117647058823529	2.9411764705882355	13.39067093379488
4.411764705882353	2.9411764705882355	11.897747853037643
4.7058823529411775	2.9411764705882355	10.604836496755572
5.0	2.9411764705882355	10.977531963037912
-5.0	3.6764705882352944	16.217641358143553
-4.705882352941177	3.6764705882352944	12.116483656122512
-4.411764705882353	3.6764705882352944	9.66675107090379
-4.117647058823529	3.6764705882352944	9.488532700425814
-3.8235294117647056	3.6764705882352944	10.542864048537483
-3.5294117647058822	3.6764705882352944	10.93903727713641
-3.235294117647059	3.6764705882352944	9.32108505384066
-2.941176470588235	3.6764705882352944	5.857956126488326
-2.6470588235294117	3.6764705882352944	2.163111271687373
-2.3529411764705883	3.6764705882352944	0.25002181642292776
-2.0588235294117645	3.6764705882352944	1.2932187164181919
-1.7647058823529411	3.6764705882352944	5.028024931604275
-1.4705882352941178	3.6764705882352944	10.088321817527376
-1.176470588235294	3.6764705882352944	14.90536280569345
-0.8823529411764701	3.6764705882352944	18.48839393235668
-0.5882352941176467	3.6764705882352944	20.646692883293163
-0.2941176470588234	3.6764705882352944	21.71550951342557
0.0	3.6764705882352944	22.171766605093275
0.2941176470588234	3.6764705882352944	22.447604143964615
0.5882352941176476	3.6764705882352944	22.930655205393307
0.882352941176471	3.6764705882352944	23.930840956358203
1.1764705882352944	3.6764705882352944	25.492443243198668
1.4705882352941178	3.6764705882352944	27.203330856991307
1.7647058823529411	3.6764705882352944	28.281301069420667
2.0588235294117645	3.6764705882352944	28.02186634547872
2.3529411764705888	3.6764705882352944	26.327154831402364
2.647058823529412	3.6764705882352944	23.860614584924015
2.9411764705882355	3.6764705882352944	21.608911618041663
3.2352941176470598	3.6764705882352944	20.12898915912463
3.5294117647058822	3.6764705882352944	19.08892270625504
3.8235294117647065	3.6764705882352944	17.54489358043817
4.117647058823529	3.6764705882352944	14.81370162088702
4.411764705882353	3.6764705882352944	11.263754161959284
4.7058823529411775	3.6764705882352944	8.328920139263564
5.0	3.6764705882352944	7.6179885066037265
-5.0	4.411764705882353	15.967187485961926
-4.705882352941177	4.411764705882353	12.584400485465675
-4.411764705882353	4.411764705882353	10.617463669837578
-4.117647058823529	4.411764705882353	10.712560679624989
-3.8235294117647056	4.411764705882353	12.028736769206377
-3.5294117647058822	4.411764705882353	12.86819373472683
-3.235294117647059	4.411764705882353	11.902816658316798
-2.941176470588235	4.411764705882353	9.124814753970952
-2.6470588235294117	4.411764705882353	5.862551330581894
-2.3529411764705883	4.411764705882353	3.8955275088822177
-2.0588235294117645	4.411764705882353	4.336547100761394
-1.7647058823529411	4.411764705882353	7.05214487694715
-1.4705882352941178	4.411764705882353	10.928496227019256
-1.176470588235294	4.411764705882353	14.662776015483466
-0.8823529411764701	4.411764705882353	17.46035520277741
-0.5882352941176467	4.411764705882353	19.22537160866794
-0.2941176470588234	4.411764705882353	20.300154883339943
0.0	4.411764705882353	21.11628433980897
0.2941176470588234	4.411764705882353	22.04486620758809
0.5882352941176476	4.411764705882353	23.422312721285625
0.882352941176471	4.411764705882353	25.523247678442203
1.1764705882352944	4.411764705882353	28.355430584282633
1.4705882352941178	4.411764705882353	31.435638932908603
1.7647058823529411	4.411764705882353	33.848381522981846
2.0588235294117645	4.411764705882353	34.69878410597954
2.3529411764705888	4.411764705882353	33.6904096022555
2.647058823529412	4.411764705882353	31.35288407765152
2.9411764705882355	4.411764705882353	28.65799635388615
3.2352941176470598	4.411764705882353	26.266209291503372
3.5294117647058822	4.411764705882353	24.01174153287232
3.8235294117647065	4.411764705882353	21.106383681022262
4.117647058823529	4.411764705882353	16.96923361904888
4.411764705882353	4.411764705882353	12.025623457697023
4.7058823529411775	4.411764705882353	7.757969472350073
5.0	4.411764705882353	5.83910265887542
-5.0	5.147058823529412	18.043778719640226
-4.705882352941177	5.147058823529412	15.568484239041602
-4.411764705882353	5.147058823529412	13.945758411289198
-4.117647058823529	5.147058823529412	13.940835182923603
-3.8235294117647056	5.147058823529412	15.074188597970142
-3.5294117647058822	5.147058823529412	15.97442729637159
-3.235294117647059	5.147058823529412	15.369810639895842
-2.941176470588235	5.147058823529412	12.993840297711786
-2.6470588235294117	5.147058823529412	9.763602681852568
-2.3529411764705883	5.147058823529412	7.15118075124642
-2.0588235294117645	5.147058823529412	6.254565473906215
-1.7647058823529411	5.147058823529412	7.23406866775569
-1.4705882352941178	5.147058823529412	9.428771429642863
-1.176470588235294	5.147058823529412	11.932056583939893
-0.8823529411764701	5.147058823529412	14.126387822028178
-0.5882352941176467	5.147058823529412	15.836688456693434
-0.2941176470588234	5.147058823529412	17.15470538875844
0.0	5.147058823529412	18.237578967063982
0.2941176470588234	5.147058823529412	19.292266883550013
0.5882352941176476	5.147058823529412	20.66478245901304
0.882352941176471	5.147058823529412	22.785084308610124
1.1764705882352944	5.147058823529412	25.86107711492774
1.4705882352941178	5.147058823529412	29.530636951718485
1.7647058823529411	5.147058823529412	32.83619685979532
2.0588235294117645	5.147058823529412	34.68000460305488
2.3529411764705888	5.147058823529412	34.493842002266874
2.647058823529412	5.147058823529412	32.59918732555897
2.9411764705882355	5.147058823529412	29.91978844583361
3.2352941176470598	5.147058823529412	27.231165128643838
3.5294117647058822	5.147058823529412	24.556620884792
3.8235294117647065	5.147058823529412	21.251521729471627
4.117647058823529	5.147058823529412	16.76293603324463
4.411764705882353	5.147058823529412	11.449700231371851
4.7058823529411775	5.147058823529412	6.720534312750538
5.0	5.147058823529412	4.250079027288241
-5.0	5.882352941176471	21.444331080730016
-4.705882352941177	5.882352941176471	20.074381616989513
-4.411764705882353	5.882352941176471	18.753289876547466
-4.117647058823529	5.882352941176471	18.438135381759466
-3.8235294117647056	5.882352941176471	19.10099650081491
-3.5294117647058822	5.882352941176471	19.753002410806033
-3.235294117647059	5.882352941176471	19.178939820940613
-2.941176470588235	5.882352941176471	16.818644653401606
-2.6470588235294117	5.882352941176471	13.157233884914453
-2.3529411764705883	5.882352941176471	9.397434635574434
-2.0588235294117645	5.882352941176471	6.726705629379564
-1.7647058823529411	5.882352941176471	5.7295780333308866
-1.4705882352941178	5.882352941176471	6.285793441303436
-1.176470588235294	5.882352941176471	7.870154042016
-0.8823529411764701	5.882352941176471	9.909038951484723
-0.5882352941176467	5.882352941176471	11.936794305405899
-0.2941176470588234	5.882352941176471	13.583761827237204
0.0	5.882352941176471	14.602824787225606
0.2941176470588234	5.882352941176471	15.034322177782421
0.5882352941176476	5.882352941176471	15.353882413411926
0.882352941176471	5.882352941176471	16.34092969136642
1.1764705882352944	5.882352941176471	18.60510483879592
1.4705882352941178	5.882352941176471	22.057769312478804
1.7647058823529411	5.882352941176471	25.774270179603548
2.0588235294117645	5.882352941176471	28.455041094358116
2.3529411764705888	5.882352941176471	29.212649440507764
2.647058823529412	5.882352941176471	28.096185112107793
2.9411764705882355	5.882352941176471	25.923990429127475
3.2352941176470598	5.882352941176471	23.544353559471176
3.5294117647058822	5.882352941176471	21.136691903791068
3.8235294117647065	5.882352941176471	18.165628573851965
4.117647058823529	5.882352941176471	14.06638427245456
4.411764705882353	5.882352941176471	9.094857237998957
4.7058823529411775	5.882352941176471	4.570937260496519
5.0	5.882352941176471	2.1903283140337075
-5.0	6.61764705882353	22.879384131577464
-4.705882352941177	6.61764705882353	22.61353743622373
-4.411764705882353	6.61764705882353	21.61577318001214
-4.117647058823529	6.61764705882353	21.057314980502206
-3.8235294117647056	6.61764705882353	21.34181812328487
-3.5294117647058822	6.61764705882353	21.81625792519702
-3.235294117647059	6.61764705882353	21.284235495899942
-2.941176470588235	6.61764705882353	18.89920247525369
-2.6470588235294117	6.61764705882353	14.780696338701949
-2.3529411764705883	6.61764705882353	9.967487680468457
-2.0588235294117645	6.61764705882353	5.832632080056706
-1.7647058823529411	6.61764705882353	3.4180483145324523
-1.4705882352941178	6.61764705882353	3.0832954305113915
-1.176470588235294	6.61764705882353	4.5392593297460735
-0.8823529411764701	6.61764705882353	7.073831000580323
-0.5882352941176467	6.61764705882353	9.774412253377008
-0.2941176470588234	6.61764705882353	11.728955437920257
0.0	6.61764705882353	12.295801957174206
0.2941176470588234	6.61764705882353	11.429635348283696
0.5882352941176476	6.61764705882353	9.850620360772734
0.882352941176471	6.61764705882353	8.80366735625134
1.1764705882352944	6.61764705882353	9.402251719663633
1.4705882352941178	6.61764705882353	11.92009921606539
1.7647058823529411	6.61764705882353	15.544586235525585
2.0588235294117645	6.61764705882353	18.837747330356205
2.3529411764705888	6.61764705882353	20.623790484422184
2.647058823529412	6.61764705882353	20.66000637493959
2.9411764705882355	6.61764705882353	19.584945649569594
3.2352941176470598	6.61764705882353	18.205896550881892
3.5294117647058822	6.61764705882353	16.736739764306748
3.8235294117647065	6.61764705882353	14.656218600184744
4.117647058823529	6.61764705882353	11.342878695393251
4.411764705882353	6.61764705882353	6.961209569269771
4.7058823529411775	6.61764705882353	2.799008727704086
5.0	6.61764705882353	0.6516677106097308
-5.0	7.352941176470589	20.02572492051184
-4.705882352941177	7.352941176470589	20.484502609017525
-4.411764705882353	7.352941176470589	19.673165556358434
-4.117647058823529	7.352941176470589	18.96544450423177
-3.8235294117647056	7.352941176470589	19.10541520751421
-3.5294117647058822	7.352941176470589	19.67494230159135
-3.235294117647059	7.352941176470589	19.455914439246666
-2.941176470588235	7.352941176470589	17.365075521958637
-2.6470588235294117	7.352941176470589	13.267714810960356
-2.3529411764705883	7.352941176470589	8.140285795586095
-2.0588235294117645	7.352941176470589	3.559676314085694
-1.7647058823529411	7.352941176470589	0.9267191190273021
-1.4705882352941178	7.352941176470589	0.8936424898826942
-1.176470588235294	7.352941176470589	3.207794715508464
-0.8823529411764701	7.352941176470589	6.890406580295998
-0.5882352941176467	7.352941176470589	10.571676146791445
-0.2941176470588234	7.352941176470589	12.889650703032203
0.0	7.352941176470589	12.937452375032244
0.2941176470588234	7.352941176470589	10.673362040337729
0.5882352941176476	7.352941176470589	7.06855839735815
0.882352941176471	7.352941176470589	3.7724525637314628
1.1764705882352944	7.352941176470589	2.3355297246096756
1.4705882352941178	7.352941176470589	3.389331353569265
1.7647058823529411	7.352941176470589	6.322194768232246
2.0588235294117645	7.352941176470589	9.71394497928752
2.3529411764705888	7.352941176470589	12.254586688497913
2.647058823529412	7.352941176470589	13.48895310003914
2.9411764705882355	7.352941176470589	13.844265482031709
3.2352941176470598	7.352941176470589	13.96226371581557
3.5294117647058822	7.352941176470589	13.931680533440856
3.8235294117647065	7.352941176470589	13.115013241656179
4.117647058823529	7.352941176470589	10.771792604986596
4.411764705882353	7.352941176470589	6.981546514674648
4.7058823529411775	7.352941176470589	3.0479958779606022
5.0	7.352941176470589	0.922317324913104
-5.0	8.088235294117649	13.947033703053133
-4.705882352941177	8.088235294117649	14.533538687997563
-4.411764705882353	8.088235294117649	13.577930724423826
-4.117647058823529	8.088235294117649	12.631584888927797
-3.8235294117647056	8.088235294117649	12.678794875875152
-3.5294117647058822	8.088235294117649	13.452475536429159
-3.235294117647059	8.088235294117649	13.714910989979327
-2.941176470588235	8.088235294117649	12.237277313323956
-2.6470588235294117	8.088235294117649	8.744860507332506
-2.3529411764705883	8.088235294117649	4.1951265218056815
-2.0588235294117645	8.088235294117649	0.2791635761279263
-1.7647058823529411	8.088235294117649	-1.452580005316559
-1.4705882352941178	8.088235294117649	-0.2954814852149461
-1.176470588235294	8.088235294117649	3.3819597730313493
-0.8823529411764701	8.088235294117649	8.353155275867005
-0.5882352941176467	8.088235294117649	12.9788477097612
-0.2941176470588234	8.088235294117649	15.711949052979318
0.0	8.088235294117649	15.586095954642133
0.2941176470588234	8.088235294117649	12.600973925529264
0.5882352941176476	8.088235294117649	7.825088519436061
0.882352941176471	8.088235294117649	3.041537381223967
1.1764705882352944	8.088235294117649	-0.01781235374463286
1.4705882352941178	8.088235294117649	-0.4838266500339632
1.7647058823529411	8.088235294117649	1.2952199719827817
2.0588235294117645	8.088235294117649	4.117648816844057
2.3529411764705888	8.088235294117649	6.7736817453346685
2.647058823529412	8.088235294117649	8.759426800029544
2.9411764705882355	8.088235294117649	10.332523591206881
3.2352941176470598	8.088235294117649	11.907238977966161
3.5294117647058822	8.088235294117649	13.34474529652644
3.8235294117647065	8.088235294117649	13.810842950774106
4.117647058823529	8.088235294117649	12.413427899073017
4.411764705882353	8.088235294117649	9.146146425903373
4.7058823529411775	8.088235294117649	5.324866177843452
5.0	8.088235294117649	3.0293089018969113
-5.0	8.823529411764707	8.459570183392051
-4.705882352941177	8.823529411764707	8.667661688512133
-4.411764705882353	8.823529411764707	7.195545400580623
-4.117647058823529	8.823529411764707	5.739070612178195
-3.8235294117647056	8.823529411764707	5.454227098943363
-3.5294117647058822	8.823529411764707	6.202889948501934
-3.235294117647059	8.823529411764707	6.792671494587061
-2.941176470588235	8.823529411764707	5.968894742543103
-2.6470588235294117	8.823529411764707	3.4031412938716983
-2.3529411764705883	8.823529411764707	-0.0013424405383624105
-2.0588235294117645	8.823529411764707	-2.6227713728575743
-1.7647058823529411	8.823529411764707	-3.029822267199201
-1.4705882352941178	8.823529411764707	-0.6907586904082645
-1.176470588235294	8.823529411764707	3.856765763297159
-0.8823529411764701	8.823529411764707	9.313298703497775
-0.5882352941176467	8.823529411764707	14.119650311126499
-0.2941176470588234	8.823529411764707	16.923209825208144
0.0	8.823529411764707	16.940526606370792
0.2941176470588234	8.823529411764707	14.209382660344453
0.5882352941176476	8.823529411764707	9.64924698144068
0.882352941176471	8.823529411764707	4.796990983302811
1.1764705882352944	8.823529411764707	1.2112902529479346
1.4705882352941178	8.823529411764707	-0.2006619322762706
1.7647058823529411	8.823529411764707	0.4750380641593228
2.0588235294117645	8.823529411764707	2.401989736751922
2.3529411764705888	8.823529411764707	4.6634258934226365
2.647058823529412	8.823529411764707	6.85445788776997
2.9411764705882355	8.823529411764707	9.130785556465469
3.2352941176470598	8.823529411764707	11.691488979982298
3.5294117647058822	8.823529411764707	14.177469967032168
3.8235294117647065	8.823529411764707	15.591263785429744
4.117647058823529	8.823529411764707	14.936601323277248
4.411764705882353	8.823529411764707	12.139276585005915
4.7058823529411775	8.823529411764707	8.478275973966293
5.0	8.823529411764707	6.048872447338933
-5.0	9.558823529411764	7.353345674265547
-4.705882352941177	9.558823529411764	6.885909621472372
-4.411764705882353	9.558823529411764	4.569443360242409
-4.117647058823529	9.558823529411764	2.203492904987126
-3.8235294117647056	9.558823529411764	1.0936096909626123
-3.5294117647058822	9.558823529411764	1.2799940448751137
-3.235294117647059	9.558823529411764	1.7380584365150922
-2.941176470588235	9.558823529411764	1.3221090745210144
-2.6470588235294117	9.558823529411764	-0.29423957043960236
-2.3529411764705883	9.558823529411764	-2.350739550163155
-2.0588235294117645	9.558823529411764	-3.5200458073322896
-1.7647058823529411	9.558823529411764	-2.7616895462745283
-1.4705882352941178	9.558823529411764	0.09700259988991888
-1.176470588235294	9.558823529411764	4.356315141321199
-0.8823529411764701	9.558823529411764	8.869245296490353
-0.5882352941176467	9.558823529411764	12.524641183471385
-0.2941176470588234	9.558823529411764	14.532064379190059
0.0	9.558823529411764	14.515115233070542
0.2941176470588234	9.558823529411764	12.552633616938097
0.5882352941176476	9.558823529411764	9.21619911919297
0.882352941176471	9.558823529411764	5.49437511597977
1.1764705882352944	9.558823529411764	2.490475814970086
1.4705882352941178	9.558823529411764	0.9749070703672391
1.7647058823529411	9.558823529411764	1.0744188264535826
2.0588235294117645	9.558823529411764	2.351576750990745
2.3529411764705888	9.558823529411764	4.2367166441968305
2.647058823529412	9.558823529411764	6.4601602261432935
2.9411764705882355	9.558823529411764	9.099993690692338
3.2352941176470598	9.558823529411764	12.187561551406896
3.5294117647058822	9.558823529411764	15.240730329440959
3.8235294117647065	9.558823529411764	17.23263788513055
4.117647058823529	9.558823529411764	17.178534261023596
4.411764705882353	9.558823529411764	14.968418657996057
4.7058823529411775	9.558823529411764	11.760937607518512
5.0	9.558823529411764	9.49710970216692
-5.0	10.294117647058824	11.831989561594266
-4.705882352941177	10.294117647058824	10.575328832977979
-4.411764705882353	10.294117647058824	7.146745363530043
-4.117647058823529	10.294117647058824	3.4018162599165827
-3.8235294117647056	10.294117647058824	0.8116335063222984
-3.5294117647058822	10.294117647058824	-0.3047294692397511
-3.235294117647059	10.294117647058824	-0.6468129877868378
-2.941176470588235	10.294117647058824	-1.1068550483676276
-2.6470588235294117	10.294117647058824	-1.9535962929747566
-2.3529411764705883	10.294117647058824	-2.642468654774003
-2.0588235294117645	10.294117647058824	-2.3185501631782053
-1.7647058823529411	10.294117647058824	-0.5378701050519403
-1.4705882352941178	10.294117647058824	2.374349120127845
-1.176470588235294	10.294117647058824	5.548562479975837
-0.8823529411764701	10.294117647058824	8.116907608642327
-0.5882352941176467	10.294117647058824	9.62140027026628
-0.2941176470588234	10.294117647058824	10.032903714729995
0.0	10.294117647058824	9.50458391312873
0.2941176470588234	10.294117647058824	8.175959051510436
0.5882352941176476	10.294117647058824	6.209472173738163
0.882352941176471	10.294117647058824	3.9519395765994814
1.1764705882352944	10.294117647058824	1.9687873379498235
1.4705882352941178	10.294117647058824	0.8366443791896128
1.7647058823529411	10.294117647058824	0.8491675167533383
2.0588235294117645	10.294117647058824	1.909582414608078
2.3529411764705888	10.294117647058824	3.718483540533188
2.647058823529412	10.294117647058824	6.070323302344914
2.9411764705882355	10.294117647058824	8.94446363325656
3.2352941176470598	10.294117647058824	12.268038699784379
3.5294117647058822	10.294117647058824	15.579512028473825
3.8235294117647065	10.294117647058824	17.99377611598941
4.117647058823529	10.294117647058824	18.65698435075611
4.411764705882353	10.294117647058824	17.426903000028723
4.7058823529411775	10.294117647058824	15.219114498832376
5.0	10.294117647058824	13.625176234249162
-5.0	11.029411764705884	19.714067993156906
-4.705882352941177	11.029411764705884	17.830429097247098
-4.411764705882353	11.029411764705884	13.255533118805445
-4.117647058823529	11.029411764705884	7.837201696015347
-3.8235294117647056	11.029411764705884	3.228059041960062
-3.5294117647058822	11.029411764705884	0.1203465954496572
-3.235294117647059	11.029411764705884	-1.7219968005381148
-2.941176470588235	11.029411764705884	-2.806172494864734
-2.6470588235294117	11.029411764705884	-3.2616139780655207
-2.3529411764705883	11.029411764705884	-2.7434606868550055
-2.0588235294117645	11.029411764705884	-0.9045203270423006
-1.7647058823529411	11.029411764705884	2.046519670510598
-1.4705882352941178	11.029411764705884	5.235059207328996
-1.176470588235294	11.029411764705884	7.581960806842468
-0.8823529411764701	11.029411764705884	8.460941851219241
-0.5882352941176467	11.029411764705884	8.020278973875
-0.2941176470588234	11.029411764705884	6.937806914054102
0.0	11.029411764705884	5.854370783406793
0.2941176470588234	11.029411764705884	4.967852947943431
0.5882352941176476	11.029411764705884	4.083879348151474
0.882352941176471	11.029411764705884	3.0023614007181303
1.1764705882352944	11.029411764705884	1.8490102686100949
1.4705882352941178	11.029411764705884	1.059288478858189
1.7647058823529411	11.029411764705884	1.0684699216891325
2.0588235294117645	11.029411764705884	2.022156640467758
2.3529411764705888	11.029411764705884	3.7646367428756067
2.647058823529412	11.029411764705884	6.065085631006918
2.9411764705882355	11.029411764705884	8.805490811744408
3.2352941176470598	11.029411764705884	11.912970862319018
3.5294117647058822	11.029411764705884	15.113831404775286
3.8235294117647065	11.029411764705884	17.819693201809528
4.117647058823529	11.029411764705884	19.375928289060496
4.411764705882353	11.029411764705884	19.554518986108064
4.7058823529411775	11.029411764705884	18.875856739222773
5.0	11.029411764705884	18.40211262449912
-5.0	11.764705882352942	26.689012615170103
-4.705882352941177	11.764705882352942	24.751035622492942
-4.411764705882353	11.764705882352942	19.506014317775573
-4.117647058823529	11.764705882352942	12.70432510903418
-3.8235294117647056	11.764705882352942	6.141770781494337
-3.5294117647058822	11.764705882352942	0.8879587197836383
-3.235294117647059	11.764705882352942	-2.7971380298190507
-2.941176470588235	11.764705882352942	-4.9817236786885974
-2.6470588235294117	11.764705882352942	-5.576047376939266
-2.3529411764705883	11.764705882352942	-4.3213240938385
-2.0588235294117645	11.764705882352942	-1.2354408348835673
-1.7647058823529411	11.764705882352942	2.962545236420257
-1.4705882352941178	11.764705882352942	6.939823446843834
-1.176470588235294	11.764705882352942	9.396976400517765
-0.8823529411764701	11.764705882352942	9.815782187717232
-0.5882352941176467	11.764705882352942	8.723347792212554
-0.2941176470588234	11.764705882352942	7.257485833833855
0.0	11.764705882352942	6.3692553830055685
0.2941176470588234	11.764705882352942	6.268406250771805
0.5882352941176476	11.764705882352942	6.490926812004878
0.882352941176471	11.764705882352942	6.452906886004881
1.1764705882352944	11.764705882352942	5.990679876129336
1.4705882352941178	11.764705882352942	5.4620281298968285
1.7647058823529411	11.764705882352942	5.397879257983068
2.0588235294117645	11.764705882352942	6.068860757739576
2.3529411764705888	11.764705882352942	7.350325229591259
2.647058823529412	11.764705882352942	8.950971967588758
2.9411764705882355	11.764705882352942	10.728851766851353
3.2352941176470598	11.764705882352942	12.767520384257871
3.5294117647058822	11.764705882352942	15.152466949536
3.8235294117647065	11.764705882352942	17.70312929216108
4.117647058823529	11.764705882352942	19.97060074929785
4.411764705882353	11.764705882352942	21.550343325055476
4.7058823529411775	11.764705882352942	22.43255602939967
5.0	11.764705882352942	23.04054271312294
-5.0	12.5	29.05476590034996
-4.705882352941177	12.5	27.844746160789143
-4.411764705882353	12.5	22.872570869636036
-4.117647058823529	12.5	15.695443459548041
-3.8235294117647056	12.5	8.136039727152943
-3.5294117647058822	12.5	1.501512169309276
-3.235294117647059	12.5	-3.593311757951751
-2.941176470588235	12.5	-6.872363343265757
-2.6470588235294117	12.5	-8.019979680556634
-2.3529411764705883	12.5	-6.723658054771612
-2.0588235294117645	12.5	-3.111944397340949
-1.7647058823529411	12.5	1.8808753469446158
-1.4705882352941178	12.5	6.694406768856434
-1.176470588235294	12.5	9.88433129649918
-0.8823529411764701	12.5	10.929609435573035
-0.5882352941176467	12.5	10.486987391298195
-0.2941176470588234	12.5	9.873500639431471
0.0	12.5	10.15226947985422
0.2941176470588234	12.5	11.494996988006076
0.5882352941176476	12.5	13.25345878089372
0.882352941176471	12.5	14.6016096723857
1.1764705882352944	12.5	15.186223969395975
1.4705882352941178	12.5	15.282867756539101
1.7647058823529411	12.5	15.413992139014598
2.0588235294117645	12.5	15.835769849773698
2.3529411764705888	12.5	16.363212569395056
2.647058823529412	12.5	16.65570166569105
2.9411764705882355	12.5	16.658066593388288
3.2352941176470598	12.5	16.765421562307186
3.5294117647058822	12.5	17.548261606722434
3.8235294117647065	12.5	19.27912579479499
4.117647058823529	12.5	21.676154479610467
4.411764705882353	12.5	24.077285594977106
4.7058823529411775	12.5	25.879025480916965
5.0	12.5	26.863813160268375
-5.0	13.23529411764706	26.318499992527492
-4.705882352941177	13.23529411764706	26.277390118392752
-4.411764705882353	13.23529411764706	22.460092548337954
-4.117647058823529	13.23529411764706	16.177582046579726
-3.8235294117647056	13.23529411764706	9.12207775011404
-3.5294117647058822	13.23529411764706	2.586836708752478
-3.235294117647059	13.23529411764706	-2.747913580082793
-2.941176470588235	13.23529411764706	-6.500950666424824
-2.6470588235294117	13.23529411764706	-8.232250992831847
-2.3529411764705883	13.23529411764706	-7.493136559352646
-2.0588235294117645	13.23529411764706	-4.277593370648244
-1.7647058823529411	13.23529411764706	0.5857091016906395
-1.4705882352941178	13.23529411764706	5.586146426791322
-1.176470588235294	13.23529411764706	9.269794447128607
-0.8823529411764701	13.23529411764706	11.073615014109565
-0.5882352941176467	13.23529411764706	11.618094457588604
-0.2941176470588234	13.23529411764706	12.208123424695048
0.0	13.23529411764706	13.902631954930996
0.2941176470588234	13.23529411764706	16.84188867880562
0.5882352941176476	13.23529411764706	20.296631173430953
0.882352941176471	13.23529411764706	23.31900584623158
1.1764705882352944	13.23529411764706	25.420753189837992
1.4705882352941178	13.23529411764706	26.745636725811423
1.7647058823529411	13.23529411764706	27.679002156729776
2.0588235294117645	13.23529411764706	28.32345609846783
2.3529411764705888	13.23529411764706	28.352133173064818
2.647058823529412	13.23529411764706	27.378761294356455
2.9411764705882355	13.23529411764706	25.498953121232894
3.2352941176470598	13.23529411764706	23.48734100625358
3.5294117647058822	13.23529411764706	22.421964296655602
3.8235294117647065	13.23529411764706	22.99418662107556
4.117647058823529	13.23529411764706	25.029396142084877
4.411764705882353	13.23529411764706	27.57386722531451
4.7058823529411775	13.23529411764706	29.458604755105643
5.0	13.23529411764706	29.91413012578807
-5.0	13.97058823529412	21.416743022549
-4.705882352941177	13.97058823529412	22.316244976966132
-4.411764705882353	13.97058823529412	19.96464436171307
-4.117647058823529	13.97058823529412	15.439623612892085
-3.8235294117647056	13.97058823529412	10.16639212058561
-3.5294117647058822	13.97058823529412	5.163535841346992
-3.235294117647059	13.97058823529412	0.8621603927753778
-2.941176470588235	13.97058823529412	-2.5263924599767353
-2.6470588235294117	13.97058823529412	-4.590323841255378
-2.3529411764705883	13.97058823529412	-4.7339034874979085
-2.0588235294117645	13.97058823529412	-2.6604501930332525
-1.7647058823529411	13.97058823529412	1.137092935041867
-1.4705882352941178	13.97058823529412	5.407554295514933
-1.176470588235294	13.97058823529412	8.800752207570714
-0.8823529411764701	13.97058823529412	10.705325090025715
-0.5882352941176467	13.97058823529412	11.61710463095937
-0.2941176470588234	13.97058823529412	12.734011885451675
0.0	13.97058823529412	15.08072712937285
0.2941176470588234	13.97058823529412	18.829036249895733
0.5882352941176476	13.97058823529412	23.29719314054208
0.882352941176471	13.97058823529412	27.546294837384135
1.1764705882352944	13.97058823529412	31.02558728562786
1.4705882352941178	13.97058823529412	33.737629082146164
1.7647058823529411	13.97058823529412	35.86054430380757
2.0588235294117645	13.97058823529412	37.25843322100573
2.3529411764705888	13.97058823529412	37.40007035818657
2.647058823529412	13.97058823529412	35.81910286292425
2.9411764705882355	13.97058823529412	32.73161143202257
3.2352941176470598	13.97058823529412	29.23641357095567
3.5294117647058822	13.97058823529412	26.83257358952451
3.8235294117647065	13.97058823529412	26.54043734592287
4.117647058823529	13.97058823529412	28.24642714645611
4.411764705882353	13.97058823529412	30.736795004693352
4.7058823529411775	13.97058823529412	32.38061873889538
5.0	13.97058823529412	31.982346307164512
-5.0	14.705882352941178	17.85590392515077
-4.705882352941177	14.705882352941178	19.13788734721951
-4.411764705882353	14.705882352941178	18.088560542788407
-4.117647058823529	14.705882352941178	15.586375521360791
-3.8235294117647056	14.705882352941178	12.698287992645021
-3.5294117647058822	14.705882352941178	9.989358427932945
-3.235294117647059	14.705882352941178	7.433634552139424
-2.941176470588235	14.705882352941178	4.894828534035871
-2.6470588235294117	14.705882352941178	2.6525083030389807
-2.3529411764705883	14.705882352941178	1.436646881085256
-2.0588235294117645	14.705882352941178	1.9007691886678604
-1.7647058823529411	14.705882352941178	3.995442996903769
-1.4705882352941178	14.705882352941178	6.829211332587084
-1.176470588235294	14.705882352941178	9.20722215527667
-0.8823529411764701	14.705882352941178	10.457929327977244
-0.5882352941176467	14.705882352941178	10.896048490265686
-0.2941176470588234	14.705882352941178	11.554402898776242
0.0	14.705882352941178	13.408069820106018
0.2941176470588234	14.705882352941178	16.710412073710344
0.5882352941176476	14.705882352941178	20.933031975142896
0.882352941176471	14.705882352941178	25.27376829634617
1.1764705882352944	14.705882352941178	29.231560899001824
1.4705882352941178	14.705882352941178	32.74176878694729
1.7647058823529411	14.705882352941178	35.80872292886284
2.0588235294117645	14.705882352941178	38.05911030302653
2.3529411764705888	14.705882352941178	38.73057448097448
2.647058823529412	14.705882352941178	37.21666724029561
2.9411764705882355	14.705882352941178	33.753689707511235
3.2352941176470598	14.705882352941178	29.63183938717502
3.5294117647058822	14.705882352941178	26.638179800018328
3.8235294117647065	14.705882352941178	26.037948263778116
4.117647058823529	14.705882352941178	27.784389551825694
4.411764705882353	14.705882352941178	30.503922469352986
4.7058823529411775	14.705882352941178	32.2539476221855
5.0	14.705882352941178	31.534660245003636
-5.0	15.441176470588236	16.276774046310315
-4.705882352941177	15.441176470588236	17.68209417684634
-4.411764705882353	15.441176470588236	17.836194214040116
-4.117647058823529	15.441176470588236	17.402529092651918
-3.8235294117647056	15.441176470588236	17.02785111447982
-3.5294117647058822	15.441176470588236	16.754705436801206
-3.235294117647059	15.441176470588236	16.047657144096114
-2.941176470588235	15.441176470588236	14.389921144186006
-2.6470588235294117	15.441176470588236	11.908078206677093
-2.3529411764705883	15.441176470588236	9.453488021664372
-2.0588235294117645	15.441176470588236	8.035779911478837
-1.7647058823529411	15.441176470588236	8.06667995796871
-1.4705882352941178	15.441176470588236	9.048044628819065
-1.176470588235294	15.441176470588236	9.974343052187368
-0.8823529411764701	15.441176470588236	10.126684578497613
-0.5882352941176467	15.441176470588236	9.617063526664424
-0.2941176470588234	15.441176470588236	9.263001412223087
0.0	15.441176470588236	9.935490975098444
0.2941176470588234	15.441176470588236	11.941429212013846
0.5882352941176476	15.441176470588236	14.92572445303034
0.882352941176471	15.441176470588236	18.293744861265868
1.1764705882352944	15.441176470588236	21.700459918690104
1.4705882352941178	15.441176470588236	25.130387844405014
1.7647058823529411	15.441176470588236	28.513418581175383
2.0588235294117645	15.441176470588236	31.298121507871603
2.3529411764705888	15.441176470588236	32.49418305180242
2.647058823529412	15.441176470588236	31.29683218805389
2.9411764705882355	15.441176470588236	27.854026016421535
3.2352941176470598	15.441176470588236	23.519280155249987
3.5294117647058822	15.441176470588236	20.265825028231028
3.8235294117647065	15.441176470588236	19.57291750077455
4.117647058823529	15.441176470588236	21.522669908705325
4.411764705882353	15.441176470588236	24.71966703256055
4.7058823529411775	15.441176470588236	27.06836295375785
5.0	15.441176470588236	26.871219335216075
-5.0	16.176470588235297	14.123302919566083
-4.705882352941177	16.176470588235297	15.829122827021608
-4.411764705882353	16.176470588235297	17.363304676005722
-4.117647058823529	16.176470588235297	19.10359413457492
-3.8235294117647056	16.176470588235297	21.249731170253582
-3.5294117647058822	16.176470588235297	23.35743470424168
-3.235294117647059	16.176470588235297	24.453670723282258
-2.941176470588235	16.176470588235297	23.697066495818255
-2.6470588235294117	16.176470588235297	21.05956017307959
-2.3529411764705883	16.176470588235297	17.452515087060693
-2.0588235294117645	16.176470588235297	14.159777246137029
-1.7647058823529411	16.176470588235297	12.006642914878665
-1.4705882352941178	16.176470588235297	10.909410682232474
-1.176470588235294	16.176470588235297	10.133347425779863
-0.8823529411764701	16.176470588235297	9.008034788063997
-0.5882352941176467	16.176470588235297	7.497562130410946
-0.2941176470588234	16.176470588235297	6.186017875604385
0.0	16.176470588235297	5.757797500904569
0.2941176470588234	16.176470588235297	6.468397071197914
0.5882352941176476	16.176470588235297	8.059424857835367
0.882352941176471	16.176470588235297	10.128895437908831
1.1764705882352944	16.176470588235297	12.537116040048659
1.4705882352941178	16.176470588235297	15.406289175747197
1.7647058823529411	16.176470588235297	18.68222176160849
2.0588235294117645	16.176470588235297	21.694608928675663
2.3529411764705888	16.176470588235297	23.236055226137417
2.647058823529412	16.176470588235297	22.267893372616683
2.9411764705882355	16.176470588235297	18.786080859701343
3.2352941176470598	16.176470588235297	14.143907974996832
3.5294117647058822	16.176470588235297	10.466381252143822
3.8235294117647065	16.176470588235297	9.461583243121558
4.117647058823529	16.176470588235297	11.407555354903469
4.411764705882353	16.176470588235297	14.989853498407733
4.7058823529411775	16.176470588235297	18.067438169571982
5.0	16.176470588235297	18.822620356478136
-5.0	16.911764705882355	8.965899098459154
-4.705882352941177	16.911764705882355	11.093619954476061
-4.411764705882353	16.911764705882355	14.015126937117664
-4.117647058823529	16.911764705882355	17.781760317865
-3.8235294117647056	16.911764705882355	22.215509363927954
-3.5294117647058822	16.911764705882355	26.53792635820709
-3.235294117647059	16.911764705882355	29.494471649324307
-2.941176470588235	16.911764705882355	29.989322384172034
-2.6470588235294117	16.911764705882355	27.777571686634165
-2.3529411764705883	16.911764705882355	23.66163472060452
-2.0588235294117645	16.911764705882355	19.00879458103035
-1.7647058823529411	16.911764705882355	14.942416576930482
-1.4705882352941178	16.911764705882355	11.808660186926268
-1.176470588235294	16.911764705882355	9.275366913474599
-0.8823529411764701	16.911764705882355	6.895650617168469
-0.5882352941176467	16.911764705882355	4.615415935930306
-0.2941176470588234	16.911764705882355	2.812933845861428
0.0	16.911764705882355	1.911433455463384
0.2941176470588234	16.911764705882355	1.9861002848210187
0.5882352941176476	16.911764705882355	2.7551586901283436
0.882352941176471	16.911764705882355	3.9420196031264307
1.1764705882352944	16.911764705882355	5.605733031935442
1.4705882352941178	16.911764705882355	8.038019879864894
1.7647058823529411	16.911764705882355	11.239179213926757
2.0588235294117645	16.911764705882355	14.444164210698094
2.3529411764705888	16.911764705882355	16.23572115621885
2.647058823529412	16.911764705882355	15.342744920296024
2.9411764705882355	16.911764705882355	11.617765627436171
3.2352941176470598	16.911764705882355	6.434322873825613
3.5294117647058822	16.911764705882355	2.0959569607367934
3.8235294117647065	16.911764705882355	0.5617345142729153
4.117647058823529	16.911764705882355	2.3154731502668726
4.411764705882353	16.911764705882355	6.123073789109681
4.7058823529411775	16.911764705882355	9.798743048110694
5.0	16.911764705882355	11.422262995125498
-5.0	17.647058823529413	1.761628103564436
-4.705882352941177	17.647058823529413	3.9604707490847426
-4.411764705882353	17.647058823529413	7.610368508714186
-4.117647058823529	17.647058823529413	12.512743685270081
-3.8235294117647056	17.647058823529413	18.33101033921681
-3.5294117647058822	17.647058823529413	24.23475269205374
-3.235294117647059	17.647058823529413	28.913137818984847
-2.941176470588235	17.647058823529413	31.08296359234534
-2.6470588235294117	17.647058823529413	30.16157135515581
-2.3529411764705883	17.647058823529413	26.591174163590168
-2.0588235294117645	17.647058823529413	21.55617593078403
-1.7647058823529411	17.647058823529413	16.310214615457618
-1.4705882352941178	17.647058823529413	11.616077443784445
-1.176470588235294	17.647058823529413	7.661931143289841
-0.8823529411764701	17.647058823529413	4.391370730975365
-0.5882352941176467	17.647058823529413	1.8575977436223763
-0.2941176470588234	17.647058823529413	0.264566319920414
0.0	17.647058823529413	-0.2835166889522025
0.2941176470588234	17.647058823529413	0.00736557864323828
0.5882352941176476	17.647058823529413	0.7411845798945187
0.882352941176471	17.647058823529413	1.714883720718948
1.1764705882352944	17.647058823529413	3.1697454943886303
1.4705882352941178	17.647058823529413	5.563599792389642
1.7647058823529411	17.647058823529413	8.943154365789551
2.0588235294117645	17.647058823529413	12.437381695014018
2.3529411764705888	17.647058823529413	14.423026536234376
2.647058823529412	17.647058823529413	13.43429249200133
2.9411764705882355	17.647058823529413	9.253858910055694
3.2352941176470598	17.647058823529413	3.3634851262891123
3.5294117647058822	17.647058823529413	-1.688508294750413
3.8235294117647065	17.647058823529413	-3.679531840204392
4.117647058823529	17.647058823529413	-1.9707461997311757
4.411764705882353	17.647058823529413	2.190499196168897
4.7058823529411775	17.647058823529413	6.480215149802003
5.0	17.647058823529413	8.828181940624356
-5.0	18.38235294117647	-3.7212640180807828
-4.705882352941177	18.38235294117647	-2.039362156251153
-4.411764705882353	18.38235294117647	1.1946044520260504
-4.117647058823529	18.38235294117647	5.7151533285630265
-3.8235294117647056	18.38235294117647	11.352839087588041
-3.5294117647058822	18.38235294117647	17.583245423057633
-3.235294117647059	18.38235294117647	23.30345798689747
-2.941176470588235	18.38235294117647	27.128114832606542
-2.6470588235294117	18.38235294117647	28.035199725157614
-2.3529411764705883	18.38235294117647	25.8861801937593
-2.0588235294117645	18.38235294117647	21.44851128012103
-1.7647058823529411	18.38235294117647	15.948122484289597
-1.4705882352941178	18.38235294117647	10.516793533927704
-1.176470588235294	18.38235294117647	5.898659814827097
-0.8823529411764701	18.38235294117647	2.485616757061213
-0.5882352941176467	18.38235294117647	0.4642165338583606
-0.2941176470588234	18.38235294117647	-0.1589259552950395
0.0	18.38235294117647	0.3504846830818735
0.2941176470588234	18.38235294117647	1.4635471627566314
0.5882352941176476	18.38235294117647	2.6610417146817262
0.882352941176471	18.38235294117647	3.832342408318855
1.1764705882352944	18.38235294117647	5.4213591182559115
1.4705882352941178	18.38235294117647	8.048659055139309
1.7647058823529411	18.38235294117647	11.776513024709221
2.0588235294117645	18.38235294117647	15.591570629492153
2.3529411764705888	18.38235294117647	17.65596106070813
2.647058823529412	18.38235294117647	16.350151790154374
2.9411764705882355	18.38235294117647	11.47218704780711
3.2352941176470598	18.38235294117647	4.709862231863171
3.5294117647058822	18.38235294117647	-1.0750433294246857
3.8235294117647065	18.38235294117647	-3.3869327668985036
4.117647058823529	18.38235294117647	-1.4848643622860536
4.411764705882353	18.38235294117647	3.280015738225897
4.7058823529411775	18.38235294117647	8.357467973974963
5.0	18.38235294117647	11.477392248724902
-5.0	19.11764705882353	-4.552877676002424
-4.705882352941177	19.11764705882353	-3.666142314473184
-4.411764705882353	19.11764705882353	-1.767283324104234
-4.117647058823529	19.11764705882353	1.0006823728083205
-3.8235294117647056	19.11764705882353	4.930434465456191
-3.5294117647058822	19.11764705882353	10.106796158119623
-3.235294117647059	19.11764705882353	15.858118449908577
-2.941176470588235	19.11764705882353	20.795514597569117
-2.6470588235294117	19.11764705882353	23.440560259987333
-2.3529411764705883	19.11764705882353	22.988238288755667
-2.0588235294117645	19.11764705882353	19.688294124264075
-1.7647058823529411	19.11764705882353	14.655123525432485
-1.4705882352941178	19.11764705882353	9.322734628601918
-1.176470588235294	19.11764705882353	4.921600703715226
-0.8823529411764701	19.11764705882353	2.2032383402435354
-0.5882352941176467	19.11764705882353	1.3862525315491006
-0.2941176470588234	19.11764705882353	2.1959075814092452
0.0	19.11764705882353	3.9654756364230366
0.2941176470588234	19.11764705882353	5.882040960973734
0.5882352941176476	19.11764705882353	7.396827892023096
0.882352941176471	19.11764705882353	8.598581138034891
1.1764705882352944	19.11764705882353	10.209173502029184
1.4705882352941178	19.11764705882353	13.031629481071018
1.7647058823529411	19.11764705882353	17.11542326858
2.0588235294117645	19.11764705882353	21.25865508827875
2.3529411764705888	19.11764705882353	23.37650947768806
2.647058823529412	19.11764705882353	21.6918151841628
2.9411764705882355	19.11764705882353	16.034925794782176
3.2352941176470598	19.11764705882353	8.317929472439927
3.5294117647058822	19.11764705882353	1.7203910754153346
3.8235294117647065	19.11764705882353	-0.9990426381969346
4.117647058823529	19.11764705882353	0.9915893960152626
4.411764705882353	19.11764705882353	6.240976126643634
4.7058823529411775	19.11764705882353	11.997458189170455
5.0	19.11764705882353	15.828593477349383
-5.0	19.85294117647059	-1.101487494876153
-4.705882352941177	19.85294117647059	-0.8615527857865075
-4.411764705882353	19.85294117647059	-0.5690482514788862
-4.117647058823529	19.85294117647059	-0.13680125258369813
-3.8235294117647056	19.85294117647059	1.3312383618603896
-3.5294117647058822	19.85294117647059	4.657864895826376
-3.235294117647059	19.85294117647059	9.699236066615532
-2.941176470588235	19.85294117647059	15.134315641273282
-2.6470588235294117	19.85294117647059	19.09160642925744
-2.3529411764705883	19.85294117647059	20.16114978027636
-2.0588235294117645	19.85294117647059	18.118992116691636
-1.7647058823529411	19.85294117647059	13.9630755722957
-1.4705882352941178	19.85294117647059	9.349117329673463
-1.176470588235294	19.85294117647059	5.837925313030227
-0.8823529411764701	19.85294117647059	4.345522953312932
-0.5882352941176467	19.85294117647059	4.950239714094565
-0.2941176470588234	19.85294117647059	7.0070089405741545
0.0	19.85294117647059	9.472844352246987
0.2941176470588234	19.85294117647059	11.37505702558798
0.5882352941176476	19.85294117647059	12.308490201556532
0.882352941176471	19.85294117647059	12.722979052085744
1.1764705882352944	19.85294117647059	13.727152395818894
1.4705882352941178	19.85294117647059	16.354104794264376
1.7647058823529411	19.85294117647059	20.644700777688836
2.0588235294117645	19.85294117647059	25.19155491435087
2.3529411764705888	19.85294117647059	27.632419255180483
2.647058823529412	19.85294117647059	25.97819741739351
2.9411764705882355	19.85294117647059	20.00011691367161
3.2352941176470598	19.85294117647059	11.710095154315065
3.5294117647058822	19.85294117647059	4.479203268594197
3.8235294117647065	19.85294117647059	1.2487004060048665
4.117647058823529	19.85294117647059	2.945449532385668
4.411764705882353	19.85294117647059	8.11137013426432
4.7058823529411775	19.85294117647059	13.941854259926728
5.0	19.85294117647059	17.987741083842828
-5.0	20.58823529411765	4.098881217414099
-4.705882352941177	20.58823529411765	3.865843000853441
-4.411764705882353	20.58823529411765	2.688528115463214
-4.117647058823529	20.58823529411765	0.9038106225558113
-3.8235294117647056	20.58823529411765	-0.016815635823338226
-3.5294117647058822	20.58823529411765	1.4271307413628307
-3.235294117647059	20.58823529411765	5.574980176438161
-2.941176470588235	20.58823529411765	11.193757623429642
-2.6470588235294117	20.58823529411765	16.11913329094591
-2.3529411764705883	20.58823529411765	18.481526587999955
-2.0588235294117645	20.58823529411765	17.70256017340047
-1.7647058823529411	20.58823529411765	14.686723588396074
-1.4705882352941178	20.58823529411765	11.208262271155384
-1.176470588235294	20.58823529411765	8.95871144583744
-0.8823529411764701	20.58823529411765	8.799896618091301
-0.5882352941176467	20.58823529411765	10.519639160135776
-0.2941176470588234	20.58823529411765	13.076284444337347
0.0	20.58823529411765	15.147452174247995
0.2941176470588234	20.58823529411765	15.769863112499849
0.5882352941176476	20.58823529411765	14.854885942104708
0.882352941176471	20.58823529411765	13.341800284839211
1.1764705882352944	20.58823529411765	12.80297740473073
1.4705882352941178	20.58823529411765	14.553994423115498
1.7647058823529411	20.58823529411765	18.685121823356127
2.0588235294117645	20.58823529411765	23.649502579801386
2.3529411764705888	20.58823529411765	26.846502783842993
2.647058823529412	20.58823529411765	26.035292800894176
2.9411764705882355	20.58823529411765	20.778770340089586
3.2352941176470598	20.58823529411765	12.951311958370777
3.5294117647058822	20.58823529411765	5.8632134167265235
3.8235294117647065	20.58823529411765	2.4630462842645677
4.117647058823529	20.58823529411765	3.7365792915902656
4.411764705882353	20.58823529411765	8.321552751630781
4.7058823529411775	20.58823529411765	13.540193910449924
5.0	20.58823529411765	17.0983340385942
-5.0	21.323529411764707	9.005299599339862
-4.705882352941177	21.323529411764707	8.233465374077845
-4.411764705882353	21.323529411764707	5.737488076374912
-4.117647058823529	21.323529411764707	2.0777144701585915
-3.8235294117647056	21.323529411764707	-0.8227987996209922
-3.5294117647058822	21.323529411764707	-0.9499456698794937
-3.235294117647059	21.323529411764707	2.401079848059317
-2.941176470588235	21.323529411764707	8.079089482574577
-2.6470588235294117	21.323529411764707	13.735695843627845
-2.3529411764705883	21.323529411764707	17.20316903657915
-2.0588235294117645	21.323529411764707	17.668839270136807
-1.7647058823529411	21.323529411764707	15.950079000207907
-1.4705882352941178	21.323529411764707	13.822505901066808
-1.176470588235294	21.323529411764707	12.926073078473127
-0.8823529411764701	21.323529411764707	13.913994206125286
-0.5882352941176467	21.323529411764707	16.232571774221988
-0.2941176470588234	21.323529411764707	18.5130891894864
0.0	21.323529411764707	19.29653184976782
0.2941176470588234	21.323529411764707	17.76484159348429
0.5882352941176476	21.323529411764707	14.21159975561719
0.882352941176471	21.323529411764707	10.052917727377842
1.1764705882352944	21.323529411764707	7.283608684207347
1.4705882352941178	21.323529411764707	7.504526190126887
1.7647058823529411	21.323529411764707	10.947105384568545
2.0588235294117645	21.323529411764707	16.08722107259736
2.3529411764705888	21.323529411764707	20.240395878133967
2.647058823529412	21.323529411764707	20.966289168161246
2.9411764705882355	21.323529411764707	17.515418311619545
3.2352941176470598	21.323529411764707	11.387246836357853
3.5294117647058822	21.323529411764707	5.5520492501736465
3.8235294117647065	21.323529411764707	2.755265930428454
4.117647058823529	21.323529411764707	3.969255435968752
4.411764705882353	21.323529411764707	7.986584445121816
4.7058823529411775	21.323529411764707	12.375746534937813
5.0	21.323529411764707	15.092620272616228
-5.0	22.058823529411768	13.017343850786707
-4.705882352941177	22.058823529411768	11.68982942562414
-4.411764705882353	22.058823529411768	8.085178285996438
-4.117647058823529	22.058823529411768	2.9384325194772334
-3.8235294117647056	22.058823529411768	-1.5220473909521655
-3.5294117647058822	22.058823529411768	-2.9413915937426136
-3.235294117647059	22.058823529411768	-0.3600078910003486
-2.941176470588235	22.058823529411768	5.158620728041666
-2.6470588235294117	22.058823529411768	11.192353723887367
-2.3529411764705883	22.058823529411768	15.419057496914803
-2.0588235294117645	22.058823529411768	16.882893531091685
-1.7647058823529411	22.058823529411768	16.304016445529545
-1.4705882352941178	22.058823529411768	15.366262689630403
-1.176470588235294	22.058823529411768	15.554806883989468
-0.8823529411764701	22.058823529411768	17.2828090184885
-0.5882352941176467	22.058823529411768	19.733628401209856
-0.2941176470588234	22.058823529411768	21.368033492567214
0.0	22.058823529411768	20.738167382543875
0.2941176470588234	22.058823529411768	17.2186839905358
0.5882352941176476	22.058823529411768	11.39160944093593
0.882352941176471	22.058823529411768	4.9527021101627025
1.1764705882352944	22.058823529411768	0.11851088621935091
1.4705882352941178	22.058823529411768	-1.3208084816798085
1.7647058823529411	22.058823529411768	1.0719897534734812
2.0588235294117645	22.058823529411768	5.991597535623511
2.3529411764705888	22.058823529411768	10.897976170189116
2.647058823529412	22.058823529411768	13.297287363510598
2.9411764705882355	22.058823529411768	12.124769209278385
3.2352941176470598	22.058823529411768	8.368639994845935
3.5294117647058822	22.058823529411768	4.472642555003646
3.8235294117647065	22.058823529411768	2.8401033439482672
4.117647058823529	22.058823529411768	4.391926255280242
4.411764705882353	22.058823529411768	8.119888973475833
4.7058823529411775	22.058823529411768	11.895028691259716
5.0	22.058823529411768	13.922083651392928
-5.0	22.794117647058826	16.068080514561213
-4.705882352941177	22.794117647058826	14.633567311429577
-4.411764705882353	22.794117647058826	10.496426034583441
-4.117647058823529	22.794117647058826	4.489264883499069
-3.8235294117647056	22.794117647058826	-0.9950184409781961
-3.5294117647058822	22.794117647058826	-3.4026575685068323
-3.235294117647059	22.794117647058826	-1.5943638107088205
-2.941176470588235	22.794117647058826	3.47789757456128
-2.6470588235294117	22.794117647058826	9.417952487498397
-2.3529411764705883	22.794117647058826	13.86213561130496
-2.0588235294117645	22.794117647058826	15.775752058435
-1.7647058823529411	22.794117647058826	15.777158686136234
-1.4705882352941178	22.794117647058826	15.419776580415288
-1.176470588235294	22.794117647058826	16.0289323991205
-0.8823529411764701	22.794117647058826	17.861105990655943
-0.5882352941176467	22.794117647058826	20.009871688979583
-0.2941176470588234	22.794117647058826	20.965911867111664
0.0	22.794117647058826	19.422106023505002
0.2941176470588234	22.794117647058826	14.923053268227711
0.5882352941176476	22.794117647058826	8.146419146746744
0.882352941176471	22.794117647058826	0.7660006630016571
1.1764705882352944	22.794117647058826	-5.076705016300574
1.4705882352941178	22.794117647058826	-7.582987421085512
1.7647058823529411	22.794117647058826	-6.1194649469751905
2.0588235294117645	22.794117647058826	-1.6361670525172816
2.3529411764705888	22.794117647058826	3.66765795214802
2.647058823529412	22.794117647058826	7.403145035133477
2.9411764705882355	22.794117647058826	8.253660858279082
3.2352941176470598	22.794117647058826	6.672750085740056
3.5294117647058822	22.794117647058826	4.525579416138807
3.8235294117647065	22.794117647058826	3.8567537345062197
4.117647058823529	22.794117647058826	5.580305699540294
4.411764705882353	22.794117647058826	8.964366876695543
4.7058823529411775	22.794117647058826	12.230685303019696
5.0	22.794117647058826	13.801712553972065
-5.0	23.529411764705884	18.130145785494193
-4.705882352941177	23.529411764705884	17.398651811342997
-4.411764705882353	23.529411764705884	13.618947412561234
-4.117647058823529	23.529411764705884	7.624754406143261
-3.8235294117647056	23.529411764705884	1.8479636432492672
-3.5294117647058822	23.529411764705884	-1.0691868153575665
-3.235294117647059	23.529411764705884	0.13930835018905618
-2.941176470588235	23.529411764705884	4.65233932392173
-2.6470588235294117	23.529411764705884	10.169616872645136
-2.3529411764705883	23.529411764705884	14.362371716443597
-2.0588235294117645	23.529411764705884	16.162713048770062
-1.7647058823529411	23.529411764705884	16.096683601114062
-1.4705882352941178	23.529411764705884	15.591214417959687
-1.176470588235294	23.529411764705884	15.85641914153464
-0.8823529411764701	23.529411764705884	17.10658503508221
-0.5882352941176467	23.529411764705884	18.517019013948406
-0.2941176470588234	23.529411764705884	18.781070897790187
0.0	23.529411764705884	16.832262716659873
0.2941176470588234	23.529411764705884	12.357060425071257
0.5882352941176476	23.529411764705884	5.965998152312974
0.882352941176471	23.529411764705884	-0.9390368307837864
1.1764705882352944	23.529411764705884	-6.547860796660412
1.4705882352941178	23.529411764705884	-9.237969997594504
1.7647058823529411	23.529411764705884	-8.251407678067977
2.0588235294117645	23.529411764705884	-4.149034345170319
2.3529411764705888	23.529411764705884	1.3045976311547385
2.647058823529412	23.529411764705884	5.925141074214434
2.9411764705882355	23.529411764705884	8.214899886439978
3.2352941176470598	23.529411764705884	8.133686679621373
3.5294117647058822	23.529411764705884	7.002845883502978
3.8235294117647065	23.529411764705884	6.562391569783411
4.117647058823529	23.529411764705884	7.798689840645763
4.411764705882353	23.529411764705884	10.339927362933265
4.7058823529411775	23.529411764705884	12.812457810430596
5.0	23.529411764705884	13.85486833624854
-5.0	24.264705882352942	19.89067853940837
-4.705882352941177	24.264705882352942	20.45614266694512
-4.411764705882353	24.264705882352942	17.709869228388413
-4.117647058823529	24.264705882352942	12.413091649009495
-3.8235294117647056	24.264705882352942	6.950044161616583
-3.5294117647058822	24.264705882352942	3.97505256505627
-3.235294117647059	24.264705882352942	4.838147969964285
-2.941176470588235	24.264705882352942	8.850654741769134
-2.6470588235294117	24.264705882352942	13.845347781456855
-2.3529411764705883	24.264705882352942	17.578504590051846
-2.0588235294117645	24.264705882352942	18.989532206176534
-1.7647058823529411	24.264705882352942	18.53386803421581
-1.4705882352941178	24.264705882352942	17.523477450960804
-1.176470588235294	24.264705882352942	17.073445120328334
-0.8823529411764701	24.264705882352942	17.399856007819587
-0.5882352941176467	24.264705882352942	17.827584991560595
-0.2941176470588234	24.264705882352942	17.327065491834126
0.0	24.264705882352942	15.12648773090365
0.2941176470588234	24.264705882352942	11.06358027994131
0.5882352941176476	24.264705882352942	5.635608978920236
0.882352941176471	24.264705882352942	-0.12238196529366796
1.1764705882352944	24.264705882352942	-4.853513659057764
1.4705882352941178	24.264705882352942	-7.231127443423244
1.7647058823529411	24.264705882352942	-6.461784990270608
2.0588235294117645	24.264705882352942	-2.7565818767264965
2.3529411764705888	24.264705882352942	2.5700832046765294
2.647058823529412	24.264705882352942	7.599078638631971
2.9411764705882355	24.264705882352942	10.736833394469304
3.2352941176470598	24.264705882352942	11.53443685058667
3.5294117647058822	24.264705882352942	10.834003667684987
3.8235294117647065	24.264705882352942	10.10574084536586
4.117647058823529	24.264705882352942	10.416844767705726
4.411764705882353	24.264705882352942	11.751224758321005
4.7058823529411775	24.264705882352942	13.139154608263114
5.0	24.264705882352942	13.449330373493193
-5.0	25.0	22.76545468158624
-4.705882352941177	25.0	24.610086934078137
-4.411764705882353	25.0	22.93429662758767
-4.117647058823529	25.0	18.41441013654194
-3.8235294117647056	25.0	13.359963082138773
-3.5294117647058822	25.0	10.399646510599212
-3.235294117647059	25.0	10.933339791985118
-2.941176470588235	25.0	14.391819165119003
-2.6470588235294117	25.0	18.759489617580822
-2.3529411764705883	25.0	21.92353949606597
-2.0588235294117645	25.0	22.885653615147845
-1.7647058823529411	25.0	22.07072929536556
-1.4705882352941178	25.0	20.682088102123135
-1.176470588235294	25.0	19.707491610916314
-0.8823529411764701	25.0	19.30582905974424
-0.5882352941176467	25.0	18.8903165585101
-0.2941176470588234	25.0	17.67191125111915
0.0	25.0	15.178308136747996
0.2941176470588234	25.0	11.44144552418453
0.5882352941176476	25.0	6.901626355067659
0.882352941176471	25.0	2.260467217358306
1.1764705882352944	25.0	-1.5969366694104572
1.4705882352941178	25.0	-3.713227303068516
1.7647058823529411	25.0	-3.357715490494382
2.0588235294117645	25.0	-0.46213842160205054
2.3529411764705888	25.0	4.1155420200454556
2.647058823529412	25.0	8.821188815367876
2.9411764705882355	25.0	12.129331276211772
3.2352941176470598	25.0	13.34530835335297
3.5294117647058822	25.0	12.923886323718165
3.8235294117647065	25.0	12.04716478422427
4.117647058823529	25.0	11.747719515031754
4.411764705882353	25.0	12.212020507319854
4.7058823529411775	25.0	12.7591581867328
5.0	25.0	12.464173265955045


==> anc/random_path_f1_initial_2.dat <==
z	y2	y1
-5.0	0.0	15.138978317337994
-4.705882352941177	0.0	16.67148651086979
-4.411764705882353	0.0	18.221530736916392
-4.117647058823529	0.0	19.221833204436074
-3.8235294117647056	0.0	19.170257288534422
-3.5294117647058822	0.0	17.750560864811973
-3.235294117647059	0.0	14.949340098619512
-2.941176470588235	0.0	11.092543270145727
-2.6470588235294117	0.0	6.75146800545857
-2.3529411764705883	0.0	2.538773963352324
-2.0588235294117645	0.0	-1.1128489067901484
-1.7647058823529411	0.0	-4.071910812754304
-1.4705882352941178	0.0	-6.457513676212326
-1.176470588235294	0.0	-8.441305752492362
-0.8823529411764701	0.0	-10.018273111663497
-0.5882352941176467	0.0	-10.892428960953204
-0.2941176470588234	0.0	-10.566359780003115
0.0	0.0	-8.606227246887997
0.2941176470588234	0.0	-4.942188201304395
0.5882352941176476	0.0	-0.02632241097169441
0.882352941176471	0.0	5.265091319234782
1.1764705882352944	0.0	9.961222082446655
1.4705882352941178	0.0	13.400835715926545
1.7647058823529411	0.0	15.500922197705204
2.0588235294117645	0.0	16.742814172094562
2.3529411764705888	0.0	17.876570910252063
2.647058823529412	0.0	19.496225555976288
2.9411764705882355	0.0	21.70920994816322
3.2352941176470598	0.0	24.072007567706663
3.5294117647058822	0.0	25.81831929842545
3.8235294117647065	0.0	26.246870535749952
4.117647058823529	0.0	25.05280399638211
4.411764705882353	0.0	22.426321523999775
4.7058823529411775	0.0	18.881896493220566
5.0	0.0	14.939995914736688
-5.0	0.7352941176470589	13.955498806792376
-4.705882352941177	0.7352941176470589	16.176994141266313
-4.411764705882353	0.7352941176470589	17.94572860398475
-4.117647058823529	0.7352941176470589	18.540858804990933
-3.8235294117647056	0.7352941176470589	17.49884365249134
-3.5294117647058822	0.7352941176470589	14.701993244142194
-3.235294117647059	0.7352941176470589	10.40526159744502
-2.941176470588235	0.7352941176470589	5.179218840470013
-2.6470588235294117	0.7352941176470589	-0.23238719284894493
-2.3529411764705883	0.7352941176470589	-5.10573066274608
-2.0588235294117645	0.7352941176470589	-8.914402097582684
-1.7647058823529411	0.7352941176470589	-11.421642838202114
-1.4705882352941178	0.7352941176470589	-12.65196934840409
-1.176470588235294	0.7352941176470589	-12.765396064792206
-0.8823529411764701	0.7352941176470589	-11.90887419137389
-0.5882352941176467	0.7352941176470589	-10.13217826993274
-0.2941176470588234	0.7352941176470589	-7.417652576986711
0.0	0.7352941176470589	-3.8031782100091203
0.2941176470588234	0.7352941176470589	0.4845951012770904
0.5882352941176476	0.7352941176470589	4.985270529725092
0.882352941176471	0.7352941176470589	9.101572796264925
1.1764705882352944	0.7352941176470589	12.308540527273351
1.4705882352941178	0.7352941176470589	14.37173838257874
1.7647058823529411	0.7352941176470589	15.45227341752083
2.0588235294117645	0.7352941176470589	16.02804789886348
2.3529411764705888	0.7352941176470589	16.657480629409477
2.647058823529412	0.7352941176470589	17.700412542835252
2.9411764705882355	0.7352941176470589	19.13985285628174
3.2352941176470598	0.7352941176470589	20.598532699737962
3.5294117647058822	0.7352941176470589	21.540949797080838
3.8235294117647065	0.7352941176470589	21.550931720245043
4.117647058823529	0.7352941176470589	20.533350060234625
4.411764705882353	0.7352941176470589	18.73164327603368
4.7058823529411775	0.7352941176470589	16.55835839415789
5.0	0.7352941176470589	14.345151453643387
-5.0	1.4705882352941178	10.520408563781345
-4.705882352941177	1.4705882352941178	13.974075634448859
-4.411764705882353	1.4705882352941178	16.936795279049957
-4.117647058823529	1.4705882352941178	18.350699331603543
-3.8235294117647056	1.4705882352941178	17.578829233646672
-3.5294117647058822	1.4705882352941178	14.523906700273354
-3.235294117647059	1.4705882352941178	9.599976513807045
-2.941176470588235	1.4705882352941178	3.586048325014488
-2.6470588235294117	1.4705882352941178	-2.5814904948770874
-2.3529411764705883	1.4705882352941178	-8.014554576268338
-2.0588235294117645	1.4705882352941178	-12.027286671318517
-1.7647058823529411	1.4705882352941178	-14.214024588709748
-1.4705882352941178	1.4705882352941178	-14.455058536055308
-1.176470588235294	1.4705882352941178	-12.874476346097719
-0.8823529411764701	1.4705882352941178	-9.78098777217831
-0.5882352941176467	1.4705882352941178	-5.614256654267413
-0.2941176470588234	1.4705882352941178	-0.9014701219214842
0.0	1.4705882352941178	3.78795229637299
0.2941176470588234	1.4705882352941178	7.906765522008058
0.5882352941176476	1.4705882352941178	11.019230797377206
0.882352941176471	1.4705882352941178	12.898090597722682
1.1764705882352944	1.4705882352941178	13.590960378121878
1.4705882352941178	1.4705882352941178	13.414695526444843
1.7647058823529411	1.4705882352941178	12.858398019084927
2.0588235294117645	1.4705882352941178	12.416205605678693
2.3529411764705888	1.4705882352941178	12.410040098262574
2.647058823529412	1.4705882352941178	12.877510510225042
2.9411764705882355	1.4705882352941178	13.578949627254323
3.2352941176470598	1.4705882352941178	14.126448938309766
3.5294117647058822	1.4705882352941178	14.179857774448422
3.8235294117647065	1.4705882352941178	13.61892220381764
4.117647058823529	1.4705882352941178	12.607264662129944
4.411764705882353	1.4705882352941178	11.513305831620453
4.7058823529411775	1.4705882352941178	10.724131041298127
5.0	1.4705882352941178	10.445705940695314
-5.0	2.2058823529411766	6.489828534468803
-4.705882352941177	2.2058823529411766	10.645646136692926
-4.411764705882353	2.2058823529411766	14.750138868976634
-4.117647058823529	2.2058823529411766	17.45385260686422
-3.8235294117647056	2.2058823529411766	17.868814703837025
-3.5294117647058822	2.2058823529411766	15.74939623455506
-3.235294117647059	2.2058823529411766	11.457345454237188
-2.941176470588235	2.2058823529411766	5.7749773552884145
-2.6470588235294117	2.2058823529411766	-0.3301686397658994
-2.3529411764705883	2.2058823529411766	-5.902700210581749
-2.0588235294117645	2.2058823529411766	-10.124533814055408
-1.7647058823529411	2.2058823529411766	-12.385208929610148
-1.4705882352941178	2.2058823529411766	-12.335986092789248
-1.176470588235294	2.2058823529411766	-9.949998168327845
-0.8823529411764701	2.2058823529411766	-5.573519126925092
-0.5882352941176467	2.2058823529411766	0.07588004494434664
-0.2941176470588234	2.2058823529411766	6.0071337735797865
0.0	2.2058823529411766	11.156756640474477
0.2941176470588234	2.2058823529411766	14.648357270508274
0.5882352941176476	2.2058823529411766	16.025495721059237
0.882352941176471	2.2058823529411766	15.368225275990435
1.1764705882352944	2.2058823529411766	13.24111760147405
1.4705882352941178	2.2058823529411766	10.485284130135854
1.7647058823529411	2.2058823529411766	7.930052593349317
2.0588235294117645	2.2058823529411766	6.132592568857875
2.3529411764705888	2.2058823529411766	5.24084330161857
2.647058823529412	2.2058823529411766	5.0226123203650195
2.9411764705882355	2.2058823529411766	5.035616215051899
3.2352941176470598	2.2058823529411766	4.859391894149827
3.5294117647058822	2.2058823529411766	4.291926443087691
3.8235294117647065	2.2058823529411766	3.4357454656116584
4.117647058823529	2.2058823529411766	2.647446193483095
4.411764705882353	2.2058823529411766	2.3797254728988486
4.7058823529411775	2.2058823529411766	2.984965749401179
5.0	2.2058823529411766	4.560876106494099
-5.0	2.9411764705882355	4.811822767212405
-4.705882352941177	2.9411764705882355	8.458886723181157
-4.411764705882353	2.9411764705882355	12.558059551327364
-4.117647058823529	2.9411764705882355	15.751459751208323
-3.8235294117647056	2.9411764705882355	17.072158802925994
-3.5294117647058822	2.9411764705882355	16.150465092034743
-3.235294117647059	2.9411764705882355	13.183416962678587
-2.941176470588235	2.9411764705882355	8.75414413991497
-2.6470588235294117	2.9411764705882355	3.629147692413283
-2.3529411764705883	2.9411764705882355	-1.3773075356779678
-2.0588235294117645	2.9411764705882355	-5.4645936580978205
-1.7647058823529411	2.9411764705882355	-7.892446173982911
-1.4705882352941178	2.9411764705882355	-8.080419927551198
-1.176470588235294	2.9411764705882355	-5.7742888880533645
-0.8823529411764701	2.9411764705882355	-1.2174978162984083
-0.5882352941176467	2.9411764705882355	4.7796634795693205
-0.2941176470588234	2.9411764705882355	10.959828124331029
0.0	2.9411764705882355	15.931861270313814
0.2941176470588234	2.9411764705882355	18.581494950389416
0.5882352941176476	2.9411764705882355	18.41973656850939
0.882352941176471	2.9411764705882355	15.721448016621757
1.1764705882352944	2.9411764705882355	11.391788573267787
1.4705882352941178	2.9411764705882355	6.616033291495086
1.7647058823529411	2.9411764705882355	2.440800469219459
2.0588235294117645	2.9411764705882355	-0.5424265624405677
2.3529411764705888	2.9411764705882355	-2.2958656203636103
2.647058823529412	2.9411764705882355	-3.2034831339667544
2.9411764705882355	2.9411764705882355	-3.794937091582346
3.2352941176470598	2.9411764705882355	-4.4614100948638935
3.5294117647058822	2.9411764705882355	-5.28267318342796
3.8235294117647065	2.9411764705882355	-6.018917972373346
4.117647058823529	2.9411764705882355	-6.243623906673818
4.411764705882353	2.9411764705882355	-5.541108275093226
4.7058823529411775	2.9411764705882355	-3.681748162333635
5.0	2.9411764705882355	-0.7139299156950933
-5.0	3.6764705882352944	6.502977350494479
-4.705882352941177	3.6764705882352944	8.840222072610933
-4.411764705882353	3.6764705882352944	11.776299962919726
-4.117647058823529	3.6764705882352944	14.248293962781444
-3.8235294117647056	3.6764705882352944	15.48753897921674
-3.5294117647058822	3.6764705882352944	15.172966232887749
-3.235294117647059	3.6764705882352944	13.376051672337127
-2.941176470588235	3.6764705882352944	10.405388606854627
-2.6470588235294117	3.6764705882352944	6.683055185652149
-2.3529411764705883	3.6764705882352944	2.7189178503375224
-2.0588235294117645	3.6764705882352944	-0.8539685302812856
-1.7647058823529411	3.6764705882352944	-3.286109157945388
-1.4705882352941178	3.6764705882352944	-3.846941928283952
-1.176470588235294	3.6764705882352944	-2.084616335245057
-0.8823529411764701	3.6764705882352944	1.899972775447841
-0.5882352941176467	3.6764705882352944	7.325081407113403
-0.2941176470588234	3.6764705882352944	12.861099874617715
0.0	3.6764705882352944	17.01742222055706
0.2941176470588234	3.6764705882352944	18.64164474579338
0.5882352941176476	3.6764705882352944	17.31860693010054
0.882352941176471	3.6764705882352944	13.491444555233238
1.1764705882352944	3.6764705882352944	8.251933939945062
1.4705882352941178	3.6764705882352944	2.899082414321774
1.7647058823529411	3.6764705882352944	-1.5340580485845532
2.0588235294117645	3.6764705882352944	-4.583848235229356
2.3529411764705888	3.6764705882352944	-6.381892878668616
2.647058823529412	3.6764705882352944	-7.431490394412343
2.9411764705882355	3.6764705882352944	-8.271339444523203
3.2352941176470598	3.6764705882352944	-9.19392886869138
3.5294117647058822	3.6764705882352944	-10.134016092165261
3.8235294117647065	3.6764705882352944	-10.745115829640294
4.117647058823529	3.6764705882352944	-10.593841132093203
4.411764705882353	3.6764705882352944	-9.364166029116578
4.7058823529411775	3.6764705882352944	-6.983977669905116
5.0	3.6764705882352944	-3.6416003899582865
-5.0	4.411764705882353	9.22592478776226
-4.705882352941177	4.411764705882353	10.675498070352287
-4.411764705882353	4.411764705882353	12.462787593150626
-4.117647058823529	4.411764705882353	13.913190973454157
-3.8235294117647056	4.411764705882353	14.595653671134782
-3.5294117647058822	4.411764705882353	14.36062506900982
-3.235294117647059	4.411764705882353	13.2294258373374
-2.941176470588235	4.411764705882353	11.26846010608573
-2.6470588235294117	4.411764705882353	8.568000295723378
-2.3529411764705883	4.411764705882353	5.345153595500494
-2.0588235294117645	4.411764705882353	2.0757478899313995
-1.7647058823529411	4.411764705882353	-0.4888171302298492
-1.4705882352941178	4.411764705882353	-1.5082646666172224
-1.176470588235294	4.411764705882353	-0.402547936638765
-0.8823529411764701	4.411764705882353	2.8014714767261237
-0.5882352941176467	4.411764705882353	7.327293841896495
-0.2941176470588234	4.411764705882353	11.829646738292318
0.0	4.411764705882353	14.857159442286887
0.2941176470588234	4.411764705882353	15.402230453935829
0.5882352941176476	4.411764705882353	13.28578669710056
0.882352941176471	4.411764705882353	9.196975472980817
1.1764705882352944	4.411764705882353	4.373403192617671
1.4705882352941178	4.411764705882353	0.0789088431641698
1.7647058823529411	4.411764705882353	-2.875892467492239
2.0588235294117645	4.411764705882353	-4.361823092032635
2.3529411764705888	4.411764705882353	-4.835562311383574
2.647058823529412	4.411764705882353	-5.006728597778826
2.9411764705882355	4.411764705882353	-5.453921847790925
3.2352941176470598	4.411764705882353	-6.372774291986982
3.5294117647058822	4.411764705882353	-7.547215323387142
3.8235294117647065	4.411764705882353	-8.513743617876003
4.117647058823529	4.411764705882353	-8.803865743292473
4.411764705882353	4.411764705882353	-8.138567850600385
4.7058823529411775	4.411764705882353	-6.501948172506303
5.0	4.411764705882353	-4.09727567026721
-5.0	5.147058823529412	9.46587119130241
-4.705882352941177	5.147058823529412	11.381566488109788
-4.411764705882353	5.147058823529412	13.243910224824495
-4.117647058823529	5.147058823529412	14.631869574195917
-3.8235294117647056	5.147058823529412	15.367503085048419
-3.5294117647058822	5.147058823529412	15.422586147435482
-3.235294117647059	5.147058823529412	14.751513153392052
-2.941176470588235	5.147058823529412	13.210365393209434
-2.6470588235294117	5.147058823529412	10.654536456829064
-2.3529411764705883	5.147058823529412	7.168422323286849
-2.0588235294117645	5.147058823529412	3.2632494256682767
-1.7647058823529411	5.147058823529412	-0.1345052002078031
-1.4705882352941178	5.147058823529412	-1.9729114003316681
-1.176470588235294	5.147058823529412	-1.5399679181979522
-0.8823529411764701	5.147058823529412	1.128588555655039
-0.5882352941176467	5.147058823529412	5.136751520966954
-0.2941176470588234	5.147058823529412	9.013750997409261
0.0	5.147058823529412	11.294924381785993
0.2941176470588234	5.147058823529412	11.13259809562813
0.5882352941176476	5.147058823529412	8.644128653355072
0.882352941176471	5.147058823529412	4.830096854252327
1.1764705882352944	5.147058823529412	1.1081719352892492
1.4705882352941178	5.147058823529412	-1.3061175771652511
1.7647058823529411	5.147058823529412	-1.8780195326032434
2.0588235294117645	5.147058823529412	-0.8856496788166002
2.3529411764705888	5.147058823529412	0.8168971060154089
2.647058823529412	5.147058823529412	2.2502827462054755
2.9411764705882355	5.147058823529412	2.7383784830139684
3.2352941176470598	5.147058823529412	2.1249207911157546
3.5294117647058822	5.147058823529412	0.7228491473488887
3.8235294117647065	5.147058823529412	-0.9201217551947138
4.117647058823529	5.147058823529412	-2.2860242376140416
4.411764705882353	5.147058823529412	-3.051701053165356
4.7058823529411775	5.147058823529412	-3.1118550129823372
5.0	5.147058823529412	-2.5056387446057826
-5.0	5.882352941176471	6.089431282573855
-4.705882352941177	5.882352941176471	9.545769137217171
-4.411764705882353	5.882352941176471	12.71128699369856
-4.117647058823529	5.882352941176471	15.255990902744921
-3.8235294117647056	5.882352941176471	17.09295876233744
-3.5294117647058822	5.882352941176471	18.16658356950162
-3.235294117647059	5.882352941176471	18.253113253537503
-2.941176470588235	5.882352941176471	16.955082110955974
-2.6470588235294117	5.882352941176471	13.941023924954955
-2.3529411764705883	5.882352941176471	9.303239139856352
-2.0588235294117645	5.882352941176471	3.7944043641014815
-1.7647058823529411	5.882352941176471	-1.2620692066730044
-1.4705882352941178	5.882352941176471	-4.420615764893718
-1.176470588235294	5.882352941176471	-4.737846221557557
-0.8823529411764701	5.882352941176471	-2.2582027299615124
-0.5882352941176467	5.882352941176471	1.9147802958747144
-0.2941176470588234	5.882352941176471	6.039111572305222
0.0	5.882352941176471	8.470367483563505
0.2941176470588234	5.882352941176471	8.366135574310597
0.5882352941176476	5.882352941176471	6.020574807502781
0.882352941176471	5.882352941176471	2.675662296674683
1.1764705882352944	5.882352941176471	-0.08292829911199817
1.4705882352941178	5.882352941176471	-1.0392196501189943
1.7647058823529411	5.882352941176471	0.16996946243560096
2.0588235294117645	5.882352941176471	3.0019729547431906
2.3529411764705888	5.882352941176471	6.3567766659849845
2.647058823529412	5.882352941176471	9.108358081268415
2.9411764705882355	5.882352941176471	10.543796720536038
3.2352941176470598	5.882352941176471	10.527062856502146
3.5294117647058822	5.882352941176471	9.376648378091435
3.8235294117647065	5.882352941176471	7.593991870453431
4.117647058823529	5.882352941176471	5.624757168113632
4.411764705882353	5.882352941176471	3.768144857165983
4.7058823529411775	5.882352941176471	2.228162606628401
5.0	5.882352941176471	1.2079006891593291
-5.0	6.61764705882353	1.6847681177037312
-4.705882352941177	6.61764705882353	6.456842124314203
-4.411764705882353	6.61764705882353	10.89788979276625
-4.117647058823529	6.61764705882353	14.783164025201337
-3.8235294117647056	6.61764705882353	18.082521141587435
-3.5294117647058822	6.61764705882353	20.63832274210022
-3.235294117647059	6.61764705882353	21.954574931460776
-2.941176470588235	6.61764705882353	21.291934633007422
-2.6470588235294117	6.61764705882353	18.06991651893387
-2.3529411764705883	6.61764705882353	12.363351528402081
-2.0588235294117645	6.61764705882353	5.179060809102874
-1.7647058823529411	6.61764705882353	-1.716213949054028
-1.4705882352941178	6.61764705882353	-6.410227747228941
-1.176470588235294	6.61764705882353	-7.638653121348078
-0.8823529411764701	6.61764705882353	-5.36480778076705
-0.5882352941176467	6.61764705882353	-0.8337751220476637
-0.2941176470588234	6.61764705882353	3.954842159380555
0.0	6.61764705882353	7.115220649710046
0.2941176470588234	6.61764705882353	7.669148391077412
0.5882352941176476	6.61764705882353	5.890897116429935
0.882352941176471	6.61764705882353	3.0622099962758886
1.1764705882352944	6.61764705882353	0.7942176163062555
1.4705882352941178	6.61764705882353	0.2752844488597006
1.7647058823529411	6.61764705882353	1.8087185192465611
2.0588235294117645	6.61764705882353	4.822215527806919
2.3529411764705888	6.61764705882353	8.273033954549645
2.647058823529412	6.61764705882353	11.183881445907044
2.9411764705882355	6.61764705882353	13.019603172435035
3.2352941176470598	6.61764705882353	13.749732410207324
3.5294117647058822	6.61764705882353	13.642860018291202
3.8235294117647065	6.61764705882353	12.982961402374354
4.117647058823529	6.61764705882353	11.907558545316089
4.411764705882353	6.61764705882353	10.452328153146496
4.7058823529411775	6.61764705882353	8.730717056406812
5.0	6.61764705882353	7.082804451442475
-5.0	7.352941176470589	0.44489020704901705
-4.705882352941177	7.352941176470589	5.133633311087207
-4.411764705882353	7.352941176470589	9.48449306112148
-4.117647058823529	7.352941176470589	13.570911025795944
-3.8235294117647056	7.352941176470589	17.554923186604682
-3.5294117647058822	7.352941176470589	21.252641936188507
-3.235294117647059	7.352941176470589	23.917573670228933
-2.941176470588235	7.352941176470589	24.43647653024285
-2.6470588235294117	7.352941176470589	21.886642410585075
-2.3529411764705883	7.352941176470589	16.16621696687318
-2.0588235294117645	7.352941176470589	8.324563782115955
-1.7647058823529411	7.352941176470589	0.34919204360975264
-1.4705882352941178	7.352941176470589	-5.551967331187937
-1.176470588235294	7.352941176470589	-7.852565205986984
-0.8823529411764701	7.352941176470589	-6.3525857947504925
-0.5882352941176467	7.352941176470589	-2.2377294708007422
-0.2941176470588234	7.352941176470589	2.4826881352512498
0.0	7.352941176470589	5.88135733039986
0.2941176470588234	7.352941176470589	6.917555069949712
0.5882352941176476	7.352941176470589	5.764465027972403
0.882352941176471	7.352941176470589	3.5435928138828983
1.1764705882352944	7.352941176470589	1.6568096571390907
1.4705882352941178	7.352941176470589	1.0922134246387056
1.7647058823529411	7.352941176470589	2.052730294861891
2.0588235294117645	7.352941176470589	4.046030572834672
2.3529411764705888	7.352941176470589	6.3104052765199725
2.647058823529412	7.352941176470589	8.284655821755
2.9411764705882355	7.352941176470589	9.846192855445986
3.2352941176470598	7.352941176470589	11.215239601578697
3.5294117647058822	7.352941176470589	12.639602217600673
3.8235294117647065	7.352941176470589	14.101811927523197
4.117647058823529	7.352941176470589	15.257756911943599
4.411764705882353	7.352941176470589	15.652424325028953
4.7058823529411775	7.352941176470589	15.070946586104814
5.0	7.352941176470589	13.788759577938
-5.0	8.088235294117649	4.563372409898079
-4.705882352941177	8.088235294117649	7.697650876099802
-4.411764705882353	8.088235294117649	10.37642055742268
-4.117647058823529	8.088235294117649	13.152114968795097
-3.8235294117647056	8.088235294117649	16.522896209935894
-3.5294117647058822	8.088235294117649	20.404214249594368
-3.235294117647059	8.088235294117649	23.91794363412727
-2.941176470588235	8.088235294117649	25.671360997577118
-2.6470588235294117	8.088235294117649	24.422327482464215
-2.3529411764705883	8.088235294117649	19.791718473597918
-2.0588235294117645	8.088235294117649	12.627732355219031
-1.7647058823529411	8.088235294117649	4.79054413978272
-1.4705882352941178	8.088235294117649	-1.5731754626793162
-1.176470588235294	8.088235294117649	-4.921639844857889
-0.8823529411764701	8.088235294117649	-4.935404608628062
-0.5882352941176467	8.088235294117649	-2.55975683442637
-0.2941176470588234	8.088235294117649	0.5309406235978962
0.0	8.088235294117649	2.755305621599746
0.2941176470588234	8.088235294117649	3.310129432252122
0.5882352941176476	8.088235294117649	2.3933014424765195
0.882352941176471	8.088235294117649	0.904324095181007
1.1764705882352944	8.088235294117649	-0.15772130444044308
1.4705882352941178	8.088235294117649	-0.2388362037647802
1.7647058823529411	8.088235294117649	0.5732742870837306
2.0588235294117645	8.088235294117649	1.764671455517954
2.3529411764705888	8.088235294117649	2.841520284086532
2.647058823529412	8.088235294117649	3.7044841609863326
2.9411764705882355	8.088235294117649	4.714290759142655
3.2352941176470598	8.088235294117649	6.416628670712445
3.5294117647058822	8.088235294117649	9.110793203749752
3.8235294117647065	8.088235294117649	12.544321413471181
4.117647058823529	8.088235294117649	15.939857978976356
4.411764705882353	8.088235294117649	18.359526340515625
4.7058823529411775	8.088235294117649	19.20729124749893
5.0	8.088235294117649	18.58164490117156
-5.0	8.823529411764707	12.184269130677222
-4.705882352941177	8.823529411764707	13.215613257849903
-4.411764705882353	8.823529411764707	13.635073674902426
-4.117647058823529	8.823529411764707	14.458144444224427
-3.8235294117647056	8.823529411764707	16.47706870116898
-3.5294117647058822	8.823529411764707	19.70761273118965
-3.235294117647059	8.823529411764707	23.23358751665203
-2.941176470588235	8.823529411764707	25.56301727800414
-2.6470588235294117	8.823529411764707	25.333837816960234
-2.3529411764705883	8.823529411764707	22.00903903957815
-2.0588235294117645	8.823529411764707	16.194246404404097
-1.7647058823529411	8.823529411764707	9.403709764807283
-1.4705882352941178	8.823529411764707	3.390645311264345
-1.176470588235294	8.823529411764707	-0.6136319773190468
-0.8823529411764701	8.823529411764707	-2.365688441788606
-0.5882352941176467	8.823529411764707	-2.56153355639181
-0.2941176470588234	8.823529411764707	-2.334428582842346
0.0	8.823529411764707	-2.5968108212150067
0.2941176470588234	8.823529411764707	-3.588789696502449
0.5882352941176476	8.823529411764707	-4.857833883452493
0.882352941176471	8.823529411764707	-5.638898397824191
1.1764705882352944	8.823529411764707	-5.380008606968881
1.4705882352941178	8.823529411764707	-4.091274577736451
1.7647058823529411	8.823529411764707	-2.3174212765821434
2.0588235294117645	8.823529411764707	-0.7674372906929854
2.3529411764705888	8.823529411764707	0.1596628455507787
2.647058823529412	8.823529411764707	0.6557288658133729
2.9411764705882355	8.823529411764707	1.4130230309441352
3.2352941176470598	8.823529411764707	3.2076766311007887
3.5294117647058822	8.823529411764707	6.397534748568558
3.8235294117647065	8.823529411764707	10.629215859281159
4.117647058823529	8.823529411764707	14.933306562881079
4.411764705882353	8.823529411764707	18.168987390220057
4.7058823529411775	8.823529411764707	19.584448470909084
5.0	8.823529411764707	19.19523977453943
-5.0	9.558823529411764	18.53331277537666
-4.705882352941177	9.558823529411764	17.873877441267993
-4.411764705882353	9.558823529411764	16.67769388187785
-4.117647058823529	9.558823529411764	16.20545952425592
-3.8235294117647056	9.558823529411764	17.281937540055832
-3.5294117647058822	9.558823529411764	19.827506436440586
-3.235294117647059	9.558823529411764	22.847739495988712
-2.941176470588235	9.558823529411764	24.893818418560212
-2.6470588235294117	9.558823529411764	24.75842552574705
-2.3529411764705883	9.558823529411764	22.047021038028
-2.0588235294117645	9.558823529411764	17.332936079325794
-1.7647058823529411	9.558823529411764	11.830024219017307
-1.4705882352941178	9.558823529411764	6.774820933442001
-1.176470588235294	9.558823529411764	2.8588479008083016
-0.8823529411764701	9.558823529411764	0.010103924970000122
-0.5882352941176467	9.558823529411764	-2.3826267569103745
-0.2941176470588234	9.558823529411764	-4.959977283695311
0.0	9.558823529411764	-7.908287753774317
0.2941176470588234	9.558823529411764	-10.786044554593332
0.5882352941176476	9.558823529411764	-12.75522588311955
0.882352941176471	9.558823529411764	-13.073232710223852
1.1764705882352944	9.558823529411764	-11.55062159570398
1.4705882352941178	9.558823529411764	-8.702857852200417
1.7647058823529411	9.558823529411764	-5.5043257448939595
2.0588235294117645	9.558823529411764	-2.883530422210905
2.3529411764705888	9.558823529411764	-1.2464757642563544
2.647058823529412	9.558823529411764	-0.29731804600401546
2.9411764705882355	9.558823529411764	0.7451857867485288
3.2352941176470598	9.558823529411764	2.6604523711401677
3.5294117647058822	9.558823529411764	5.742475736650963
3.8235294117647065	9.558823529411764	9.587881064268093
4.117647058823529	9.558823529411764	13.269727755359881
4.411764705882353	9.558823529411764	15.799602353937178
4.7058823529411775	9.558823529411764	16.629049902420757
5.0	9.558823529411764	15.928786243432317
-5.0	10.294117647058824	19.407232989628763
-4.705882352941177	10.294117647058824	17.707355280366276
-4.411764705882353	10.294117647058824	16.002726496375555
-4.117647058823529	10.294117647058824	15.535649871014668
-3.8235294117647056	10.294117647058824	16.842018818811784
-3.5294117647058822	10.294117647058824	19.46706901247051
-3.235294117647059	10.294117647058824	22.187478314572605
-2.941176470588235	10.294117647058824	23.619994599002702
-2.6470588235294117	10.294117647058824	22.893515582196162
-2.3529411764705883	10.294117647058824	20.03258854854711
-2.0588235294117645	10.294117647058824	15.862296337586294
-1.7647058823529411	10.294117647058824	11.508084199374611
-1.4705882352941178	10.294117647058824	7.782852378526401
-1.176470588235294	10.294117647058824	4.806234567472965
-0.8823529411764701	10.294117647058824	2.059779345306838
-0.5882352941176467	10.294117647058824	-1.1714091679216807
-0.2941176470588234	10.294117647058824	-5.240517925700608
0.0	10.294117647058824	-9.797353410593047
0.2941176470588234	10.294117647058824	-13.867827978989983
0.5882352941176476	10.294117647058824	-16.315192905309154
0.882352941176471	10.294117647058824	-16.42450619409074
1.1764705882352944	10.294117647058824	-14.282278948436218
1.4705882352941178	10.294117647058824	-10.740579147390974
1.7647058823529411	10.294117647058824	-6.989256005011789
2.0588235294117645	10.294117647058824	-3.976365608925912
2.3529411764705888	10.294117647058824	-1.9936552796359166
2.647058823529412	10.294117647058824	-0.6418215229254844
2.9411764705882355	10.294117647058824	0.8276701512874851
3.2352941176470598	10.294117647058824	3.0047795585948265
3.5294117647058822	10.294117647058824	5.938952688288278
3.8235294117647065	10.294117647058824	9.090451196750566
4.117647058823529	10.294117647058824	11.627451830684306
4.411764705882353	10.294117647058824	12.890271225369997
4.7058823529411775	10.294117647058824	12.762100086300315
5.0	10.294117647058824	11.750606037096016
-5.0	11.029411764705884	14.32584295774727
-4.705882352941177	11.029411764705884	11.872073161857607
-4.411764705882353	11.029411764705884	10.317365844336376
-4.117647058823529	11.029411764705884	10.728103394173587
-3.8235294117647056	11.029411764705884	13.17657098825193
-3.5294117647058822	11.029411764705884	16.680193537947005
-3.235294117647059	11.029411764705884	19.68326925065024
-2.941176470588235	11.029411764705884	20.827060934365242
-2.6470588235294117	11.029411764705884	19.600112192450077
-2.3529411764705883	11.029411764705884	16.528098471869036
-2.0588235294117645	11.029411764705884	12.815860446874495
-1.7647058823529411	11.029411764705884	9.653862615064448
-1.4705882352941178	11.029411764705884	7.580750571765039
-1.176470588235294	11.029411764705884	6.2534376012510124
-0.8823529411764701	11.029411764705884	4.7403005331306804
-0.5882352941176467	11.029411764705884	2.1559088864909466
-0.2941176470588234	11.029411764705884	-1.7345251850043795
0.0	11.029411764705884	-6.289773260668191
0.2941176470588234	11.029411764705884	-10.274639392795251
0.5882352941176476	11.029411764705884	-12.487857626022397
0.882352941176471	11.029411764705884	-12.380702543568564
1.1764705882352944	11.029411764705884	-10.322293063783476
1.4705882352941178	11.029411764705884	-7.3729910769277005
1.7647058823529411	11.029411764705884	-4.705946705902511
2.0588235294117645	11.029411764705884	-3.0085628862850626
2.3529411764705888	11.029411764705884	-2.193983391185169
2.647058823529412	11.029411764705884	-1.5646838199174056
2.9411764705882355	11.029411764705884	-0.3092310441691417
3.2352941176470598	11.029411764705884	1.9694069068780768
3.5294117647058822	11.029411764705884	4.998986508982955
3.8235294117647065	11.029411764705884	7.991253451657128
4.117647058823529	11.029411764705884	10.099032348609072
4.411764705882353	11.029411764705884	10.90463223788559
4.7058823529411775	11.029411764705884	10.661868169683602
5.0	11.029411764705884	10.165769112943696
-5.0	11.764705882352942	6.682694052105077
-4.705882352941177	11.764705882352942	3.4798891589759826
-4.411764705882353	11.764705882352942	2.0509947486978897
-4.117647058823529	11.764705882352942	3.247579242440085
-3.8235294117647056	11.764705882352942	6.723355313095845
-3.5294117647058822	11.764705882352942	11.069096088621537
-3.235294117647059	11.764705882352942	14.495391459491074
-2.941176470588235	11.764705882352942	15.707822596044686
-2.6470588235294117	11.764705882352942	14.512523206501879
-2.3529411764705883	11.764705882352942	11.8351508176656
-2.0588235294117645	11.764705882352942	9.15576469068779
-1.7647058823529411	11.764705882352942	7.679845166563128
-1.4705882352941178	11.764705882352942	7.704727915957184
-1.176470588235294	11.764705882352942	8.523571189590294
-0.8823529411764701	11.764705882352942	8.902425998555628
-0.5882352941176467	11.764705882352942	7.843881120396363
-0.2941176470588234	11.764705882352942	5.195170107527676
0.0	11.764705882352942	1.7559139935784405
0.2941176470588234	11.764705882352942	-1.1675910791327553
0.5882352941176476	11.764705882352942	-2.4973774592459694
0.882352941176471	11.764705882352942	-1.982806718453162
1.1764705882352944	11.764705882352942	-0.32309176859702937
1.4705882352941178	11.764705882352942	1.249016018746575
1.7647058823529411	11.764705882352942	1.6762009414420689
2.0588235294117645	11.764705882352942	0.6706146229590946
2.3529411764705888	11.764705882352942	-1.1395501541782806
2.647058823529412	11.764705882352942	-2.580491803282925
2.9411764705882355	11.764705882352942	-2.5946008296692344
3.2352941176470598	11.764705882352942	-0.8107522738452531
3.5294117647058822	11.764705882352942	2.293233207815814
3.8235294117647065	11.764705882352942	5.707743403389106
4.117647058823529	11.764705882352942	8.484325311444765
4.411764705882353	11.764705882352942	10.253481846724977
4.7058823529411775	11.764705882352942	11.376825860370438
5.0	11.764705882352942	12.666959665861631
-5.0	12.5	0.6360927672779244
-4.705882352941177	12.5	-3.069716529337553
-4.411764705882353	12.5	-4.548965776245549
-4.117647058823529	12.5	-3.19450235955242
-3.8235294117647056	12.5	0.3809022011579799
-3.5294117647058822	12.5	4.620093962581761
-3.235294117647059	12.5	7.792292551808968
-2.941176470588235	12.5	8.856323616779031
-2.6470588235294117	12.5	7.954877178026945
-2.3529411764705883	12.5	6.273997229765824
-2.0588235294117645	12.5	5.3480645903740625
-1.7647058823529411	12.5	6.195446204561103
-1.4705882352941178	12.5	8.761910600477417
-1.176470588235294	12.5	11.974289257827113
-0.8823529411764701	12.5	14.36294286594803
-0.5882352941176467	12.5	14.89265670351535
-0.2941176470588234	12.5	13.528541224733397
0.0	12.5	11.220005896667827
0.2941176470588234	12.5	9.32135786764985
0.5882352941176476	12.5	8.78925049043475
0.882352941176471	12.5	9.621161588363188
1.1764705882352944	12.5	10.856210362607488
1.4705882352941178	12.5	11.13472573515294
1.7647058823529411	12.5	9.49451431307395
2.0588235294117645	12.5	5.951952909404628
2.3529411764705888	12.5	1.5456961804344527
2.647058823529412	12.5	-2.1697181950451068
2.9411764705882355	12.5	-3.88511523057846
3.2352941176470598	12.5	-3.127084968910177
3.5294117647058822	12.5	-0.36781232921805085
3.8235294117647065	12.5	3.3684114118114055
4.117647058823529	12.5	7.1385468693510905
4.411764705882353	12.5	10.570520549670714
4.7058823529411775	12.5	13.934498937617798
5.0	12.5	17.785168885647984
-5.0	13.23529411764706	-2.391966667886269
-4.705882352941177	13.23529411764706	-5.778123957665624
-4.411764705882353	13.23529411764706	-6.940898662226125
-4.117647058823529	13.23529411764706	-5.637489200233407
-3.8235294117647056	13.23529411764706	-2.6696835671638013
-3.5294117647058822	13.23529411764706	0.49818226854692504
-3.235294117647059	13.23529411764706	2.493504442472057
-2.941176470588235	13.23529411764706	2.764017834995644
-2.6470588235294117	13.23529411764706	1.8779313583579444
-2.3529411764705883	13.23529411764706	1.2149484273316027
-2.0588235294117645	13.23529411764706	2.2002830748049638
-1.7647058823529411	13.23529411764706	5.492485572233694
-1.4705882352941178	13.23529411764706	10.571530846492296
-1.176470588235294	13.23529411764706	15.959918698484232
-0.8823529411764701	13.23529411764706	19.961776964518304
-0.5882352941176467	13.23529411764706	21.517340236141944
-0.2941176470588234	13.23529411764706	20.705861935011757
0.0	13.23529411764706	18.626923158139483
0.2941176470588234	13.23529411764706	16.737638237968724
0.5882352941176476	13.23529411764706	16.02470189118268
0.882352941176471	13.23529411764706	16.475385600206828
1.1764705882352944	13.23529411764706	17.13454021144625
1.4705882352941178	13.23529411764706	16.699544633512748
1.7647058823529411	13.23529411764706	14.305026125600953
2.0588235294117645	13.23529411764706	10.053819459480165
2.3529411764705888	13.23529411764706	5.0089139233647195
2.647058823529412	13.23529411764706	0.6750294867202644
2.9411764705882355	13.23529411764706	-1.717098028612055
3.2352941176470598	13.23529411764706	-1.71820251100179
3.5294117647058822	13.23529411764706	0.3003727473786526
3.8235294117647065	13.23529411764706	3.547308567744178
4.117647058823529	13.23529411764706	7.366728100960797
4.411764705882353	13.23529411764706	11.590037766536852
4.7058823529411775	13.23529411764706	16.472841213890753
5.0	13.23529411764706	22.27758480000446
-5.0	13.97058823529412	-4.133157995372429
-4.705882352941177	13.97058823529412	-5.983804159982869
-4.411764705882353	13.97058823529412	-5.761285867621975
-4.117647058823529	13.97058823529412	-3.7760382983290395
-3.8235294117647056	13.97058823529412	-1.0877303696697211
-3.5294117647058822	13.97058823529412	0.9821754358124011
-3.235294117647059	13.97058823529412	1.5339880034355335
-2.941176470588235	13.97058823529412	0.6113150092723423
-2.6470588235294117	13.97058823529412	-0.7423166896351088
-2.3529411764705883	13.97058823529412	-0.9632889537148959
-2.0588235294117645	13.97058823529412	1.2336385458047356
-1.7647058823529411	13.97058823529412	6.143811622624684
-1.4705882352941178	13.97058823529412	12.82847064508107
-1.176470588235294	13.97058823529412	19.483500245406674
-0.8823529411764701	13.97058823529412	24.244821527251354
-0.5882352941176467	13.97058823529412	26.020622650645624
-0.2941176470588234	13.97058823529412	24.926367713108114
0.0	13.97058823529412	22.113497895570916
0.2941176470588234	13.97058823529412	19.10832969210808
0.5882352941176476	13.97058823529412	17.032878394895324
0.882352941176471	13.97058823529412	16.123854714764377
1.1764705882352944	13.97058823529412	15.78030406001188
1.4705882352941178	13.97058823529412	15.06564242352923
1.7647058823529411	13.97058823529412	13.342702313985843
2.0588235294117645	13.97058823529412	10.66936482561849
2.3529411764705888	13.97058823529412	7.74825871413282
2.647058823529412	13.97058823529412	5.500493047919536
2.9411764705882355	13.97058823529412	4.552508837508714
3.2352941176470598	13.97058823529412	4.958339609151345
3.5294117647058822	13.97058823529412	6.313548517932283
3.8235294117647065	13.97058823529412	8.159471130230076
4.117647058823529	13.97058823529412	10.388617503241893
4.411764705882353	13.97058823529412	13.360789768582263
4.7058823529411775	13.97058823529412	17.62573934910894
5.0	13.97058823529412	23.407347503110742
-5.0	14.705882352941178	-6.520308358222707
-4.705882352941177	14.705882352941178	-5.765613803311281
-4.411764705882353	14.705882352941178	-2.9866623770106457
-4.117647058823529	14.705882352941178	0.8292207303688759
-3.8235294117647056	14.705882352941178	4.261880646441427
-3.5294117647058822	14.705882352941178	6.050586108229519
-3.235294117647059	14.705882352941178	5.692089835373579
-2.941176470588235	14.705882352941178	3.7442592803311685
-2.6470588235294117	14.705882352941178	1.6490605690227298
-2.3529411764705883	14.705882352941178	1.1153444500066563
-2.0588235294117645	14.705882352941178	3.329484356070383
-1.7647058823529411	14.705882352941178	8.36754778915492
-1.4705882352941178	14.705882352941178	15.100778175137725
-1.176470588235294	14.705882352941178	21.649773369181048
-0.8823529411764701	14.705882352941178	26.171341789988826
-0.5882352941176467	14.705882352941178	27.599067030820706
-0.2941176470588234	14.705882352941178	25.992102590836144
0.0	14.705882352941178	22.358091473404137
0.2941176470588234	14.705882352941178	18.088732047588508
0.5882352941176476	14.705882352941178	14.330827838862605
0.882352941176471	14.705882352941178	11.614245911761687
1.1764705882352944	14.705882352941178	9.881167513176678
1.4705882352941178	14.705882352941178	8.818620175921472
1.7647058823529411	14.705882352941178	8.232816063260877
2.0588235294117645	14.705882352941178	8.21174417248239
2.3529411764705888	14.705882352941178	8.98818437570396
2.647058823529412	14.705882352941178	10.62917805188246
2.9411764705882355	14.705882352941178	12.802469921984137
3.2352941176470598	14.705882352941178	14.825167069688163
3.5294117647058822	14.705882352941178	16.011759324251358
3.8235294117647065	14.705882352941178	16.126177268387863
4.117647058823529	14.705882352941178	15.64324869010732
4.411764705882353	14.705882352941178	15.609871435407353
4.7058823529411775	14.705882352941178	17.12397100455424
5.0	14.705882352941178	20.687682963042818
-5.0	15.441176470588236	-8.899426929038196
-4.705882352941177	15.441176470588236	-5.141939043631661
-4.411764705882353	15.441176470588236	0.5490026654780422
-4.117647058823529	15.441176470588236	6.5828846655407505
-3.8235294117647056	15.441176470588236	11.230853900945872
-3.5294117647058822	15.441176470588236	13.281069478859258
-3.235294117647059	15.441176470588236	12.53362175282178
-2.941176470588235	15.441176470588236	9.904210516977225
-2.6470588235294117	15.441176470588236	7.064938190130309
-2.3529411764705883	15.441176470588236	5.757871120079404
-2.0588235294117645	15.441176470588236	7.073398045645289
-1.7647058823529411	15.441176470588236	11.009623848256176
-1.4705882352941178	15.441176470588236	16.502304214710353
-1.176470588235294	15.441176470588236	21.895465089574706
-0.8823529411764701	15.441176470588236	25.619828654778154
-0.5882352941176467	15.441176470588236	26.762816454892167
-0.2941176470588234	15.441176470588236	25.29133688101838
0.0	15.441176470588236	21.881351211807754
0.2941176470588234	15.441176470588236	17.508373225771532
0.5882352941176476	15.441176470588236	13.050822339287691
0.882352941176471	15.441176470588236	9.105060240868552
1.1764705882352944	15.441176470588236	6.047832421486367
1.4705882352941178	15.441176470588236	4.2139693601179316
1.7647058823529411	15.441176470588236	3.990302505863254
2.0588235294117645	15.441176470588236	5.701992522235045
2.3529411764705888	15.441176470588236	9.335184963316918
2.647058823529412	15.441176470588236	14.28915288471726
2.9411764705882355	15.441176470588236	19.378266728847002
3.2352941176470598	15.441176470588236	23.17935739987112
3.5294117647058822	15.441176470588236	24.609891093896103
3.8235294117647065	15.441176470588236	23.45339354810697
4.117647058823529	15.441176470588236	20.53170928714846
4.411764705882353	15.441176470588236	17.384737774701883
4.7058823529411775	15.441176470588236	15.577013911227763
5.0	15.441176470588236	15.963104476717
-5.0	16.176470588235297	-8.794435067638418
-4.705882352941177	16.176470588235297	-2.5456581741261584
-4.411764705882353	16.176470588235297	5.131860506362621
-4.117647058823529	16.176470588235297	12.326757893766601
-3.8235294117647056	16.176470588235297	17.27539306945434
-3.5294117647058822	16.176470588235297	18.99164688901726
-3.235294117647059	16.176470588235297	17.615818999768
-2.941176470588235	16.176470588235297	14.332171523577856
-2.6470588235294117	16.176470588235297	10.88580993462938
-2.3529411764705883	16.176470588235297	8.901937127525796
-2.0588235294117645	16.176470588235297	9.293276426400913
-1.7647058823529411	16.176470588235297	11.994225525535125
-1.4705882352941178	16.176470588235297	16.104916749662934
-1.176470588235294	16.176470588235297	20.340385029508255
-0.8823529411764701	16.176470588235297	23.55215227398969
-0.5882352941176467	16.176470588235297	25.083872502390562
-0.2941176470588234	16.176470588235297	24.837035370022768
0.0	16.176470588235297	23.09030530979111
0.2941176470588234	16.176470588235297	20.24155575490238
0.5882352941176476	16.176470588235297	16.655151264552423
0.882352941176471	16.176470588235297	12.695322623200056
1.1764705882352944	16.176470588235297	8.876235578925863
1.4705882352941178	16.176470588235297	5.958297451911014
1.7647058823529411	16.176470588235297	4.837772511427625
2.0588235294117645	16.176470588235297	6.209287649894343
2.3529411764705888	16.176470588235297	10.149998578131072
2.647058823529412	16.176470588235297	15.871640645847194
2.9411764705882355	16.176470588235297	21.8398646756149
3.2352941176470598	16.176470588235297	26.280434040913782
3.5294117647058822	16.176470588235297	27.873603055207777
3.8235294117647065	16.176470588235297	26.30773929567167
4.117647058823529	16.176470588235297	22.40538846408525
4.411764705882353	16.176470588235297	17.73891691116164
4.7058823529411775	16.176470588235297	13.913778556782423
5.0	16.176470588235297	11.872666344443125
-5.0	16.911764705882355	-5.307112543185912
-4.705882352941177	16.911764705882355	2.172609662976659
-4.411764705882353	16.911764705882355	10.065517723343891
-4.117647058823529	16.911764705882355	16.50332559998573
-3.8235294117647056	16.911764705882355	20.043636486426635
-3.5294117647058822	16.911764705882355	20.17820709205649
-3.235294117647059	16.911764705882355	17.492518083023594
-2.941176470588235	16.911764705882355	13.412480255720705
-2.6470588235294117	16.911764705882355	9.650862509260174
-2.3529411764705883	16.911764705882355	7.590925259216341
-2.0588235294117645	16.911764705882355	7.859856397302623
-1.7647058823529411	16.911764705882355	10.244762626054753
-1.4705882352941178	16.911764705882355	13.939564367248234
-1.176470588235294	16.911764705882355	17.963545029903877
-0.8823529411764701	16.911764705882355	21.533427305383803
-0.5882352941176467	16.911764705882355	24.226458352041433
-0.2941176470588234	16.911764705882355	25.90762967849447
0.0	16.911764705882355	26.532519523379214
0.2941176470588234	16.911764705882355	25.999731545239932
0.5882352941176476	16.911764705882355	24.17800855084948
0.882352941176471	16.911764705882355	21.10238532306868
1.1764705882352944	16.911764705882355	17.201041322781546
1.4705882352941178	16.911764705882355	13.36455476207421
1.7647058823529411	16.911764705882355	10.740717901735497
2.0588235294117645	16.911764705882355	10.29717884183268
2.3529411764705888	16.911764705882355	12.350349364026435
2.647058823529412	16.911764705882355	16.315793628059744
2.9411764705882355	16.911764705882355	20.84810550157556
3.2352941176470598	16.911764705882355	24.344759223453035
3.5294117647058822	16.911764705882355	25.59166601318568
3.8235294117647065	16.911764705882355	24.24007226768054
4.117647058823529	16.911764705882355	20.88079961621327
4.411764705882353	16.911764705882355	16.687228483648667
4.7058823529411775	16.911764705882355	12.822792956144363
5.0	16.911764705882355	9.927988366870428
-5.0	17.647058823529413	-0.8820859707990572
-4.705882352941177	17.647058823529413	6.3067267932683
-4.411764705882353	17.647058823529413	12.810631530072511
-4.117647058823529	17.647058823529413	17.086603581296746
-3.8235294117647056	17.647058823529413	18.226089851157205
-3.5294117647058822	17.647058823529413	16.287105400914275
-3.235294117647059	17.647058823529413	12.26567648218854
-2.941176470588235	17.647058823529413	7.721565773528795
-2.6470588235294117	17.647058823529413	4.221244830256555
-2.3529411764705883	17.647058823529413	2.8321578979026683
-2.0588235294117645	17.647058823529413	3.8646245091435905
-1.7647058823529411	17.647058823529413	6.932708888799711
-1.4705882352941178	17.647058823529413	11.256371978651574
-1.176470588235294	17.647058823529413	16.027420429651166
-0.8823529411764701	17.647058823529413	20.657750227025396
-0.5882352941176467	17.647058823529413	24.81696855148229
-0.2941176470588234	17.647058823529413	28.296553262070233
0.0	17.647058823529413	30.836839693901016
0.2941176470588234	17.647058823529413	32.06624116138506
0.5882352941176476	17.647058823529413	31.622234808979734
0.882352941176471	17.647058823529413	29.39724343848223
1.1764705882352944	17.647058823529413	25.754867917496252
1.4705882352941178	17.647058823529413	21.55452838567043
1.7647058823529411	17.647058823529413	17.916490423016953
2.0588235294117645	17.647058823529413	15.805701928975438
2.3529411764705888	17.647058823529413	15.628603726126771
2.647058823529412	17.647058823529413	17.051502803521586
2.9411764705882355	17.647058823529413	19.146549599685038
3.2352941176470598	17.647058823529413	20.80335729218306
3.5294117647058822	17.647058823529413	21.20293151310516
3.8235294117647065	17.647058823529413	20.116808467126575
4.117647058823529	17.647058823529413	17.890459257180453
4.411764705882353	17.647058823529413	15.144611594089506
4.7058823529411775	17.647058823529413	12.383191965899952
5.0	17.647058823529413	9.743069602497762
-5.0	18.38235294117647	0.9712490377919103
-4.705882352941177	18.38235294117647	6.643625464416704
-4.411764705882353	18.38235294117647	11.064168998147482
-4.117647058823529	18.38235294117647	13.145628043731918
-3.8235294117647056	18.38235294117647	12.487411922220634
-3.5294117647058822	18.38235294117647	9.530395152329064
-3.235294117647059	18.38235294117647	5.398097916037899
-2.941176470588235	18.38235294117647	1.4982287395307399
-2.6470588235294117	18.38235294117647	-0.9422350296155138
-2.3529411764705883	18.38235294117647	-1.2195600408104994
-2.0588235294117645	18.38235294117647	0.7440266043706671
-1.7647058823529411	18.38235294117647	4.535534623359543
-1.4705882352941178	18.38235294117647	9.516424421916978
-1.176470588235294	18.38235294117647	15.068282307186069
-0.8823529411764701	18.38235294117647	20.70787148832582
-0.5882352941176467	18.38235294117647	26.052849567336622
-0.2941176470588234	18.38235294117647	30.712358856386498
0.0	18.38235294117647	34.21829068018221
0.2941176470588234	18.38235294117647	36.0808391484708
0.5882352941176476	18.38235294117647	35.96543574979761
0.882352941176471	18.38235294117647	33.89846835529637
1.1764705882352944	18.38235294117647	30.3709703154029
1.4705882352941178	18.38235294117647	26.249370462010827
1.7647058823529411	18.38235294117647	22.50224273550075
2.0588235294117645	18.38235294117647	19.857055442869076
2.3529411764705888	18.38235294117647	18.549977072584426
2.647058823529412	18.38235294117647	18.292668506852273
2.9411764705882355	18.38235294117647	18.470002717722394
3.2352941176470598	18.38235294117647	18.461148241719904
3.5294117647058822	18.38235294117647	17.912252347295173
3.8235294117647065	18.38235294117647	16.820593056418822
4.117647058823529	18.38235294117647	15.401867939160997
4.411764705882353	18.38235294117647	13.841216894536167
4.7058823529411775	18.38235294117647	12.099223444472432
5.0	18.38235294117647	9.912518309661122
-5.0	19.11764705882353	-0.49599637550770126
-4.705882352941177	19.11764705882353	3.0427398989522088
-4.411764705882353	19.11764705882353	5.506224309871044
-4.117647058823529	19.11764705882353	6.299031055868241
-3.8235294117647056	19.11764705882353	5.383857628716196
-3.5294117647058822	19.11764705882353	3.279693024724743
-3.235294117647059	19.11764705882353	0.846846050916648
-2.941176470588235	19.11764705882353	-1.0296683268831455
-2.6470588235294117	19.11764705882353	-1.7108226875752859
-2.3529411764705883	19.11764705882353	-0.920769590594583
-2.0588235294117645	19.11764705882353	1.3064128190913067
-1.7647058823529411	19.11764705882353	4.777464905593901
-1.4705882352941178	19.11764705882353	9.274736259240001
-1.176470588235294	19.11764705882353	14.589944354506038
-0.8823529411764701	19.11764705882353	20.449357718935982
-0.5882352941176467	19.11764705882353	26.4025312144856
-0.2941176470588234	19.11764705882353	31.78070078242742
0.0	19.11764705882353	35.79749458995347
0.2941176470588234	19.11764705882353	37.78077371903889
0.5882352941176476	19.11764705882353	37.43739133758705
0.882352941176471	19.11764705882353	35.01408820143645
1.1764705882352944	19.11764705882353	31.254366820126315
1.4705882352941178	19.11764705882353	27.14820640836109
1.7647058823529411	19.11764705882353	23.5786062079516
2.0588235294117645	19.11764705882353	21.026991602824296
2.3529411764705888	19.11764705882353	19.473576307994684
2.647058823529412	19.11764705882353	18.529379118843234
2.9411764705882355	19.11764705882353	17.7160752959729
3.2352941176470598	19.11764705882353	16.734584947734938
3.5294117647058822	19.11764705882353	15.576447498244907
3.8235294117647065	19.11764705882353	14.427900195439314
4.117647058823529	19.11764705882353	13.441831240169568
4.411764705882353	19.11764705882353	12.535253851559851
4.7058823529411775	19.11764705882353	11.359645466730306
5.0	19.11764705882353	9.49050235904798
-5.0	19.85294117647059	-2.308454939722864
-4.705882352941177	19.85294117647059	-0.9626536390309379
-4.411764705882353	19.85294117647059	-0.15922065823290232
-4.117647058823529	19.85294117647059	0.03173672275879191
-3.8235294117647056	19.85294117647059	-0.13223173803366706
-3.5294117647058822	19.85294117647059	-0.2188207797886541
-3.235294117647059	19.85294117647059	0.14314524267784812
-2.941176470588235	19.85294117647059	1.0827953898066909
-2.6470588235294117	19.85294117647059	2.467352976238878
-2.3529411764705883	19.85294117647059	4.054513942194952
-2.0588235294117645	19.85294117647059	5.7233031358584485
-1.7647058823529411	19.85294117647059	7.635556674879515
-1.4705882352941178	19.85294117647059	10.211094381331794
-1.176470588235294	19.85294117647059	13.902416132686096
-0.8823529411764701	19.85294117647059	18.87442587156962
-0.5882352941176467	19.85294117647059	24.763791231838077
-0.2941176470588234	19.85294117647059	30.668479499952312
0.0	19.85294117647059	35.407963298408745
0.2941176470588234	19.85294117647059	37.953849751962416
0.5882352941176476	19.85294117647059	37.834273799036225
0.882352941176471	19.85294117647059	35.31762610932029
1.1764705882352944	19.85294117647059	31.284981450251543
1.4705882352941178	19.85294117647059	26.853893119961917
1.7647058823529411	19.85294117647059	22.938587909336057
2.0588235294117645	19.85294117647059	19.95746936013392
2.3529411764705888	19.85294117647059	17.813974203781804
2.647058823529412	19.85294117647059	16.127381830956846
2.9411764705882355	19.85294117647059	14.558344204130833
3.2352941176470598	19.85294117647059	13.03268433027642
3.5294117647058822	19.85294117647059	11.738927602807493
3.8235294117647065	19.85294117647059	10.918349148288701
4.117647058823529	19.85294117647059	10.597575756183153
4.411764705882353	19.85294117647059	10.454924203985163
4.7058823529411775	19.85294117647059	9.935517992718303
5.0	19.85294117647059	8.577926674190772
-5.0	20.58823529411765	-0.7238433925871739
-4.705882352941177	20.58823529411765	-1.3137345246518919
-4.411764705882353	20.58823529411765	-2.1500836304380577
-4.117647058823529	20.58823529411765	-2.734175274370987
-3.8235294117647056	20.58823529411765	-2.4464572100084183
-3.5294117647058822	20.58823529411765	-0.8594023184637773
-3.235294117647059	20.58823529411765	1.989369198426826
-2.941176470588235	20.58823529411765	5.526755167375143
-2.6470588235294117	20.58823529411765	8.848846885646315
-2.3529411764705883	20.58823529411765	11.130082979247364
-2.0588235294117645	20.58823529411765	12.04619997867305
-1.7647058823529411	20.58823529411765	11.99124779938518
-1.4705882352941178	20.58823529411765	11.954867970108058
-1.176470588235294	20.58823529411765	13.08988041976275
-0.8823529411764701	20.58823529411765	16.160324290798854
-0.5882352941176467	20.58823529411765	21.13191897739258
-0.2941176470588234	20.58823529411765	27.108523037862938
0.0	20.58823529411765	32.654703495588585
0.2941176470588234	20.58823529411765	36.35736471751024
0.5882352941176476	20.58823529411765	37.364509251747954
0.882352941176471	20.58823529411765	35.6562948808646
1.1764705882352944	20.58823529411765	31.943314068703447
1.4705882352941178	20.58823529411765	27.27519313279872
1.7647058823529411	20.58823529411765	22.579472173941355
2.0588235294117645	20.58823529411765	18.365157714219983
2.3529411764705888	20.58823529411765	14.713770022071522
2.647058823529412	20.58823529411765	11.509060149427194
2.9411764705882355	20.58823529411765	8.72341977339206
3.2352941176470598	20.58823529411765	6.559926293273255
3.5294117647058822	20.58823529411765	5.353176340188676
3.8235294117647065	20.58823529411765	5.29635037533953
4.117647058823529	20.58823529411765	6.18639758972375
4.411764705882353	20.58823529411765	7.38534165119843
4.7058823529411775	20.58823529411765	8.07382339834194
5.0	20.58823529411765	7.690724544064391
-5.0	21.323529411764707	5.221713214267354
-4.705882352941177	21.323529411764707	3.0573368265655727
-4.411764705882353	21.323529411764707	0.4616761218837464
-4.117647058823529	21.323529411764707	-1.5157829439661228
-3.8235294117647056	21.323529411764707	-1.8185772595405556
-3.5294117647058822	21.323529411764707	0.1575947154971704
-3.235294117647059	21.323529411764707	4.231412821163691
-2.941176470588235	21.323529411764707	9.410119449802258
-2.6470588235294117	21.323529411764707	14.225873047198709
-2.3529411764705883	21.323529411764707	17.31777909074575
-2.0588235294117645	21.323529411764707	18.012442070248525
-1.7647058823529411	21.323529411764707	16.63609146298309
-1.4705882352941178	21.323529411764707	14.401033550478193
-1.176470588235294	21.323529411764707	12.90154342344462
-0.8823529411764701	21.323529411764707	13.437521376993466
-0.5882352941176467	21.323529411764707	16.467009798444515
-0.2941176470588234	21.323529411764707	21.42776611028976
0.0	21.323529411764707	26.99242256648293
0.2941176470588234	21.323529411764707	31.61907235178119
0.5882352941176476	21.323529411764707	34.13101304953532
0.882352941176471	21.323529411764707	34.068047562980226
1.1764705882352944	21.323529411764707	31.687105623140187
1.4705882352941178	21.323529411764707	27.67558162795068
1.7647058823529411	21.323529411764707	22.775970270100384
2.0588235294117645	21.323529411764707	17.535413429775847
2.3529411764705888	21.323529411764707	12.287898409550104
2.647058823529412	21.323529411764707	7.317598370111983
2.9411764705882355	21.323529411764707	3.0358655965330996
3.2352941176470598	21.323529411764707	0.0014886518808854277
3.5294117647058822	21.323529411764707	-1.2741975926814533
3.8235294117647065	21.323529411764707	-0.6375162863818051
4.117647058823529	21.323529411764707	1.4864552556909612
4.411764705882353	21.323529411764707	4.145417931160175
4.7058823529411775	21.323529411764707	6.222809073986944
5.0	21.323529411764707	6.961137502539984
-5.0	22.058823529411768	13.186058275488598
-4.705882352941177	22.058823529411768	9.748811248514443
-4.411764705882353	22.058823529411768	5.486389223378059
-4.117647058823529	22.058823529411768	1.872134540299374
-3.8235294117647056	22.058823529411768	0.32556275215638664
-3.5294117647058822	22.058823529411768	1.6715065722649243
-3.235294117647059	22.058823529411768	5.773621471373734
-2.941176470588235	22.058823529411768	11.518137197059167
-2.6470588235294117	22.058823529411768	17.186727391236836
-2.3529411764705883	22.058823529411768	21.08914363853603
-2.0588235294117645	22.058823529411768	22.204115160388856
-1.7647058823529411	22.058823529411768	20.561941278814693
-1.4705882352941178	22.058823529411768	17.20720327765447
-1.176470588235294	22.058823529411768	13.760572838586473
-0.8823529411764701	22.058823529411768	11.771914616838393
-0.5882352941176467	22.058823529411768	12.141318463920733
-0.2941176470588234	22.058823529411768	14.841172529273203
0.0	22.058823529411768	19.02451608351273
0.2941176470588234	22.058823529411768	23.42758221976459
0.5882352941176476	22.058823529411768	26.85528451636292
0.882352941176471	22.058823529411768	28.5322087857444
1.1764705882352944	22.058823529411768	28.202372986189925
1.4705882352941178	22.058823529411768	26.00673050308217
1.7647058823529411	22.058823529411768	22.275814906137988
2.0588235294117645	22.058823529411768	17.38934864704406
2.3529411764705888	22.058823529411768	11.774844754825239
2.647058823529412	22.058823529411768	5.9981528183490305
2.9411764705882355	22.058823529411768	0.8179358391230611
3.2352941176470598	22.058823529411768	-2.9127377525308678
3.5294117647058822	22.058823529411768	-4.513657143924265
3.8235294117647065	22.058823529411768	-3.7992200182208027
4.117647058823529	22.058823529411768	-1.2647749417769134
4.411764705882353	22.058823529411768	2.0152807016479013
4.7058823529411775	22.058823529411768	4.788193631900741
5.0	22.058823529411768	6.1596749351120685
-5.0	22.794117647058826	19.967213429934752
-4.705882352941177	22.794117647058826	15.31839708162769
-4.411764705882353	22.794117647058826	9.70459623724966
-4.117647058823529	22.794117647058826	4.84979991975961
-3.8235294117647056	22.794117647058826	2.3127078078866727
-3.5294117647058822	22.794117647058826	2.9592249794466285
-3.235294117647059	22.794117647058826	6.649998613609309
-2.941176470588235	22.794117647058826	12.271786870528688
-2.6470588235294117	22.794117647058826	18.11294651638519
-2.3529411764705883	22.794117647058826	22.449098465545852
-2.0588235294117645	22.794117647058826	24.121498572100904
-1.7647058823529411	22.794117647058826	22.894393117330484
-1.4705882352941178	22.794117647058826	19.468262372622778
-1.176470588235294	22.794117647058826	15.164812265804342
-0.8823529411764701	22.794117647058826	11.426665386381053
-0.5882352941176467	22.794117647058826	9.335389242690114
-0.2941176470588234	22.794117647058826	9.322440008910561
0.0	22.794117647058826	11.147645826821089
0.2941176470588234	22.794117647058826	14.10026648353456
0.5882352941176476	22.794117647058826	17.295865069414404
0.882352941176471	22.794117647058826	19.932535773932948
1.1764705882352944	22.794117647058826	21.42714429500824
1.4705882352941178	22.794117647058826	21.436427823585433
1.7647058823529411	22.794117647058826	19.82867491688097
2.0588235294117645	22.794117647058826	16.676798499820755
2.3529411764705888	22.794117647058826	12.295826384750564
2.647058823529412	22.794117647058826	7.282501301251527
2.9411764705882355	22.794117647058826	2.4784572981227386
3.2352941176470598	22.794117647058826	-1.1985498617661001
3.5294117647058822	22.794117647058826	-3.034719550633451
3.8235294117647065	22.794117647058826	-2.804030218718932
4.117647058823529	22.794117647058826	-0.9073982584169649
4.411764705882353	22.794117647058826	1.738814779908834
4.7058823529411775	22.794117647058826	4.054725393420642
5.0	22.794117647058826	5.246769455360737
-5.0	23.529411764705884	23.965503084442528
-4.705882352941177	23.529411764705884	17.859730587549315
-4.411764705882353	23.529411764705884	11.114917746518831
-4.117647058823529	23.529411764705884	5.605002549806658
-3.8235294117647056	23.529411764705884	2.8118480768216196
-3.5294117647058822	23.529411764705884	3.3787333612864767
-3.235294117647059	23.529411764705884	6.945984536006366
-2.941176470588235	23.529411764705884	12.31465665333122
-2.6470588235294117	23.529411764705884	17.86415264684833
-2.3529411764705883	23.529411764705884	22.065665925948103
-2.0588235294117645	23.529411764705884	23.91463912472587
-1.7647058823529411	23.529411764705884	23.152677044790146
-1.4705882352941178	23.529411764705884	20.237369731203366
-1.176470588235294	23.529411764705884	16.109208649519083
-0.8823529411764701	23.529411764705884	11.863807738107088
-0.5882352941176467	23.529411764705884	8.447506922201296
-0.2941176470588234	23.529411764705884	6.459745865301622
0.0	23.529411764705884	6.088561396163037
0.2941176470588234	23.529411764705884	7.154292113700542
0.5882352941176476	23.529411764705884	9.211561290551167
0.882352941176471	23.529411764705884	11.664887908087588
1.1764705882352944	23.529411764705884	13.876665793022312
1.4705882352941178	23.529411764705884	15.268273353648029
1.7647058823529411	23.529411764705884	15.421021734805233
2.0588235294117645	23.529411764705884	14.171533332082076
2.3529411764705888	23.529411764705884	11.676432556038005
2.647058823529412	23.529411764705884	8.409800378748137
2.9411764705882355	23.529411764705884	5.0660532100247595
3.2352941176470598	23.529411764705884	2.3729422257910153
3.5294117647058822	23.529411764705884	0.8635469557706283
3.8235294117647065	23.529411764705884	0.6911133175717321
4.117647058823529	23.529411764705884	1.5727899703940658
4.411764705882353	23.529411764705884	2.90559067088705
4.7058823529411775	23.529411764705884	4.021678888151248
5.0	23.529411764705884	4.475840336253741
-5.0	24.264705882352942	25.48673657211048
-4.705882352941177	24.264705882352942	17.673604609952584
-4.411764705882353	24.264705882352942	9.81735832721481
-4.117647058823529	24.264705882352942	3.9473895213561887
-3.8235294117647056	24.264705882352942	1.403952569469471
-3.5294117647058822	24.264705882352942	2.4717031449176474
-3.235294117647059	24.264705882352942	6.396165350170861
-2.941176470588235	24.264705882352942	11.738886069350341
-2.6470588235294117	24.264705882352942	16.90084408070572
-2.3529411764705883	24.264705882352942	20.603925356838417
-2.0588235294117645	24.264705882352942	22.173122080510083
-1.7647058823529411	24.264705882352942	21.570222709381902
-1.4705882352941178	24.264705882352942	19.235779582816797
-1.176470588235294	24.264705882352942	15.853089526500579
-0.8823529411764701	24.264705882352942	12.140398195220312
-0.5882352941176467	24.264705882352942	8.724295031684152
-0.2941176470588234	24.264705882352942	6.086319172205008
0.0	24.264705882352942	4.540783671252914
0.2941176470588234	24.264705882352942	4.208026552651684
0.5882352941176476	24.264705882352942	4.981098688224339
0.882352941176471	24.264705882352942	6.516972554778292
1.1764705882352944	24.264705882352942	8.290160287361068
1.4705882352941178	24.264705882352942	9.720403916961876
1.7647058823529411	24.264705882352942	10.342770188230606
2.0588235294117645	24.264705882352942	9.955949541230963
2.3529411764705888	24.264705882352942	8.684358570030573
2.647058823529412	24.264705882352942	6.923423891482209
2.9411764705882355	24.264705882352942	5.187231616798778
3.2352941176470598	24.264705882352942	3.918576274094942
3.5294117647058822	24.264705882352942	3.335780270144838
3.8235294117647065	24.264705882352942	3.3749249356062885
4.117647058823529	24.264705882352942	3.7482587558224694
4.411764705882353	24.264705882352942	4.093337317121933
4.7058823529411775	24.264705882352942	4.149017954814376
5.0	24.264705882352942	3.8795828481226122
-5.0	25.0	25.397264809132455
-4.705882352941177	25.0	16.209493445286284
-4.411764705882353	25.0	7.458322945948721
-4.117647058823529	25.0	1.3286277143864886
-3.8235294117647056	25.0	-0.9202971894337129
-3.5294117647058822	25.0	0.7081155844492635
-3.235294117647059	25.0	5.09548381217989
-2.941176470588235	25.0	10.532964978150908
-2.6470588235294117	25.0	15.367681303010041
-2.3529411764705883	25.0	18.50008234245515
-2.0588235294117645	25.0	19.56898775257694
-1.7647058823529411	25.0	18.82619533334502
-1.4705882352941178	25.0	16.837788382163925
-1.176470588235294	25.0	14.193184727376574
-0.8823529411764701	25.0	11.348623960017804
-0.5882352941176467	25.0	8.62415594277594
-0.2941176470588234	25.0	6.2793869089614365
0.0	25.0	4.563872261552776
0.2941176470588234	25.0	3.681026590602656
0.5882352941176476	25.0	3.684393930383009
0.882352941176471	25.0	4.387268147029109
1.1764705882352944	25.0	5.370476764072965
1.4705882352941178	25.0	6.116560006510022
1.7647058823529411	25.0	6.218187506923456
2.0588235294117645	25.0	5.555999273688642
2.3529411764705888	25.0	4.349773054454575
2.647058823529412	25.0	3.0519206948096693
2.9411764705882355	25.0	2.1349161992158976
3.2352941176470598	25.0	1.8774051210968299
3.5294117647058822	25.0	2.250739702130206
3.8235294117647065	25.0	2.9545451373538185
4.117647058823529	25.0	3.5771914532427775
4.411764705882353	25.0	3.800475212317962
4.7058823529411775	25.0	3.5513361291545626
5.0	25.0	3.0314314667368674


==> anc/random_path_f1_initial_3.dat <==
z	y2	y1
-5.0	0.0	32.39210532442014
-4.705882352941177	0.0	30.089194360296737
-4.411764705882353	0.0	26.51398155537111
-4.117647058823529	0.0	23.204222170798246
-3.8235294117647056	0.0	21.695195304231703
-3.5294117647058822	0.0	22.79122375045131
-3.235294117647059	0.0	26.084279666880537
-2.941176470588235	0.0	30.014797308962773
-2.6470588235294117	0.0	32.50999039565299
-2.3529411764705883	0.0	31.91889994990029
-2.0588235294117645	0.0	27.77891554003067
-1.7647058823529411	0.0	21.019932128668742
-1.4705882352941178	0.0	13.511603449352787
-1.176470588235294	0.0	7.213644195138862
-0.8823529411764701	0.0	3.3874138659411352
-0.5882352941176467	0.0	2.2547791466586418
-0.2941176470588234	0.0	3.20357957039021
0.0	0.0	5.324548454493438
0.2941176470588234	0.0	7.9144655305569565
0.5882352941176476	0.0	10.668799278436314
0.882352941176471	0.0	13.531185717593257
1.1764705882352944	0.0	16.393706234053422
1.4705882352941178	0.0	18.90862341812264
1.7647058823529411	0.0	20.55648492709122
2.0588235294117645	0.0	20.915823931775904
2.3529411764705888	0.0	19.93716658256661
2.647058823529412	0.0	18.02575683421396
2.9411764705882355	0.0	15.867563009817175
3.2352941176470598	0.0	14.097153841028913
3.5294117647058822	0.0	13.000261360790311
3.8235294117647065	0.0	12.418959710082431
4.117647058823529	0.0	11.907926148799032
4.411764705882353	0.0	11.048759850329057
4.7058823529411775	0.0	9.74128148772369
5.0	0.0	8.298849581301814
-5.0	0.7352941176470589	24.14048422775498
-4.705882352941177	0.7352941176470589	24.982392598814492
-4.411764705882353	0.7352941176470589	24.812913852766343
-4.117647058823529	0.7352941176470589	24.27500188941802
-3.8235294117647056	0.7352941176470589	24.28716345002406
-3.5294117647058822	0.7352941176470589	25.51222942272972
-3.235294117647059	0.7352941176470589	27.874142744925173
-2.941176470588235	0.7352941176470589	30.428662712300568
-2.6470588235294117	0.7352941176470589	31.71852225699326
-2.3529411764705883	0.7352941176470589	30.4641292865406
-2.0588235294117645	0.7352941176470589	26.228133611948483
-1.7647058823529411	0.7352941176470589	19.687112888329327
-1.4705882352941178	0.7352941176470589	12.35949918000102
-1.176470588235294	0.7352941176470589	5.9460005674499525
-0.8823529411764701	0.7352941176470589	1.6472059766372027
-0.5882352941176467	0.7352941176470589	-0.19221037780963535
-0.2941176470588234	0.7352941176470589	0.018822449058147228
0.0	0.7352941176470589	1.5374157129965607
0.2941176470588234	0.7352941176470589	3.7281683183555474
0.5882352941176476	0.7352941176470589	6.275365871038107
0.882352941176471	0.7352941176470589	9.104510391318174
1.1764705882352944	0.7352941176470589	12.145908993973428
1.4705882352941178	0.7352941176470589	15.147065883246853
1.7647058823529411	0.7352941176470589	17.666367855672686
2.0588235294117645	0.7352941176470589	19.23195482417086
2.3529411764705888	0.7352941176470589	19.538303469326816
2.647058823529412	0.7352941176470589	18.547249337238743
2.9411764705882355	0.7352941176470589	16.445802328414498
3.2352941176470598	0.7352941176470589	13.51688206066117
3.5294117647058822	0.7352941176470589	10.028047688978454
3.8235294117647065	0.7352941176470589	6.213186786641938
4.117647058823529	0.7352941176470589	2.344031499971223
4.411764705882353	0.7352941176470589	-1.181858670032648
4.7058823529411775	0.7352941176470589	-3.830201131365394
5.0	0.7352941176470589	-5.051347203030138
-5.0	1.4705882352941178	14.521773145544977
-4.705882352941177	1.4705882352941178	17.68131024193457
-4.411764705882353	1.4705882352941178	20.122329594161013
-4.117647058823529	1.4705882352941178	21.703469690119427
-3.8235294117647056	1.4705882352941178	22.79436072845202
-3.5294117647058822	1.4705882352941178	23.935127637990675
-3.235294117647059	1.4705882352941178	25.371872297422186
-2.941176470588235	1.4705882352941178	26.76597134208837
-2.6470588235294117	1.4705882352941178	27.281809851498366
-2.3529411764705883	1.4705882352941178	26.02526181820759
-2.0588235294117645	1.4705882352941178	22.580468183084427
-1.7647058823529411	1.4705882352941178	17.323001778622302
-1.4705882352941178	1.4705882352941178	11.320787275055475
-1.176470588235294	1.4705882352941178	5.883367956239249
-0.8823529411764701	1.4705882352941178	2.0233298709980234
-0.5882352941176467	1.4705882352941178	0.12436195329533639
-0.2941176470588234	1.4705882352941178	-0.03912127823132572
0.0	1.4705882352941178	0.9941070129402707
0.2941176470588234	1.4705882352941178	2.7244840195233238
0.5882352941176476	1.4705882352941178	4.89108290499065
0.882352941176471	1.4705882352941178	7.444837699031146
1.1764705882352944	1.4705882352941178	10.375574249070386
1.4705882352941178	1.4705882352941178	13.541802104047392
1.7647058823529411	1.4705882352941178	16.61030272321306
2.0588235294117645	1.4705882352941178	19.113903253283667
2.3529411764705888	1.4705882352941178	20.562496839489654
2.647058823529412	1.4705882352941178	20.53955538042588
2.9411764705882355	1.4705882352941178	18.765609047135968
3.2352941176470598	1.4705882352941178	15.15527556651924
3.5294117647058822	1.4705882352941178	9.892855929535104
3.8235294117647065	1.4705882352941178	3.5074999281206756
4.117647058823529	1.4705882352941178	-3.115032766759464
4.411764705882353	1.4705882352941178	-8.848137561686272
4.7058823529411775	1.4705882352941178	-12.580701030487308
5.0	1.4705882352941178	-13.552024584908125
-5.0	2.2058823529411766	7.416888919580169
-4.705882352941177	2.2058823529411766	11.434620993469636
-4.411764705882353	2.2058823529411766	15.099548494105026
-4.117647058823529	2.2058823529411766	17.798559063365293
-3.8235294117647056	2.2058823529411766	19.51153450254268
-3.5294117647058822	2.2058823529411766	20.62102471926155
-3.235294117647059	2.2058823529411766	21.509189550626726
-2.941176470588235	2.2058823529411766	22.206741362019656
-2.6470588235294117	2.2058823529411766	22.32235456731889
-2.3529411764705883	2.2058823529411766	21.29562328895784
-2.0588235294117645	2.2058823529411766	18.803702338035556
-1.7647058823529411	2.2058823529411766	15.052930390743638
-1.4705882352941178	2.2058823529411766	10.765903721683888
-1.176470588235294	2.2058823529411766	6.874200884334461
-0.8823529411764701	2.2058823529411766	4.110602314796502
-0.5882352941176467	2.2058823529411766	2.7428947195571673
-0.2941176470588234	2.2058823529411766	2.582851041547153
0.0	2.2058823529411766	3.2233243181699844
0.2941176470588234	2.2058823529411766	4.32776003527517
0.5882352941176476	2.2058823529411766	5.795153358833428
0.882352941176471	2.2058823529411766	7.730442646879537
1.1764705882352944	2.2058823529411766	10.277842370042285
1.4705882352941178	2.2058823529411766	13.437483667615187
1.7647058823529411	2.2058823529411766	16.960387663507298
2.0588235294117645	2.2058823529411766	20.346222433111436
2.3529411764705888	2.2058823529411766	22.91624570997076
2.647058823529412	2.2058823529411766	23.930706832880162
2.9411764705882355	2.2058823529411766	22.7444322915455
3.2352941176470598	2.2058823529411766	19.001358190085433
3.5294117647058822	2.2058823529411766	12.83587009059542
3.8235294117647065	2.2058823529411766	4.998956833363592
4.117647058823529	2.2058823529411766	-3.1899555816202163
4.411764705882353	2.2058823529411766	-10.115950175870516
4.7058823529411775	2.2058823529411766	-14.316373037196602
5.0	2.2058823529411766	-14.955661864844064
-5.0	2.9411764705882355	5.394727145492721
-4.705882352941177	2.9411764705882355	9.128997535970083
-4.411764705882353	2.9411764705882355	12.797578789310911
-4.117647058823529	2.9411764705882355	15.621427141274403
-3.8235294117647056	2.9411764705882355	17.378722006472096
-3.5294117647058822	2.9411764705882355	18.307751604448434
-3.235294117647059	2.9411764705882355	18.781148369999574
-2.941176470588235	2.9411764705882355	18.9744128731642
-2.6470588235294117	2.9411764705882355	18.743038557122958
-2.3529411764705883	2.9411764705882355	17.77301092021449
-2.0588235294117645	2.9411764705882355	15.881049918802749
-1.7647058823529411	2.9411764705882355	13.242736039521363
-1.4705882352941178	2.9411764705882355	10.38368448034138
-1.176470588235294	2.9411764705882355	7.93713755666581
-0.8823529411764701	2.9411764705882355	6.330941443580162
-0.5882352941176467	2.9411764705882355	5.60895350046898
-0.2941176470588234	2.9411764705882355	5.494182544448436
0.0	2.9411764705882355	5.63831806515355
0.2941176470588234	2.9411764705882355	5.888091382800715
0.5882352941176476	2.9411764705882355	6.403276124713786
0.882352941176471	2.9411764705882355	7.567108742919494
1.1764705882352944	2.9411764705882355	9.755615138682645
1.4705882352941178	2.9411764705882355	13.096560013024444
1.7647058823529411	2.9411764705882355	17.326949307368416
2.0588235294117645	2.9411764705882355	21.788369208369957
2.3529411764705888	2.9411764705882355	25.541087944282566
2.647058823529412	2.9411764705882355	27.56068984355319
2.9411764705882355	2.9411764705882355	26.98858002678784
3.2352941176470598	2.9411764705882355	23.403166287718562
3.5294117647058822	2.9411764705882355	17.0467322505692
3.8235294117647065	2.9411764705882355	8.909449805166888
4.117647058823529	2.9411764705882355	0.5817453591636603
4.411764705882353	2.9411764705882355	-6.138309522905235
4.7058823529411775	2.9411764705882355	-9.781707666893105
5.0	2.9411764705882355	-9.698893526915853
-5.0	3.6764705882352944	7.626106355638052
-4.705882352941177	3.6764705882352944	10.606726293246583
-4.411764705882353	3.6764705882352944	13.516768121379474
-4.117647058823529	3.6764705882352944	15.625700912678019
-3.8235294117647056	3.6764705882352944	16.71846591834187
-3.5294117647058822	3.6764705882352944	17.024744006757672
-3.235294117647059	3.6764705882352944	16.93021009040074
-2.941176470588235	3.6764705882352944	16.667848714535992
-2.6470588235294117	3.6764705882352944	16.187065336242487
-2.3529411764705883	3.6764705882352944	15.266643435808518
-2.0588235294117645	3.6764705882352944	13.766055960613773
-1.7647058823529411	3.6764705882352944	11.81788003822892
-1.4705882352941178	3.6764705882352944	9.814441192052909
-1.176470588235294	3.6764705882352944	8.195197317149075
-0.8823529411764701	3.6764705882352944	7.186649999730584
-0.5882352941176467	3.6764705882352944	6.681441066116031
-0.2941176470588234	3.6764705882352944	6.346487707030912
0.0	3.6764705882352944	5.8929505572046335
0.2941176470588234	3.6764705882352944	5.332871593812985
0.5882352941176476	3.6764705882352944	5.0574463335557915
0.882352941176471	3.6764705882352944	5.684546167660549
1.1764705882352944	3.6764705882352944	7.757188635064489
1.4705882352941178	3.6764705882352944	11.446316207543385
1.7647058823529411	3.6764705882352944	16.390441856830027
2.0588235294117645	3.6764705882352944	21.725185248156546
2.3529411764705888	3.6764705882352944	26.277610983689506
2.647058823529412	3.6764705882352944	28.861162068521296
2.9411764705882355	3.6764705882352944	28.60145832240792
3.2352941176470598	3.6764705882352944	25.222984793048205
3.5294117647058822	3.6764705882352944	19.21734125812266
3.8235294117647065	3.6764705882352944	11.812433900030495
4.117647058823529	3.6764705882352944	4.699747887444445
4.411764705882353	3.6764705882352944	-0.4376267916905263
4.7058823529411775	3.6764705882352944	-2.45388556995481
5.0	3.6764705882352944	-1.1296543636374512
-5.0	4.411764705882353	10.607558943369327
-4.705882352941177	4.411764705882353	12.708565361178334
-4.411764705882353	4.411764705882353	14.460837844926251
-4.117647058823529	4.411764705882353	15.319844351747957
-3.8235294117647056	4.411764705882353	15.254884246074536
-3.5294117647058822	4.411764705882353	14.650000546999555
-3.235294117647059	4.411764705882353	13.99462692017537
-2.941176470588235	4.411764705882353	13.560945940651752
-2.6470588235294117	4.411764705882353	13.266448509196627
-2.3529411764705883	4.411764705882353	12.791665651256544
-2.0588235294117645	4.411764705882353	11.8517891231002
-1.7647058823529411	4.411764705882353	10.424191265124358
-1.4705882352941178	4.411764705882353	8.776010991900206
-1.176470588235294	4.411764705882353	7.2834371485909735
-0.8823529411764701	4.411764705882353	6.181278022629304
-0.5882352941176467	4.411764705882353	5.426136007993656
-0.2941176470588234	4.411764705882353	4.772271969093681
0.0	4.411764705882353	4.009376472592285
0.2941176470588234	4.411764705882353	3.200583523135175
0.5882352941176476	4.411764705882353	2.7585851395331344
0.882352941176471	4.411764705882353	3.300045660482801
1.1764705882352944	4.411764705882353	5.350061234311474
1.4705882352941178	4.411764705882353	9.046545884109513
1.7647058823529411	4.411764705882353	13.983115016573874
2.0588235294117645	4.411764705882353	19.253348498622845
2.3529411764705888	4.411764705882353	23.674699210468376
2.647058823529412	4.411764705882353	26.117479295662264
2.9411764705882355	4.411764705882353	25.847286351215498
3.2352941176470598	4.411764705882353	22.78924258342925
3.5294117647058822	4.411764705882353	17.628505366022473
3.8235294117647065	4.411764705882353	11.684988530052786
4.117647058823529	4.411764705882353	6.559356389493379
4.411764705882353	4.411764705882353	3.63769763685762
4.7058823529411775	4.411764705882353	3.623914448716177
5.0	4.411764705882353	6.287272089537918
-5.0	5.147058823529412	11.221621093193367
-4.705882352941177	5.147058823529412	12.339633469136075
-4.411764705882353	5.147058823529412	12.859878801059184
-4.117647058823529	5.147058823529412	12.48210124430714
-3.8235294117647056	5.147058823529412	11.398140432955463
-3.5294117647058822	5.147058823529412	10.157224882194626
-3.235294117647059	5.147058823529412	9.331176419537666
-2.941176470588235	5.147058823529412	9.176763850029719
-2.6470588235294117	5.147058823529412	9.4978818470119
-2.3529411764705883	5.147058823529412	9.78469350979211
-2.0588235294117645	5.147058823529412	9.532392335108877
-1.7647058823529411	5.147058823529412	8.534623745141264
-1.4705882352941178	5.147058823529412	6.974978002950214
-1.176470588235294	5.147058823529412	5.2800520909075335
-0.8823529411764701	5.147058823529412	3.851442594190442
-0.5882352941176467	5.147058823529412	2.860022145166904
-0.2941176470588234	5.147058823529412	2.2274704802240333
0.0	5.147058823529412	1.7859060933300714
0.2941176470588234	5.147058823529412	1.4908042302064501
0.5882352941176476	5.147058823529412	1.537753991121777
0.882352941176471	5.147058823529412	2.3050298231753192
1.1764705882352944	5.147058823529412	4.154317723730759
1.4705882352941178	5.147058823529412	7.199108370452198
1.7647058823529411	5.147058823529412	11.156988295837916
2.0588235294117645	5.147058823529412	15.352209747400018
2.3529411764705888	5.147058823529412	18.870127037403485
2.647058823529412	5.147058823529412	20.817488010634644
2.9411764705882355	5.147058823529412	20.616688437350717
3.2352941176470598	5.147058823529412	18.24719160928624
3.5294117647058822	5.147058823529412	14.342165810725099
3.8235294117647065	5.147058823529412	10.070099557544127
4.117647058823529	5.147058823529412	6.7967581120045235
4.411764705882353	5.147058823529412	5.620973464039365
4.7058823529411775	5.147058823529412	6.960375131669924
5.0	5.147058823529412	10.371964755712169
-5.0	5.882352941176471	9.084841612756794
-4.705882352941177	5.882352941176471	9.274491977926198
-4.411764705882353	5.882352941176471	8.923157894149426
-4.117647058823529	5.882352941176471	7.93766636873762
-3.8235294117647056	5.882352941176471	6.601501593809866
-3.5294117647058822	5.882352941176471	5.446783900788885
-3.235294117647059	5.882352941176471	4.959054891722424
-2.941176470588235	5.882352941176471	5.28471807786111
-2.6470588235294117	5.882352941176471	6.1227691865057405
-2.3529411764705883	5.882352941176471	6.874087431608119
-2.0588235294117645	5.882352941176471	6.962567498891111
-1.7647058823529411	5.882352941176471	6.1378313268396045
-1.4705882352941178	5.882352941176471	4.5866153602182065
-1.176470588235294	5.882352941176471	2.8036933515585236
-0.8823529411764701	5.882352941176471	1.3187883223046235
-0.5882352941176467	5.882352941176471	0.4500870691236436
-0.2941176470588234	5.882352941176471	0.21805333208500954
0.0	5.882352941176471	0.4405422086859616
0.2941176470588234	5.882352941176471	0.9210977850727353
0.5882352941176476	5.882352941176471	1.6029385784728287
0.882352941176471	5.882352941176471	2.603081996048978
1.1764705882352944	5.882352941176471	4.122874166786195
1.4705882352941178	5.882352941176471	6.2962433440958785
1.7647058823529411	5.882352941176471	9.0547077118066
2.0588235294117645	5.882352941176471	12.067101283415454
2.3529411764705888	5.882352941176471	14.779802109118695
2.647058823529412	5.882352941176471	16.556887859919573
2.9411764705882355	5.882352941176471	16.89450260300891
3.2352941176470598	5.882352941176471	15.649854231417438
3.5294117647058822	5.882352941176471	13.191178603709394
3.8235294117647065	5.882352941176471	10.371403943141242
4.117647058823529	5.882352941176471	8.283039345351
4.411764705882353	5.882352941176471	7.856718761715728
4.7058823529411775	5.882352941176471	9.46708959962121
5.0	5.882352941176471	12.738027235851776
-5.0	6.61764705882353	5.905763082124769
-4.705882352941177	6.61764705882353	5.593060180017187
-4.411764705882353	6.61764705882353	5.064321279772438
-4.117647058823529	6.61764705882353	4.3582639424982075
-3.8235294117647056	6.61764705882353	3.684447118863461
-3.5294117647058822	6.61764705882353	3.34137693062897
-3.235294117647059	6.61764705882353	3.536985651018508
-2.941176470588235	6.61764705882353	4.221383903010138
-2.6470588235294117	6.61764705882353	5.053156281092319
-2.3529411764705883	6.61764705882353	5.542725113291271
-2.0588235294117645	6.61764705882353	5.300585737258312
-1.7647058823529411	6.61764705882353	4.245460093444434
-1.4705882352941178	6.61764705882353	2.649094762531284
-1.176470588235294	6.61764705882353	0.9956941461433306
-0.8823529411764701	6.61764705882353	-0.25421931269170095
-0.5882352941176467	6.61764705882353	-0.8564676717265929
-0.2941176470588234	6.61764705882353	-0.8334653352677179
0.0	6.61764705882353	-0.3783679797746302
0.2941176470588234	6.61764705882353	0.3067838859065031
0.5882352941176476	6.61764705882353	1.136898080912168
0.882352941176471	6.61764705882353	2.173452015129503
1.1764705882352944	6.61764705882353	3.563069651901615
1.4705882352941178	6.61764705882353	5.432839163595806
1.7647058823529411	6.61764705882353	7.7927451439980295
2.0588235294117645	6.61764705882353	10.475688034747012
2.3529411764705888	6.61764705882353	13.130896635944826
2.647058823529412	6.61764705882353	15.285185552329947
2.9411764705882355	6.61764705882353	16.480623634048428
3.2352941176470598	6.61764705882353	16.46606880672485
3.5294117647058822	6.61764705882353	15.369771048364356
3.8235294117647065	6.61764705882353	13.749127198262235
4.117647058823529	6.61764705882353	12.443493371104495
4.411764705882353	6.61764705882353	12.251302596078911
4.7058823529411775	6.61764705882353	13.564586721982149
5.0	6.61764705882353	16.147025304286306
-5.0	7.352941176470589	3.130969122495549
-4.705882352941177	7.352941176470589	2.8640416805163094
-4.411764705882353	7.352941176470589	2.7177824551765912
-4.117647058823529	7.352941176470589	2.856694876080378
-3.8235294117647056	7.352941176470589	3.38190556747959
-3.5294117647058822	7.352941176470589	4.279354410606135
-3.235294117647059	7.352941176470589	5.378787135564575
-2.941176470588235	7.352941176470589	6.363289214099206
-2.6470588235294117	7.352941176470589	6.860418987696465
-2.3529411764705883	7.352941176470589	6.595950201815972
-2.0588235294117645	7.352941176470589	5.5349186313831
-1.7647058823529411	7.352941176470589	3.9210353118585006
-1.4705882352941178	7.352941176470589	2.1757915083993122
-1.176470588235294	7.352941176470589	0.7048593869875521
-0.8823529411764701	7.352941176470589	-0.2776578917891168
-0.5882352941176467	7.352941176470589	-0.8039635440660895
-0.2941176470588234	7.352941176470589	-1.0592488706828647
0.0	7.352941176470589	-1.2072287911850719
0.2941176470588234	7.352941176470589	-1.249198451870864
0.5882352941176476	7.352941176470589	-1.0020275441227398
0.882352941176471	7.352941176470589	-0.1984393054982796
1.1764705882352944	7.352941176470589	1.3621618080236466
1.4705882352941178	7.352941176470589	3.702363792361414
1.7647058823529411	7.352941176470589	6.6429579857490255
2.0588235294117645	7.352941176470589	9.853480549826987
2.3529411764705888	7.352941176470589	12.932257653546122
2.647058823529412	7.352941176470589	15.485076575314238
2.9411764705882355	7.352941176470589	17.204114865618585
3.2352941176470598	7.352941176470589	17.958183428636232
3.5294117647058822	7.352941176470589	17.87643697544746
3.8235294117647065	7.352941176470589	17.368429568565187
4.117647058823529	7.352941176470589	17.021302912861973
4.411764705882353	7.352941176470589	17.372547960749394
4.7058823529411775	7.352941176470589	18.64501397024027
5.0	7.352941176470589	20.585256150199996
-5.0	8.088235294117649	0.910375403943938
-4.705882352941177	8.088235294117649	0.860648168119523
-4.411764705882353	8.088235294117649	1.1287443170304012
-4.117647058823529	8.088235294117649	2.0761107801801337
-3.8235294117647056	8.088235294117649	3.7873211845125505
-3.5294117647058822	8.088235294117649	5.9933969074990845
-3.235294117647059	8.088235294117649	8.139881243934537
-2.941176470588235	8.088235294117649	9.583084981916237
-2.6470588235294117	8.088235294117649	9.847231461848697
-2.3529411764705883	8.088235294117649	8.835754061857244
-2.0588235294117645	8.088235294117649	6.8899174933171174
-1.7647058823529411	8.088235294117649	4.646214555031803
-1.4705882352941178	8.088235294117649	2.7450523062743963
-1.176470588235294	8.088235294117649	1.5340109573691585
-0.8823529411764701	8.088235294117649	0.9282948894176322
-0.5882352941176467	8.088235294117649	0.5138185696401791
-0.2941176470588234	8.088235294117649	-0.15890333146812452
0.0	8.088235294117649	-1.2576967829731558
0.2941176470588234	8.088235294117649	-2.515180190113428
0.5882352941176476	8.088235294117649	-3.33099937333872
0.882352941176471	8.088235294117649	-3.071203951106213
1.1764705882352944	8.088235294117649	-1.3934135436759938
1.4705882352941178	8.088235294117649	1.579153006469074
1.7647058823529411	8.088235294117649	5.313145197151185
2.0588235294117645	8.088235294117649	9.095709876871949
2.3529411764705888	8.088235294117649	12.304313047526907
2.647058823529412	8.088235294117649	14.590197242550172
2.9411764705882355	8.088235294117649	15.926379544969574
3.2352941176470598	8.088235294117649	16.54884620027717
3.5294117647058822	8.088235294117649	16.848542235102762
3.8235294117647065	8.088235294117649	17.251386198182633
4.117647058823529	8.088235294117649	18.093595960531474
4.411764705882353	8.088235294117649	19.498466704187138
4.7058823529411775	8.088235294117649	21.289451937451254
5.0	8.088235294117649	22.997203361486797
-5.0	8.823529411764707	-0.9029425389700698
-4.705882352941177	8.823529411764707	-0.9815135748025021
-4.411764705882353	8.823529411764707	-0.609655896220124
-4.117647058823529	8.823529411764707	0.7797941088828679
-3.8235294117647056	8.823529411764707	3.3026847145619262
-3.5294117647058822	8.823529411764707	6.501693075095466
-3.235294117647059	8.823529411764707	9.49272419876012
-2.941176470588235	8.823529411764707	11.324289284820347
-2.6470588235294117	8.823529411764707	11.398088406449922
-2.3529411764705883	8.823529411764707	9.757810404882225
-2.0588235294117645	8.823529411764707	7.095499027537198
-1.7647058823529411	8.823529411764707	4.448040630295573
-1.4705882352941178	8.823529411764707	2.7127201010347024
-1.176470588235294	8.823529411764707	2.2200111227883452
-0.8823529411764701	8.823529411764707	2.59288558555701
-0.5882352941176467	8.823529411764707	2.9825020839363807
-0.2941176470588234	8.823529411764707	2.5664367738991345
0.0	8.823529411764707	1.0424392682797272
0.2941176470588234	8.823529411764707	-1.1567196745254726
0.5882352941176476	8.823529411764707	-3.051036697917775
0.882352941176471	8.823529411764707	-3.6030997903056967
1.1764705882352944	8.823529411764707	-2.2433410849544515
1.4705882352941178	8.823529411764707	0.8469664845502276
1.7647058823529411	8.823529411764707	4.828384088029919
2.0588235294117645	8.823529411764707	8.598443864449175
2.3529411764705888	8.823529411764707	11.269896846612866
2.647058823529412	8.823529411764707	12.500917092653312
2.9411764705882355	8.823529411764707	12.553782948363045
3.2352941176470598	8.823529411764707	12.104765979089237
3.5294117647058822	8.823529411764707	11.927712943653365
3.8235294117647065	8.823529411764707	12.59111888675323
4.117647058823529	8.823529411764707	14.265011078486403
4.411764705882353	8.823529411764707	16.67596272698045
4.7058823529411775	8.823529411764707	19.206087554940076
5.0	8.823529411764707	21.10409061689746
-5.0	9.558823529411764	-1.8890198500273012
-4.705882352941177	9.558823529411764	-2.121521335233542
-4.411764705882353	9.558823529411764	-1.7111218812948437
-4.117647058823529	9.558823529411764	-0.060172087907705674
-3.8235294117647056	9.558823529411764	2.8612994209314486
-3.5294117647058822	9.558823529411764	6.406753424725942
-3.235294117647059	9.558823529411764	9.477750353398163
-2.941176470588235	9.558823529411764	10.993274054079539
-2.6470588235294117	9.558823529411764	10.398212337468726
-2.3529411764705883	9.558823529411764	7.970166453318873
-2.0588235294117645	9.558823529411764	4.755876703321205
-1.7647058823529411	9.558823529411764	2.132036127099931
-1.4705882352941178	9.558823529411764	1.1743980481720335
-1.176470588235294	9.558823529411764	2.138203509301298
-0.8823529411764701	9.558823529411764	4.3249030820908825
-0.5882352941176467	9.558823529411764	6.428791635141723
-0.2941176470588234	9.558823529411764	7.206396901037666
0.0	9.558823529411764	6.1281424431347435
0.2941176470588234	9.558823529411764	3.6672814242081717
0.5882352941176476	9.558823529411764	1.0687089895339419
0.882352941176471	9.558823529411764	-0.28074898587739483
1.1764705882352944	9.558823529411764	0.4530517218245329
1.4705882352941178	9.558823529411764	3.150844286324876
1.7647058823529411	9.558823529411764	6.821948580150377
2.0588235294117645	9.558823529411764	10.098084055468865
2.3529411764705888	9.558823529411764	11.867862861664372
2.647058823529412	9.558823529411764	11.741207964124142
2.9411764705882355	9.558823529411764	10.15293120529959
3.2352941176470598	9.558823529411764	8.10673483999399
3.5294117647058822	9.558823529411764	6.716419159742866
3.8235294117647065	9.558823529411764	6.755906793341474
4.117647058823529	9.558823529411764	8.387087120097755
4.411764705882353	9.558823529411764	11.141125363529607
4.7058823529411775	9.558823529411764	14.133230331024821
5.0	9.558823529411764	16.418740495303478
-5.0	10.294117647058824	-1.8252113242113008
-4.705882352941177	10.294117647058824	-1.8194465549392387
-4.411764705882353	10.294117647058824	-0.9022919535327745
-4.117647058823529	10.294117647058824	1.2683325496633948
-3.8235294117647056	10.294117647058824	4.426446233368488
-3.5294117647058822	10.294117647058824	7.700600408159476
-3.235294117647059	10.294117647058824	9.933010401954256
-2.941176470588235	10.294117647058824	10.18792455302433
-2.6470588235294117	10.294117647058824	8.226681560985542
-2.3529411764705883	10.294117647058824	4.720094979810611
-2.0588235294117645	10.294117647058824	1.0633825899736475
-1.7647058823529411	10.294117647058824	-1.1698182242882655
-1.4705882352941178	10.294117647058824	-0.9164040755603295
-1.176470588235294	10.294117647058824	1.863313728298201
-0.8823529411764701	10.294117647058824	6.118828608184188
-0.5882352941176467	10.294117647058824	10.159646379001922
-0.2941176470588234	10.294117647058824	12.432035113970397
0.0	10.294117647058824	12.247746398225487
0.2941176470588234	10.294117647058824	10.095509178802324
0.5882352941176476	10.294117647058824	7.372451434485134
0.882352941176471	10.294117647058824	5.67351881129132
1.1764705882352944	10.294117647058824	6.005663103736634
1.4705882352941178	10.294117647058824	8.322469271392396
1.7647058823529411	10.294117647058824	11.593014847487963
2.0588235294117645	10.294117647058824	14.335966900412757
2.3529411764705888	10.294117647058824	15.325960863539823
2.647058823529412	10.294117647058824	14.126511034910695
2.9411764705882355	10.294117647058824	11.227361613098804
3.2352941176470598	10.294117647058824	7.774571549432666
3.5294117647058822	10.294117647058824	5.060665533111989
3.8235294117647065	10.294117647058824	4.01386126251365
4.117647058823529	10.294117647058824	4.884985702856278
4.411764705882353	10.294117647058824	7.224669865551902
4.7058823529411775	10.294117647058824	10.127377494905645
5.0	10.294117647058824	12.629121678383658
-5.0	11.029411764705884	-1.656980079006301
-4.705882352941177	11.029411764705884	-0.8103491675923422
-4.411764705882353	11.029411764705884	1.2687701819692112
-4.117647058823529	11.029411764705884	4.476372793838205
-3.8235294117647056	11.029411764705884	8.111672467611527
-3.5294117647058822	11.029411764705884	11.0539679937609
-3.235294117647059	11.029411764705884	12.182947159042238
-2.941176470588235	11.029411764705884	10.87236698924658
-2.6470588235294117	11.029411764705884	7.344213588093142
-2.3529411764705883	11.029411764705884	2.7100062641000324
-2.0588235294117645	11.029411764705884	-1.3615824209922227
-1.7647058823529411	11.029411764705884	-3.257697056365709
-1.4705882352941178	11.029411764705884	-2.0816193494351367
-1.176470588235294	11.029411764705884	1.9310913789329733
-0.8823529411764701	11.029411764705884	7.45915245657224
-0.5882352941176467	11.029411764705884	12.627224090060501
-0.2941176470588234	11.029411764705884	15.807683212334759
0.0	11.029411764705884	16.32318696232587
0.2941176470588234	11.029411764705884	14.707001704066464
0.5882352941176476	11.029411764705884	12.38887025161453
0.882352941176471	11.029411764705884	10.964644054142692
1.1764705882352944	11.029411764705884	11.419203501801944
1.4705882352941178	11.029411764705884	13.68607257940126
1.7647058823529411	11.029411764705884	16.73902859844676
2.0588235294117645	11.029411764705884	19.132172123727788
2.3529411764705888	11.029411764705884	19.691902241313223
2.647058823529412	11.029411764705884	18.023542351393345
2.9411764705882355	11.029411764705884	14.626341244294657
3.2352941176470598	11.029411764705884	10.619871687785961
3.5294117647058822	11.029411764705884	7.254656218648934
3.8235294117647065	11.029411764705884	5.438453932904471
4.117647058823529	11.029411764705884	5.458929360255083
4.411764705882353	11.029411764705884	6.9755391074585305
4.7058823529411775	11.029411764705884	9.245653183936641
5.0	11.029411764705884	11.474863186426855
-5.0	11.764705882352942	-2.685026460117795
-4.705882352941177	11.764705882352942	-0.8099847103991831
-4.411764705882353	11.764705882352942	2.704842192694284
-4.117647058823529	11.764705882352942	7.325569909771292
-3.8235294117647056	11.764705882352942	11.924791920847738
-3.5294117647058822	11.764705882352942	15.124421332140153
-3.235294117647059	11.764705882352942	15.805119771863566
-2.941176470588235	11.764705882352942	13.574836472243614
-2.6470588235294117	11.764705882352942	9.00155914784535
-2.3529411764705883	11.764705882352942	3.5000293196080037
-2.0588235294117645	11.764705882352942	-1.113672459052987
-1.7647058823529411	11.764705882352942	-3.258390075459447
-1.4705882352941178	11.764705882352942	-2.1824829319725794
-1.176470588235294	11.764705882352942	1.7296874216793814
-0.8823529411764701	11.764705882352942	7.095610967206421
-0.5882352941176467	11.764705882352942	12.093469616484327
-0.2941176470588234	11.764705882352942	15.219639764019554
0.0	11.764705882352942	15.906619757134198
0.2941176470588234	11.764705882352942	14.708122075338332
0.5882352941176476	11.764705882352942	12.960296828362935
0.882352941176471	11.764705882352942	12.089592274636944
1.1764705882352944	11.764705882352942	12.915939002233575
1.4705882352941178	11.764705882352942	15.29298996155229
1.7647058823529411	11.764705882352942	18.23958529393905
2.0588235294117645	11.764705882352942	20.458186155396614
2.3529411764705888	11.764705882352942	20.952937595734653
2.647058823529412	11.764705882352942	19.444768645966484
2.9411764705882355	11.764705882352942	16.421277223100034
3.2352941176470598	11.764705882352942	12.857303218342778
3.5294117647058822	11.764705882352942	9.784933937502123
3.8235294117647065	11.764705882352942	7.9195278173517165
4.117647058823529	11.764705882352942	7.4774046961340055
4.411764705882353	11.764705882352942	8.213326637446647
4.7058823529411775	11.764705882352942	9.619616750142232
5.0	11.764705882352942	11.18668782503796
-5.0	12.5	-4.622097410343564
-4.705882352941177	12.5	-2.1331697250293207
-4.411764705882353	12.5	2.4679947312838264
-4.117647058823529	12.5	8.360775380985341
-3.8235294117647056	12.5	14.112565251499152
-3.5294117647058822	12.5	18.128702202506062
-3.235294117647059	12.5	19.213689547373253
-2.941176470588235	12.5	17.019204501933984
-2.6470588235294117	12.5	12.205472145983633
-2.3529411764705883	12.5	6.252444482706528
-2.0588235294117645	12.5	0.9793683496683556
-1.7647058823529411	12.5	-2.068676550574354
-1.4705882352941178	12.5	-2.1536029409582476
-1.176470588235294	12.5	0.40749029282671323
-0.8823529411764701	12.5	4.394889301632578
-0.5882352941176467	12.5	8.202130159547949
-0.2941176470588234	12.5	10.512491756431675
0.0	12.5	10.839607782914154
0.2941176470588234	12.5	9.679283783061724
0.5882352941176476	12.5	8.19898896630286
0.882352941176471	12.5	7.62207734035849
1.1764705882352944	12.5	8.619235457088513
1.4705882352941178	12.5	11.00862910332048
1.7647058823529411	12.5	13.893428046884804
2.0588235294117645	12.5	16.132012499891445
2.3529411764705888	12.5	16.876517117464253
2.647058823529412	12.5	15.912381725594443
2.9411764705882355	12.5	13.669091536725691
3.2352941176470598	12.5	10.954653038127994
3.5294117647058822	12.5	8.58704730649016
3.8235294117647065	12.5	7.103905474828848
4.117647058823529	12.5	6.651076626938696
4.411764705882353	12.5	7.048072903828585
4.7058823529411775	12.5	7.959960242684249
5.0	12.5	9.086802950585728
-5.0	13.23529411764706	-5.100857734473726
-4.705882352941177	13.23529411764706	-2.656538923188199
-4.411764705882353	13.23529411764706	2.1959891184726494
-4.117647058823529	13.23529411764706	8.48785284899685
-3.8235294117647056	13.23529411764706	14.679801046252585
-3.5294117647058822	13.23529411764706	19.14359827845466
-3.235294117647059	13.23529411764706	20.69589075357291
-2.941176470588235	13.23529411764706	18.98136332234064
-2.6470588235294117	13.23529411764706	14.5762206481736
-2.3529411764705883	13.23529411764706	8.790662692063428
-2.0588235294117645	13.23529411764706	3.243408686178494
-1.7647058823529411	13.23529411764706	-0.6569961509795039
-1.4705882352941178	13.23529411764706	-2.1609057807565915
-1.176470588235294	13.23529411764706	-1.401294219512014
-0.8823529411764701	13.23529411764706	0.7047692984155187
-0.5882352941176467	13.23529411764706	2.8625420313623007
-0.2941176470588234	13.23529411764706	3.9643111084080775
0.0	13.23529411764706	3.5696286470114957
0.2941176470588234	13.23529411764706	2.0734217339749543
0.5882352941176476	13.23529411764706	0.4728933198364782
0.882352941176471	13.23529411764706	-0.15508242373071823
1.1764705882352944	13.23529411764706	0.7980629649387367
1.4705882352941178	13.23529411764706	3.1755783541898657
1.7647058823529411	13.23529411764706	6.146994133864753
2.0588235294117645	13.23529411764706	8.617581711585057
2.3529411764705888	13.23529411764706	9.728354259143604
2.647058823529412	13.23529411764706	9.19852151095307
2.9411764705882355	13.23529411764706	7.373686929269898
3.2352941176470598	13.23529411764706	5.006456978817596
3.5294117647058822	13.23529411764706	2.914516075382412
3.8235294117647065	13.23529411764706	1.682791488618645
4.117647058823529	13.23529411764706	1.516063716201261
4.411764705882353	13.23529411764706	2.2612554081666962
4.7058823529411775	13.23529411764706	3.5533802823573772
5.0	13.23529411764706	5.010851292333877
-5.0	13.97058823529412	-1.6537367721269778
-4.705882352941177	13.97058823529412	0.22637186426375422
-4.411764705882353	13.97058823529412	4.287570075363177
-4.117647058823529	13.97058823529412	9.513782084955396
-3.8235294117647056	13.97058823529412	14.521655515031789
-3.5294117647058822	13.97058823529412	18.002120122850037
-3.235294117647059	13.97058823529412	19.110907305962975
-2.941176470588235	13.97058823529412	17.673614214726044
-2.6470588235294117	13.97058823529412	14.168657273182774
-2.3529411764705883	13.97058823529412	9.534841877695232
-2.0588235294117645	13.97058823529412	4.8829874282447845
-1.7647058823529411	13.97058823529412	1.1850503301207844
-1.4705882352941178	13.97058823529412	-0.994864138747916
-1.176470588235294	13.97058823529412	-1.6578075062179263
-0.8823529411764701	13.97058823529412	-1.3457630800604772
-0.5882352941176467	13.97058823529412	-0.9067727873305351
-0.2941176470588234	13.97058823529412	-1.1101061522012365
0.0	13.97058823529412	-2.2689303072989393
0.2941176470588234	13.97058823529412	-4.061168810090452
0.5882352941176476	13.97058823529412	-5.6643134133858695
0.882352941176471	13.97058823529412	-6.161568655728029
1.1764705882352944	13.97058823529412	-5.023180022379147
1.4705882352941178	13.97058823529412	-2.4143671323327265
1.7647058823529411	13.97058823529412	0.8323780922582635
2.0588235294117645	13.97058823529412	3.5665260382903776
2.3529411764705888	13.97058823529412	4.813159335402993
2.647058823529412	13.97058823529412	4.174138151352803
2.9411764705882355	13.97058823529412	1.9650267335808884
3.2352941176470598	13.97058823529412	-0.9452345621445062
3.5294117647058822	13.97058823529412	-3.494337476140503
3.8235294117647065	13.97058823529412	-4.8246686822381335
4.117647058823529	13.97058823529412	-4.569299787490651
4.411764705882353	13.97058823529412	-2.935448905700511
4.7058823529411775	13.97058823529412	-0.5702286048307474
5.0	13.97058823529412	1.7344922958983249
-5.0	14.705882352941178	5.743559832251907
-4.705882352941177	14.705882352941178	6.797094077491215
-4.411764705882353	14.705882352941178	9.196972868032804
-4.117647058823529	14.705882352941178	11.970530189937381
-3.8235294117647056	14.705882352941178	14.136242061048657
-3.5294117647058822	14.705882352941178	15.062130811002053
-3.235294117647059	14.705882352941178	14.616979090730368
-2.941176470588235	14.705882352941178	13.079997237439647
-2.6470588235294117	14.705882352941178	10.910669804856008
-2.3529411764705883	14.705882352941178	8.533715808924226
-2.0588235294117645	14.705882352941178	6.239767591610395
-1.7647058823529411	14.705882352941178	4.195032382766573
-1.4705882352941178	14.705882352941178	2.4804180603449417
-1.176470588235294	14.705882352941178	1.0932684419072114
-0.8823529411764701	14.705882352941178	-0.08062039421209555
-0.5882352941176467	14.705882352941178	-1.2554098866083478
-0.2941176470588234	14.705882352941178	-2.6377413231678357
0.0	14.705882352941178	-4.250635494501747
0.2941176470588234	14.705882352941178	-5.802080909027035
0.5882352941176476	14.705882352941178	-6.722305498479699
0.882352941176471	14.705882352941178	-6.405226420147798
1.1764705882352944	14.705882352941178	-4.554472422694147
1.4705882352941178	14.705882352941178	-1.445187639038565
1.7647058823529411	14.705882352941178	2.064925462274897
2.0588235294117645	14.705882352941178	4.8162037437274865
2.3529411764705888	14.705882352941178	5.80559939521653
2.647058823529412	14.705882352941178	4.6151918173682445
2.9411764705882355	14.705882352941178	1.6155391505315695
3.2352941176470598	14.705882352941178	-2.147447649459105
3.5294117647058822	14.705882352941178	-5.337686673561334
3.8235294117647065	14.705882352941178	-6.834689603646133
4.117647058823529	14.705882352941178	-6.164501240503087
4.411764705882353	14.705882352941178	-3.68576670111678
4.7058823529411775	14.705882352941178	-0.44549643944270834
5.0	14.705882352941178	2.25717475309448
-5.0	15.441176470588236	14.142849076147801
-4.705882352941177	15.441176470588236	14.423303928125836
-4.411764705882353	15.441176470588236	14.96588275621339
-4.117647058823529	15.441176470588236	14.889966601372713
-3.8235294117647056	15.441176470588236	13.68777405258773
-3.5294117647058822	15.441176470588236	11.5136369621791
-3.235294117647059	15.441176470588236	9.091089521385346
-2.941176470588235	15.441176470588236	7.294806448353871
-2.6470588235294117	15.441176470588236	6.657283000474237
-2.3529411764705883	15.441176470588236	7.087703619811857
-2.0588235294117645	15.441176470588236	7.950507429007527
-1.7647058823529411	15.441176470588236	8.42879331198089
-1.4705882352941178	15.441176470588236	7.938923520876217
-1.176470588235294	15.441176470588236	6.3635432808262715
-0.8823529411764701	15.441176470588236	4.014117467691739
-0.5882352941176467	15.441176470588236	1.4106282782703072
-0.2941176470588234	15.441176470588236	-0.9454480863653973
0.0	15.441176470588236	-2.6747853601516294
0.2941176470588234	15.441176470588236	-3.497753296477944
0.5882352941176476	15.441176470588236	-3.187130603636337
0.882352941176471	15.441176470588236	-1.6020393463252152
1.1764705882352944	15.441176470588236	1.1799094495876243
1.4705882352941178	15.441176470588236	4.723107326693769
1.7647058823529411	15.441176470588236	8.220129407879853
2.0588235294117645	15.441176470588236	10.680325165555798
2.3529411764705888	15.441176470588236	11.279348687866824
2.647058823529412	15.441176470588236	9.722967810953428
2.9411764705882355	15.441176470588236	6.447865161638691
3.2352941176470598	15.441176470588236	2.5407605375307307
3.5294117647058822	15.441176470588236	-0.6258227761847817
3.8235294117647065	15.441176470588236	-1.9191777924320075
4.117647058823529	15.441176470588236	-0.9291906984023637
4.411764705882353	15.441176470588236	1.8041344014774152
4.7058823529411775	15.441176470588236	4.951783230581264
5.0	15.441176470588236	6.926528161839953
-5.0	16.176470588235297	19.646189754074626
-4.705882352941177	16.176470588235297	19.606553086776042
-4.411764705882353	16.176470588235297	19.02386282998132
-4.117647058823529	16.176470588235297	17.049252881331807
-3.8235294117647056	16.176470588235297	13.473208466185511
-3.5294117647058822	16.176470588235297	9.014706477198812
-3.235294117647059	16.176470588235297	5.077410111182777
-2.941176470588235	16.176470588235297	3.0771080759771365
-2.6470588235294117	16.176470588235297	3.7046196848746398
-2.3529411764705883	16.176470588235297	6.53694036011493
-2.0588235294117645	16.176470588235297	10.213081171499235
-1.7647058823529411	16.176470588235297	13.070766027944227
-1.4705882352941178	16.176470588235297	13.892296118220758
-1.176470588235294	16.176470588235297	12.376365074556722
-0.8823529411764701	16.176470588235297	9.139368662280825
-0.5882352941176467	16.176470588235297	5.322893145233872
-0.2941176470588234	16.176470588235297	2.0727313627222985
0.0	16.176470588235297	0.16133464873864156
0.2941176470588234	16.176470588235297	-0.12138039895988051
0.5882352941176476	16.176470588235297	1.1345103882589989
0.882352941176471	16.176470588235297	3.6196039049420285
1.1764705882352944	16.176470588235297	6.899846268623122
1.4705882352941178	16.176470588235297	10.427968469330052
1.7647058823529411	16.176470588235297	13.547412933570936
2.0588235294117645	16.176470588235297	15.578545700187668
2.3529411764705888	16.176470588235297	16.01138489858772
2.647058823529412	16.176470588235297	14.73620166842125
2.9411764705882355	16.176470588235297	12.186213274604723
3.2352941176470598	16.176470588235297	9.280455001368736
3.5294117647058822	16.176470588235297	7.134602268286374
3.8235294117647065	16.176470588235297	6.617989402413643
4.117647058823529	16.176470588235297	7.929166933939067
4.411764705882353	16.176470588235297	10.394940692608284
4.7058823529411775	16.176470588235297	12.638978209960609
5.0	16.176470588235297	13.118187837635743
-5.0	16.911764705882355	20.212217507148104
-4.705882352941177	16.911764705882355	20.508577363575128
-4.411764705882353	16.911764705882355	20.000578932342563
-4.117647058823529	16.911764705882355	17.732214821045584
-3.8235294117647056	16.911764705882355	13.505020466514107
-3.5294117647058822	16.911764705882355	8.235581657547515
-3.235294117647059	16.911764705882355	3.67763501389844
-2.941176470588235	16.911764705882355	1.6138600680284405
-2.6470588235294117	16.911764705882355	2.9431062052032457
-2.3529411764705883	16.911764705882355	7.167577967036311
-2.0588235294117645	16.911764705882355	12.56858379077215
-1.7647058823529411	16.911764705882355	16.97787483569588
-1.4705882352941178	16.911764705882355	18.733140598691172
-1.176470588235294	16.911764705882355	17.333655584426634
-0.8823529411764701	16.911764705882355	13.51055485776099
-0.5882352941176467	16.911764705882355	8.757877512741375
-0.2941176470588234	16.911764705882355	4.632679371569583
0.0	16.911764705882355	2.188132347019149
0.2941176470588234	16.911764705882355	1.7563636569393903
0.5882352941176476	16.911764705882355	3.0697207693159436
0.882352941176471	16.911764705882355	5.5465201325000955
1.1764705882352944	16.911764705882355	8.547038741269846
1.4705882352941178	16.911764705882355	11.501644760183808
1.7647058823529411	16.911764705882355	13.935016577479434
2.0588235294117645	16.911764705882355	15.474210239343158
2.3529411764705888	16.911764705882355	15.90700113406246
2.647058823529412	16.911764705882355	15.283618922967783
2.9411764705882355	16.911764705882355	13.988400994742912
3.2352941176470598	16.911764705882355	12.692459018100886
3.5294117647058822	16.911764705882355	12.144470814201377
3.8235294117647065	16.911764705882355	12.84288697518205
4.117647058823529	16.911764705882355	14.71915164634511
4.411764705882353	16.911764705882355	17.002581007451784
4.7058823529411775	16.911764705882355	18.39754762909116
5.0	16.911764705882355	17.576683818935358
-5.0	17.647058823529413	16.932730150037038
-4.705882352941177	17.647058823529413	17.88310005650616
-4.411764705882353	17.647058823529413	18.198636906518985
-4.117647058823529	17.647058823529413	16.734298896442564
-3.8235294117647056	17.647058823529413	13.125325501997448
-3.5294117647058822	17.647058823529413	8.221602727890488
-3.235294117647059	17.647058823529413	3.8378075067049675
-2.941176470588235	17.647058823529413	1.9073370600840516
-2.6470588235294117	17.647058823529413	3.4842366986665168
-2.3529411764705883	17.647058823529413	8.142974173290357
-2.0588235294117645	17.647058823529413	14.112127324475466
-1.7647058823529411	17.647058823529413	19.071638033698186
-1.4705882352941178	17.647058823529413	21.186799509255195
-1.176470588235294	17.647058823529413	19.850436161909833
-0.8823529411764701	17.647058823529413	15.799997078973895
-0.5882352941176467	17.647058823529413	10.6320948070443
-0.2941176470588234	17.647058823529413	6.035830830970356
0.0	17.647058823529413	3.149284118733015
0.2941176470588234	17.647058823529413	2.299416115785805
0.5882352941176476	17.647058823529413	3.136317025141822
0.882352941176471	17.647058823529413	4.978494419109606
1.1764705882352944	17.647058823529413	7.1418932622713225
1.4705882352941178	17.647058823529413	9.11708302183747
1.7647058823529411	17.647058823529413	10.595336238220828
2.0588235294117645	17.647058823529413	11.430901121690027
2.3529411764705888	17.647058823529413	11.624841023725098
2.647058823529412	17.647058823529413	11.351489883061372
2.9411764705882355	17.647058823529413	10.980094150536676
3.2352941176470598	17.647058823529413	11.01950957102914
3.5294117647058822	17.647058823529413	11.946950818956365
3.8235294117647065	17.647058823529413	13.954107769216474
4.117647058823529	17.647058823529413	16.718023665991637
4.411764705882353	17.647058823529413	19.338404041293423
4.7058823529411775	17.647058823529413	20.545826344899815
5.0	17.647058823529413	19.17208779944874
-5.0	18.38235294117647	12.81667776533103
-4.705882352941177	18.38235294117647	14.091674266177101
-4.411764705882353	18.38235294117647	15.104363948347636
-4.117647058823529	18.38235294117647	14.568501968776596
-3.8235294117647056	18.38235294117647	11.948316813084046
-3.5294117647058822	18.38235294117647	7.92545575723613
-3.235294117647059	18.38235294117647	4.1826555854665175
-2.941176470588235	18.38235294117647	2.582221459671195
-2.6470588235294117	18.38235294117647	4.176811849055641
-2.3529411764705883	18.38235294117647	8.602418169723585
-2.0588235294117645	18.38235294117647	14.19500752273936
-1.7647058823529411	18.38235294117647	18.76619975609139
-1.4705882352941178	18.38235294117647	20.613142387728608
-1.176470588235294	18.38235294117647	19.23315277872505
-0.8823529411764701	18.38235294117647	15.411153516073924
-0.5882352941176467	18.38235294117647	10.710299588396065
-0.2941176470588234	18.38235294117647	6.700095286530169
0.0	18.38235294117647	4.336564626132894
0.2941176470588234	18.38235294117647	3.7531122480999777
0.5882352941176476	18.38235294117647	4.456642979604426
0.882352941176471	18.38235294117647	5.721232153185091
1.1764705882352944	18.38235294117647	6.9324143866536865
1.4705882352941178	18.38235294117647	7.742335271665184
1.7647058823529411	18.38235294117647	8.049014804477062
2.0588235294117645	18.38235294117647	7.907592769190101
2.3529411764705888	18.38235294117647	7.475323425877072
2.647058823529412	18.38235294117647	7.016384799334544
2.9411764705882355	18.38235294117647	6.914771771155004
3.2352941176470598	18.38235294117647	7.617798881841608
3.5294117647058822	18.38235294117647	9.471687159826772
3.8235294117647065	18.38235294117647	12.488309351975332
4.117647058823529	18.38235294117647	16.15407531555176
4.411764705882353	18.38235294117647	19.416171460543307
4.7058823529411775	18.38235294117647	20.933179646955367
5.0	18.38235294117647	19.561080768253397
-5.0	19.11764705882353	10.236816348449485
-4.705882352941177	19.11764705882353	11.269268644631683
-4.411764705882353	19.11764705882353	12.523152494530324
-4.117647058823529	19.11764705882353	12.654361808896901
-3.8235294117647056	19.11764705882353	10.982323103032419
-3.5294117647058822	19.11764705882353	7.9619654195289975
-3.235294117647059	19.11764705882353	5.008629829375367
-2.941176470588235	19.11764705882353	3.747712257339189
-2.6470588235294117	19.11764705882353	5.103585270010147
-2.3529411764705883	19.11764705882353	8.748182830983943
-2.0588235294117645	19.11764705882353	13.226975720532433
-1.7647058823529411	19.11764705882353	16.68869574981796
-1.4705882352941178	19.11764705882353	17.803049739287808
-1.176470588235294	19.11764705882353	16.362303736359802
-0.8823529411764701	19.11764705882353	13.270048419690228
-0.5882352941176467	19.11764705882353	9.982564337058127
-0.2941176470588234	19.11764705882353	7.759074430567077
0.0	19.11764705882353	7.133315366129784
0.2941176470588234	19.11764705882353	7.835603678818005
0.5882352941176476	19.11764705882353	9.112245875059418
0.882352941176471	19.11764705882353	10.188202829733756
1.1764705882352944	19.11764705882353	10.602316302489301
1.4705882352941178	19.11764705882353	10.285546097770856
1.7647058823529411	19.11764705882353	9.433896759190748
2.0588235294117645	19.11764705882353	8.330352466802154
2.3529411764705888	19.11764705882353	7.248810513827706
2.647058823529412	19.11764705882353	6.469055222786796
2.9411764705882355	19.11764705882353	6.329597271854552
3.2352941176470598	19.11764705882353	7.211655885795247
3.5294117647058822	19.11764705882353	9.396563671421175
3.8235294117647065	19.11764705882353	12.834633152204354
4.117647058823529	19.11764705882353	16.948630536815614
4.411764705882353	19.11764705882353	20.620087414188852
4.7058823529411775	19.11764705882353	22.449312630659392
5.0	19.11764705882353	21.253578751703635
-5.0	19.85294117647059	9.359588879889882
-4.705882352941177	19.85294117647059	10.020173128341424
-4.411764705882353	19.85294117647059	11.498719751988892
-4.117647058823529	19.85294117647059	12.383606615575907
-3.8235294117647056	19.85294117647059	11.776015228533604
-3.5294117647058822	19.85294117647059	9.803342845498918
-3.235294117647059	19.85294117647059	7.5323451853858465
-2.941176470588235	19.85294117647059	6.32761978182987
-2.6470588235294117	19.85294117647059	7.031449929420756
-2.3529411764705883	19.85294117647059	9.451452453412475
-2.0588235294117645	19.85294117647059	12.45839345794678
-1.7647058823529411	19.85294117647059	14.62842619985636
-1.4705882352941178	19.85294117647059	15.040409159403556
-1.176470588235294	19.85294117647059	13.759421062462687
-0.8823529411764701	19.85294117647059	11.743865263040734
-0.5882352941176467	19.85294117647059	10.26625747472665
-0.2941176470588234	19.85294117647059	10.212630221689107
0.0	19.85294117647059	11.66114195612812
0.2941176470588234	19.85294117647059	13.93708390389678
0.5882352941176476	19.85294117647059	16.04717134718974
0.882352941176471	19.85294117647059	17.198710094448387
1.1764705882352944	19.85294117647059	17.11356900479789
1.4705882352941178	19.85294117647059	16.01889645754641
1.7647058823529411	19.85294117647059	14.404471168944053
2.0588235294117645	19.85294117647059	12.74852134774079
2.3529411764705888	19.85294117647059	11.379905719726104
2.647058823529412	19.85294117647059	10.513304363846459
2.9411764705882355	19.85294117647059	10.364491193522625
3.2352941176470598	19.85294117647059	11.205018914962174
3.5294117647058822	19.85294117647059	13.26813561089165
3.8235294117647065	19.85294117647059	16.529275234082142
4.117647058823529	19.85294117647059	20.487300000139093
4.411764705882353	19.85294117647059	24.109223467437463
4.7058823529411775	19.85294117647059	26.046775305327866
5.0	19.85294117647059	25.10400357458365
-5.0	20.58823529411765	8.827586483356173
-4.705882352941177	20.58823529411765	9.456761612935985
-4.411764705882353	20.58823529411765	11.53214388024862
-4.117647058823529	20.58823529411765	13.501420153727087
-3.8235294117647056	20.58823529411765	14.13662693674812
-3.5294117647058822	20.58823529411765	13.155545789213978
-3.235294117647059	20.58823529411765	11.283639238359616
-2.941176470588235	20.58823529411765	9.740945030909968
-2.6470588235294117	20.58823529411765	9.475344144848359
-2.3529411764705883	20.58823529411765	10.607600278011972
-2.0588235294117645	20.58823529411765	12.41256534766219
-1.7647058823529411	20.58823529411765	13.823042942156043
-1.4705882352941178	20.58823529411765	14.122383814238326
-1.176470588235294	20.58823529411765	13.390082805127369
-0.8823529411764701	20.58823529411765	12.437987540588278
-0.5882352941176467	20.58823529411765	12.301640438511722
-0.2941176470588234	20.58823529411765	13.617872618458042
0.0	20.58823529411765	16.263525358910854
0.2941176470588234	20.58823529411765	19.44200836876182
0.5882352941176476	20.58823529411765	22.122743819442682
0.882352941176471	20.58823529411765	23.546852503769806
1.1764705882352944	20.58823529411765	23.51678957628366
1.4705882352941178	20.58823529411765	22.3580005021115
1.7647058823529411	20.58823529411765	20.64788571367989
2.0588235294117645	20.58823529411765	18.91935535244088
2.3529411764705888	20.58823529411765	17.511720882384648
2.647058823529412	20.58823529411765	16.60843091792793
2.9411764705882355	20.58823529411765	16.368642179486788
3.2352941176470598	20.58823529411765	17.00869110500811
3.5294117647058822	20.58823529411765	18.738689365804973
3.8235294117647065	20.58823529411765	21.567575075624248
4.117647058823529	20.58823529411765	25.09073730445722
4.411764705882353	20.58823529411765	28.41328688074429
4.7058823529411775	20.58823529411765	30.31704379798025
5.0	20.58823529411765	29.66490813917471
-5.0	21.323529411764707	7.593255945291753
-4.705882352941177	21.323529411764707	8.313546820422102
-4.411764705882353	21.323529411764707	10.961384250559732
-4.117647058823529	21.323529411764707	13.864467460093174
-3.8235294117647056	21.323529411764707	15.481562353567476
-3.5294117647058822	21.323529411764707	15.154594360735935
-3.235294117647059	21.323529411764707	13.345459536100972
-2.941176470588235	21.323529411764707	11.254717539847311
-2.6470588235294117	21.323529411764707	10.073594005450872
-2.3529411764705883	21.323529411764707	10.321188877535615
-2.0588235294117645	21.323529411764707	11.643551528751495
-1.7647058823529411	21.323529411764707	13.15223688125923
-1.4705882352941178	21.323529411764707	14.049987110248608
-1.176470588235294	21.323529411764707	14.137048023379247
-0.8823529411764701	21.323529411764707	13.899016041103396
-0.5882352941176467	21.323529411764707	14.160008893876945
-0.2941176470588234	21.323529411764707	15.551445166458837
0.0	21.323529411764707	18.131522070395604
0.2941176470588234	21.323529411764707	21.36040775491851
0.5882352941176476	21.323529411764707	24.398797589553396
0.882352941176471	21.323529411764707	26.515309125331502
1.1764705882352944	21.323529411764707	27.36571175127037
1.4705882352941178	21.323529411764707	27.030576914084833
1.7647058823529411	21.323529411764707	25.86285435981822
2.0588235294117645	21.323529411764707	24.291113583139527
2.3529411764705888	21.323529411764707	22.70332217915056
2.647058823529412	21.323529411764707	21.439508779164896
2.9411764705882355	21.323529411764707	20.829891679816768
3.2352941176470598	21.323529411764707	21.18827885766146
3.5294117647058822	21.323529411764707	22.714786378640692
3.8235294117647065	21.323529411764707	25.33824486309459
4.117647058823529	21.323529411764707	28.587481430321322
4.411764705882353	21.323529411764707	31.590846848752168
4.7058823529411775	21.323529411764707	33.260335860190736
5.0	21.323529411764707	32.6359105274757
-5.0	22.058823529411768	5.822073643392999
-4.705882352941177	22.058823529411768	6.082939354933531
-4.411764705882353	22.058823529411768	8.47158809692199
-4.117647058823529	22.058823529411768	11.37632063244542
-3.8235294117647056	22.058823529411768	13.133408247730518
-3.5294117647058822	22.058823529411768	12.858426024556362
-3.235294117647059	22.058823529411768	10.831343131841972
-2.941176470588235	22.058823529411768	8.245058289468929
-2.6470588235294117	22.058823529411768	6.4878624981257875
-2.3529411764705883	22.058823529411768	6.386007376025592
-2.0588235294117645	22.058823529411768	7.830558412104757
-1.7647058823529411	22.058823529411768	9.962345143915616
-1.4705882352941178	22.058823529411768	11.753565474448248
-1.176470588235294	22.058823529411768	12.61263607894464
-0.8823529411764701	22.058823529411768	12.667669853573946
-0.5882352941176467	22.058823529411768	12.611363740594607
-0.2941176470588234	22.058823529411768	13.255138333410361
0.0	22.058823529411768	15.078767300856729
0.2941176470588234	22.058823529411768	18.011469528370995
0.5882352941176476	22.058823529411768	21.506964696102933
0.882352941176471	22.058823529411768	24.808060319425827
1.1764705882352944	22.058823529411768	27.233575897701158
1.4705882352941178	22.058823529411768	28.36947067745427
1.7647058823529411	22.058823529411768	28.139801273301906
2.0588235294117645	22.058823529411768	26.794518574387
2.3529411764705888	22.058823529411768	24.851241571414626
2.647058823529412	22.058823529411768	22.995618678186645
2.9411764705882355	22.058823529411768	21.928341889599338
3.2352941176470598	22.058823529411768	22.169055545479225
3.5294117647058822	22.058823529411768	23.869333703502306
3.8235294117647065	22.058823529411768	26.7100407627055
4.117647058823529	22.058823529411768	29.939854720212843
4.411764705882353	22.058823529411768	32.56085371276097
4.7058823529411775	22.058823529411768	33.61267693915971
5.0	22.058823529411768	32.47205768783959
-5.0	22.794117647058826	4.331536998044736
-4.705882352941177	22.794117647058826	3.373548157471517
-4.411764705882353	22.794117647058826	4.438627012591397
-4.117647058823529	22.794117647058826	6.19112158311478
-3.8235294117647056	22.794117647058826	7.096712026434627
-3.5294117647058822	22.794117647058826	6.24223412188071
-3.235294117647059	22.794117647058826	3.8010361338444474
-2.941176470588235	22.794117647058826	0.8938164770465455
-2.6470588235294117	22.794117647058826	-1.0611494333283904
-2.3529411764705883	22.794117647058826	-1.1278559797382144
-2.0588235294117645	22.794117647058826	0.6758185994721142
-1.7647058823529411	22.794117647058826	3.454394804593422
-1.4705882352941178	22.794117647058826	5.974694493635245
-1.176470588235294	22.794117647058826	7.336015935103209
-0.8823529411764701	22.794117647058826	7.401820534703276
-0.5882352941176467	22.794117647058826	6.798150410325562
-0.2941176470588234	22.794117647058826	6.538364667795342
0.0	22.794117647058826	7.511702093080306
0.2941176470588234	22.794117647058826	10.091678768520898
0.5882352941176476	22.794117647058826	14.007619688645615
0.882352941176471	22.794117647058826	18.475584078084786
1.1764705882352944	22.794117647058826	22.490149946099287
1.4705882352941178	22.794117647058826	25.159647829249472
1.7647058823529411	22.794117647058826	25.991701640119796
2.0588235294117645	22.794117647058826	25.061420570694352
2.3529411764705888	22.794117647058826	23.010947226511448
2.647058823529412	22.794117647058826	20.857665003702365
2.9411764705882355	22.794117647058826	19.647984314864466
3.2352941176470598	22.794117647058826	20.06862972376412
3.5294117647058822	22.794117647058826	22.17071892465582
3.8235294117647065	22.794117647058826	25.332215534956447
4.117647058823529	22.794117647058826	28.484060144855995
4.411764705882353	22.794117647058826	30.506065639370235
4.7058823529411775	22.794117647058826	30.62704067030169
5.0	22.794117647058826	28.67489815285318
-5.0	23.529411764705884	3.8302130359277973
-4.705882352941177	23.529411764705884	1.5312362289302435
-4.411764705882353	23.529411764705884	0.8592677210602222
-4.117647058823529	23.529411764705884	0.8447124329402378
-3.8235294117647056	23.529411764705884	0.27236830356824804
-3.5294117647058822	23.529411764705884	-1.590956180772725
-3.235294117647059	23.529411764705884	-4.545041808577087
-2.941176470588235	23.529411764705884	-7.543590997220679
-2.6470588235294117	23.529411764705884	-9.272524613201483
-2.3529411764705883	23.529411764705884	-8.88664057615264
-2.0588235294117645	23.529411764705884	-6.48585502119456
-1.7647058823529411	23.529411764705884	-3.0728315594367537
-1.4705882352941178	23.529411764705884	-0.035585633130091665
-1.176470588235294	23.529411764705884	1.5444854141131685
-0.8823529411764701	23.529411764705884	1.3914254832548547
-0.5882352941176467	23.529411764705884	0.11198820566448475
-0.2941176470588234	23.529411764705884	-1.1375045537979975
0.0	23.529411764705884	-1.1906224702552404
0.2941176470588234	23.529411764705884	0.6426011294036904
0.5882352941176476	23.529411764705884	4.325740089903578
0.882352941176471	23.529411764705884	9.13618929271452
1.1764705882352944	23.529411764705884	13.940986963768843
1.4705882352941178	23.529411764705884	17.598285541874642
1.7647058823529411	23.529411764705884	19.357824673766768
2.0588235294117645	23.529411764705884	19.135021850582714
2.3529411764705888	23.529411764705884	17.554926318624474
2.647058823529412	23.529411764705884	15.72365622129205
2.9411764705882355	23.529411764705884	14.78867448894541
3.2352941176470598	23.529411764705884	15.456758133133427
3.5294117647058822	23.529411764705884	17.684272718790336
3.8235294117647065	23.529411764705884	20.693128330695604
4.117647058823529	23.529411764705884	23.314709368480223
4.411764705882353	23.529411764705884	24.50201172714751
4.7058823529411775	23.529411764705884	23.769684565668243
5.0	23.529411764705884	21.36734514590198
-5.0	24.264705882352942	4.805472740465809
-4.705882352941177	24.264705882352942	1.8897114985982046
-4.411764705882353	24.264705882352942	-0.06350717569182862
-4.117647058823529	24.264705882352942	-1.7058529617826945
-3.8235294117647056	24.264705882352942	-3.833762553990482
-3.5294117647058822	24.264705882352942	-6.801568436478362
-3.235294117647059	24.264705882352942	-10.1816770706689
-2.941176470588235	24.264705882352942	-12.897541297758426
-2.6470588235294117	24.264705882352942	-13.779296584216649
-2.3529411764705883	24.264705882352942	-12.234672288578189
-2.0588235294117645	24.264705882352942	-8.650169089229962
-1.7647058823529411	24.264705882352942	-4.288651660088117
-1.4705882352941178	24.264705882352942	-0.734652248643302
-1.176470588235294	24.264705882352942	0.8166110605026624
-0.8823529411764701	24.264705882352942	0.0657541691495549
-0.5882352941176467	24.264705882352942	-2.3144191525165514
-0.2941176470588234	24.264705882352942	-5.0233739566064965
0.0	24.264705882352942	-6.695930120752934
0.2941176470588234	24.264705882352942	-6.4226524816296475
0.5882352941176476	24.264705882352942	-4.037134527365275
0.882352941176471	24.264705882352942	-0.10846524476151664
1.1764705882352944	24.264705882352942	4.312619628546171
1.4705882352941178	24.264705882352942	8.085966523565133
1.7647058823529411	24.264705882352942	10.38472894609149
2.0588235294117645	24.264705882352942	10.98084619535247
2.3529411764705888	24.264705882352942	10.307938239529472
2.647058823529412	24.264705882352942	9.259109259020983
2.9411764705882355	24.264705882352942	8.781608640226276
3.2352941176470598	24.264705882352942	9.436485468944108
3.5294117647058822	24.264705882352942	11.13295284555136
3.8235294117647065	24.264705882352942	13.179485016760806
4.117647058823529	24.264705882352942	14.636936949096452
4.411764705882353	24.264705882352942	14.797345362221673
4.7058823529411775	24.264705882352942	13.542596321168098
5.0	24.264705882352942	11.403915184988723
-5.0	25.0	7.409931655845307
-4.705882352941177	25.0	4.862666812077889
-4.411764705882353	25.0	2.476978199521599
-4.117647058823529	25.0	-0.16893345965739925
-3.8235294117647056	25.0	-3.4403365231950698
-3.5294117647058822	25.0	-7.20985148497196
-3.235294117647059	25.0	-10.683838292560576
-2.941176470588235	25.0	-12.653677604509156
-2.6470588235294117	25.0	-12.082961670226076
-2.3529411764705883	25.0	-8.721162935857443
-2.0588235294117645	25.0	-3.388862851306996
-1.7647058823529411	25.0	2.25322494475214
-1.4705882352941178	25.0	6.356879566910189
-1.176470588235294	25.0	7.638554437217968
-0.8823529411764701	25.0	5.867860041689591
-0.5882352941176467	25.0	1.8856733686718883
-0.2941176470588234	25.0	-2.8074613860292477
0.0	25.0	-6.660570527736681
0.2941176470588234	25.0	-8.602732020807604
0.5882352941176476	25.0	-8.311234089058168
0.882352941176471	25.0	-6.1807337696822255
1.1764705882352944	25.0	-3.0709917364817727
1.4705882352941178	25.0	0.0437321654056575
1.7647058823529411	25.0	2.4062712490655764
2.0588235294117645	25.0	3.695445482030566
2.3529411764705888	25.0	4.068194583160806
2.647058823529412	25.0	4.0085782564785
2.9411764705882355	25.0	4.040190695968542
3.2352941176470598	25.0	4.43183306460088
3.5294117647058822	25.0	5.049762895225339
3.8235294117647065	25.0	5.447898049251695
4.117647058823529	25.0	5.1583313534515245
4.411764705882353	25.0	4.021403475201809
4.7058823529411775	25.0	2.3594086298222043
5.0	25.0	0.8817541014319694


==> anc/random_path_f1_initial_4.dat <==
z	y2	y1
-5.0	0.0	-7.9311502846829
-4.705882352941177	0.0	-5.182813664569693
-4.411764705882353	0.0	-2.6617585815130322
-4.117647058823529	0.0	-1.1111790188780422
-3.8235294117647056	0.0	-0.5392568396135289
-3.5294117647058822	0.0	-0.3959534990664526
-3.235294117647059	0.0	-0.05288575194405887
-2.941176470588235	0.0	0.7176730314953605
-2.6470588235294117	0.0	1.5660818972269173
-2.3529411764705883	0.0	1.802538786837328
-2.0588235294117645	0.0	0.8982801630487387
-1.7647058823529411	0.0	-1.069818316820319
-1.4705882352941178	0.0	-3.323764437284847
-1.176470588235294	0.0	-4.7193653677679155
-0.8823529411764701	0.0	-4.328482761450008
-0.5882352941176467	0.0	-1.9316730633211705
-0.2941176470588234	0.0	1.8646110418511936
0.0	0.0	5.948819995272062
0.2941176470588234	0.0	9.268873473293771
0.5882352941176476	0.0	11.312540577285823
0.882352941176471	0.0	12.242214018326914
1.1764705882352944	0.0	12.641440886535616
1.4705882352941178	0.0	13.062025413631423
1.7647058823529411	0.0	13.66323335563306
2.0588235294117645	0.0	14.153159632434324
2.3529411764705888	0.0	14.037866822490997
2.647058823529412	0.0	12.990681612761223
2.9411764705882355	0.0	11.091889894729418
3.2352941176470598	0.0	8.789241984914277
3.5294117647058822	0.0	6.619843583236066
3.8235294117647065	0.0	4.888965145731978
4.117647058823529	0.0	3.524083093191578
4.411764705882353	0.0	2.203528337781437
4.7058823529411775	0.0	0.678040948962984
5.0	0.0	-0.9245257220615297
-5.0	0.7352941176470589	-2.3094951640830743
-4.705882352941177	0.7352941176470589	0.5243031399701028
-4.411764705882353	0.7352941176470589	2.500469747451185
-4.117647058823529	0.7352941176470589	2.9794892207766583
-3.8235294117647056	0.7352941176470589	2.174631638554331
-3.5294117647058822	0.7352941176470589	0.9041419028993936
-3.235294117647059	0.7352941176470589	0.026814389912210856
-2.941176470588235	0.7352941176470589	-0.10381491700454148
-2.6470588235294117	0.7352941176470589	0.16305378207277244
-2.3529411764705883	0.7352941176470589	0.04909544286943124
-2.0588235294117645	0.7352941176470589	-1.073622491945649
-1.7647058823529411	0.7352941176470589	-3.1565528872418387
-1.4705882352941178	0.7352941176470589	-5.340143548383866
-1.176470588235294	0.7352941176470589	-6.320767719490863
-0.8823529411764701	0.7352941176470589	-5.028928571901631
-0.5882352941176467	0.7352941176470589	-1.2369523840728007
-0.2941176470588234	0.7352941176470589	4.253293524285703
0.0	0.7352941176470589	9.955247186392507
0.2941176470588234	0.7352941176470589	14.387434065508721
0.5882352941176476	0.7352941176470589	16.733160891907954
0.882352941176471	0.7352941176470589	17.125508950794572
1.1764705882352944	0.7352941176470589	16.434946490880982
1.4705882352941178	0.7352941176470589	15.713798211292808
1.7647058823529411	0.7352941176470589	15.623064406507197
2.0588235294117645	0.7352941176470589	16.143864844821515
2.3529411764705888	0.7352941176470589	16.688300010830993
2.647058823529412	0.7352941176470589	16.49494134550261
2.9411764705882355	0.7352941176470589	15.056927283734412
3.2352941176470598	0.7352941176470589	12.352413175222079
3.5294117647058822	0.7352941176470589	8.794645925077768
3.8235294117647065	0.7352941176470589	4.989702351766075
4.117647058823529	0.7352941176470589	1.4808894028332098
4.411764705882353	0.7352941176470589	-1.3722538128554973
4.7058823529411775	0.7352941176470589	-3.3489211947209565
5.0	0.7352941176470589	-4.2426905314892345
-5.0	1.4705882352941178	3.908205746924315
-4.705882352941177	1.4705882352941178	8.454575173765988
-4.411764705882353	1.4705882352941178	11.198619875331834
-4.117647058823529	1.4705882352941178	11.29366822203518
-3.8235294117647056	1.4705882352941178	9.080924674694518
-3.5294117647058822	1.4705882352941178	5.792175729239404
-3.235294117647059	1.4705882352941178	2.8344695217819647
-2.941176470588235	1.4705882352941178	1.0554983205760493
-2.6470588235294117	1.4705882352941178	0.3947416037702567
-2.3529411764705883	1.4705882352941178	0.09730821455928051
-2.0588235294117645	1.4705882352941178	-0.6632774340217669
-1.7647058823529411	1.4705882352941178	-2.1448058781879986
-1.4705882352941178	1.4705882352941178	-3.773594448181356
-1.176470588235294	1.4705882352941178	-4.422574033785951
-0.8823529411764701	1.4705882352941178	-3.066988198962596
-0.5882352941176467	1.4705882352941178	0.571761690435455
-0.2941176470588234	1.4705882352941178	5.776548429002407
0.0	1.4705882352941178	11.129843386015397
0.2941176470588234	1.4705882352941178	15.189372746873442
0.5882352941176476	1.4705882352941178	17.16724316909747
0.882352941176471	1.4705882352941178	17.24534093004422
1.1764705882352944	1.4705882352941178	16.37599502249166
1.4705882352941178	1.4705882352941178	15.705464235355253
1.7647058823529411	1.4705882352941178	15.951289041640823
2.0588235294117645	1.4705882352941178	17.061781696163905
2.3529411764705888	1.4705882352941178	18.30548967651368
2.647058823529412	1.4705882352941178	18.69749851455777
2.9411764705882355	1.4705882352941178	17.506783559245143
3.2352941176470598	1.4705882352941178	14.5833312471138
3.5294117647058822	1.4705882352941178	10.376588134487886
3.8235294117647065	1.4705882352941178	5.694891536263859
4.117647058823529	1.4705882352941178	1.3748520801838975
4.411764705882353	1.4705882352941178	-1.9641265615968972
4.7058823529411775	1.4705882352941178	-3.9935514900704625
5.0	1.4705882352941178	-4.606109287525827
-5.0	2.2058823529411766	8.790978758911423
-4.705882352941177	2.2058823529411766	15.868257748575484
-4.411764705882353	2.2058823529411766	20.007032713716914
-4.117647058823529	2.2058823529411766	20.06100059675701
-3.8235294117647056	2.2058823529411766	16.526843942452835
-3.5294117647058822	2.2058823529411766	11.169212669517137
-3.235294117647059	2.2058823529411766	6.096182690566099
-2.941176470588235	2.2058823529411766	2.7744401133019174
-2.6470588235294117	2.2058823529411766	1.4851697329656925
-2.3529411764705883	2.2058823529411766	1.4598600882181323
-2.0588235294117645	2.2058823529411766	1.5523996196880585
-1.7647058823529411	2.2058823529411766	1.0201367625813518
-1.4705882352941178	2.2058823529411766	-0.04037814745140267
-1.176470588235294	2.2058823529411766	-0.8239179406032928
-0.8823529411764701	2.2058823529411766	-0.3888647138184407
-0.5882352941176467	2.2058823529411766	1.7038540698660078
-0.2941176470588234	2.2058823529411766	5.0751546560392615
0.0	2.2058823529411766	8.710162011386746
0.2941176470588234	2.2058823529411766	11.508727722131843
0.5882352941176476	2.2058823529411766	12.865624829524167
0.882352941176471	2.2058823529411766	12.94527899034901
1.1764705882352944	2.2058823529411766	12.51405970778968
1.4705882352941178	2.2058823529411766	12.455458359144583
1.7647058823529411	2.2058823529411766	13.262166626689757
2.0588235294117645	2.2058823529411766	14.785165316500628
2.3529411764705888	2.2058823529411766	16.349594365563533
2.647058823529412	2.2058823529411766	17.134732911636107
2.9411764705882355	2.2058823529411766	16.586445215579577
3.2352941176470598	2.2058823529411766	14.646657530527914
3.5294117647058822	2.2058823529411766	11.715718765003729
3.8235294117647065	2.2058823529411766	8.418294987323721
4.117647058823529	2.2058823529411766	5.331373294678777
4.411764705882353	2.2058823529411766	2.8173667928735107
4.7058823529411775	2.2058823529411766	1.0155085134559965
5.0	2.2058823529411766	-0.05332992934891756
-5.0	2.9411764705882355	11.301092510475915
-4.705882352941177	2.9411764705882355	19.97252368138364
-4.411764705882353	2.9411764705882355	24.89957073498775
-4.117647058823529	2.9411764705882355	24.839468320580558
-3.8235294117647056	2.9411764705882355	20.508118681553828
-3.5294117647058822	2.9411764705882355	14.08966282011448
-3.235294117647059	2.9411764705882355	8.13447999389235
-2.941176470588235	2.9411764705882355	4.415731272194303
-2.6470588235294117	2.9411764705882355	3.301840940682977
-2.3529411764705883	2.9411764705882355	3.896092736452079
-2.0588235294117645	2.9411764705882355	4.774740234736026
-1.7647058823529411	2.9411764705882355	4.858812319519629
-1.4705882352941178	2.9411764705882355	3.9376951317603153
-1.176470588235294	2.9411764705882355	2.612291252641322
-0.8823529411764701	2.9411764705882355	1.778160791914563
-0.5882352941176467	2.9411764705882355	2.0140220462751994
-0.2941176470588234	2.9411764705882355	3.2479217292042737
0.0	2.9411764705882355	4.862839562758001
0.2941176470588234	2.9411764705882355	6.122491782939352
0.5882352941176476	2.9411764705882355	6.621246592551255
0.882352941176471	2.9411764705882355	6.48379710056218
1.1764705882352944	2.9411764705882355	6.2249927631853055
1.4705882352941178	2.9411764705882355	6.396838991880276
1.7647058823529411	2.9411764705882355	7.2617757205780915
2.0588235294117645	2.9411764705882355	8.682549601775282
2.3529411764705888	2.9411764705882355	10.25961667637814
2.647058823529412	2.9411764705882355	11.590737979816636
2.9411764705882355	2.9411764705882355	12.4721601466899
3.2352941176470598	2.9411764705882355	12.927981126601242
3.5294117647058822	2.9411764705882355	13.08423511736002
3.8235294117647065	2.9411764705882355	13.004282556318888
4.117647058823529	2.9411764705882355	12.611070629697853
4.411764705882353	2.9411764705882355	11.746179723137564
4.7058823529411775	2.9411764705882355	10.316660132735498
5.0	2.9411764705882355	8.426999415599752
-5.0	3.6764705882352944	11.421279806328036
-4.705882352941177	3.6764705882352944	19.54195126661272
-4.411764705882353	3.6764705882352944	23.96344420087305
-4.117647058823529	3.6764705882352944	23.65393268929499
-3.8235294117647056	3.6764705882352944	19.504537018851014
-3.5294117647058822	3.6764705882352944	13.735583180619166
-3.235294117647059	3.6764705882352944	8.7586633753701
-2.941176470588235	3.6764705882352944	6.091228385948748
-2.6470588235294117	3.6764705882352944	5.848863096009966
-2.3529411764705883	3.6764705882352944	6.994528720892474
-2.0588235294117645	3.6764705882352944	8.110511228860842
-1.7647058823529411	3.6764705882352944	8.211630764023532
-1.4705882352941178	3.6764705882352944	7.161532289084736
-1.176470588235294	3.6764705882352944	5.535643151023892
-0.8823529411764701	3.6764705882352944	4.108917277439747
-0.5882352941176467	3.6764705882352944	3.334139174280943
-0.2941176470588234	3.6764705882352944	3.1240797615529194
0.0	3.6764705882352944	3.0183843822415586
0.2941176470588234	3.6764705882352944	2.5668576132594163
0.5882352941176476	3.6764705882352944	1.6506530601688727
0.882352941176471	3.6764705882352944	0.5437338083577412
1.1764705882352944	3.6764705882352944	-0.28608247993218505
1.4705882352941178	3.6764705882352944	-0.4658974647264724
1.7647058823529411	3.6764705882352944	0.10963636117531017
2.0588235294117645	3.6764705882352944	1.3183209196837158
2.3529411764705888	3.6764705882352944	2.995015818070957
2.647058823529412	3.6764705882352944	5.093135895466125
2.9411764705882355	3.6764705882352944	7.686452350555742
3.2352941176470598	3.6764705882352944	10.8063946442815
3.5294117647058822	3.6764705882352944	14.242793010892468
3.8235294117647065	3.6764705882352944	17.473427998010358
4.117647058823529	3.6764705882352944	19.804245958583536
4.411764705882353	3.6764705882352944	20.65799605605639
4.7058823529411775	3.6764705882352944	19.845688667276566
5.0	3.6764705882352944	17.66321513879529
-5.0	4.411764705882353	9.897786363991695
-4.705882352941177	4.411764705882353	15.619672602879156
-4.411764705882353	4.411764705882353	18.492475270724128
-4.117647058823529	4.411764705882353	17.88344528258389
-3.8235294117647056	4.411764705882353	14.724245663116172
-3.5294117647058822	4.411764705882353	10.871347722564202
-3.235294117647059	4.411764705882353	8.094480646673658
-2.941176470588235	4.411764705882353	7.250186451228721
-2.6470588235294117	4.411764705882353	8.048425838839428
-2.3529411764705883	4.411764705882353	9.45437836324857
-2.0588235294117645	4.411764705882353	10.4099809710098
-1.7647058823529411	4.411764705882353	10.418112383253828
-1.4705882352941178	4.411764705882353	9.672757839216002
-1.176470588235294	4.411764705882353	8.732725294955205
-0.8823529411764701	4.411764705882353	8.018181978881762
-0.5882352941176467	4.411764705882353	7.487398332964286
-0.2941176470588234	4.411764705882353	6.6943611105404415
0.0	4.411764705882353	5.155769813251607
0.2941176470588234	4.411764705882353	2.7531275269754047
0.5882352941176476	4.411764705882353	-0.11035586670051423
0.882352941176471	4.411764705882353	-2.6966781001374667
1.1764705882352944	4.411764705882353	-4.3254077778416935
1.4705882352941178	4.411764705882353	-4.702644007880155
1.7647058823529411	4.411764705882353	-3.9762511772972022
2.0588235294117645	4.411764705882353	-2.5060451832427155
2.3529411764705888	4.411764705882353	-0.5353379234695872
2.647058823529412	4.411764705882353	1.9890786646028165
2.9411764705882355	4.411764705882353	5.315678678611957
3.2352941176470598	4.411764705882353	9.57890571536797
3.5294117647058822	4.411764705882353	14.508439223517776
3.8235294117647065	4.411764705882353	19.378434683396893
4.117647058823529	4.411764705882353	23.25872627709748
4.411764705882353	4.411764705882353	25.426227702710264
4.7058823529411775	4.411764705882353	25.685730640536462
5.0	4.411764705882353	24.408126990524522
-5.0	5.147058823529412	7.775671919500109
-4.705882352941177	5.147058823529412	10.618373312400218
-4.411764705882353	5.147058823529412	11.557864521822967
-4.117647058823529	5.147058823529412	10.402586522576392
-3.8235294117647056	5.147058823529412	8.092349153747202
-3.5294117647058822	5.147058823529412	6.04207582643335
-3.235294117647059	5.147058823529412	5.312677313056165
-2.941176470588235	5.147058823529412	6.096093038789952
-2.6470588235294117	5.147058823529412	7.775312078303214
-2.3529411764705883	5.147058823529412	9.45147964833308
-2.0588235294117645	5.147058823529412	10.553014264169065
-1.7647058823529411	5.147058823529412	11.124256037924857
-1.4705882352941178	5.147058823529412	11.631832313138618
-1.176470588235294	5.147058823529412	12.459919646903053
-0.8823529411764701	5.147058823529412	13.471494522533744
-0.5882352941176467	5.147058823529412	13.96070378175283
-0.2941176470588234	5.147058823529412	13.05172402050104
0.0	5.147058823529412	10.293276436995406
0.2941176470588234	5.147058823529412	6.057604045338168
0.5882352941176476	5.147058823529412	1.4695864828630398
0.882352941176471	5.147058823529412	-2.111533706468629
1.1764705882352944	5.147058823529412	-3.7520275209652
1.4705882352941178	5.147058823529412	-3.3519549183929804
1.7647058823529411	5.147058823529412	-1.5705108837028146
2.0588235294117645	5.147058823529412	0.659653110394645
2.3529411764705888	5.147058823529412	2.7089835013362498
2.647058823529412	5.147058823529412	4.560994171560047
2.9411764705882355	5.147058823529412	6.687636206203477
3.2352941176470598	5.147058823529412	9.607738019056164
3.5294117647058822	5.147058823529412	13.440421417620826
3.8235294117647065	5.147058823529412	17.747251691419734
4.117647058823529	5.147058823529412	21.74875894723541
4.411764705882353	5.147058823529412	24.74883692296042
4.7058823529411775	5.147058823529412	26.473358048052553
5.0	5.147058823529412	27.10636638274161
-5.0	5.882352941176471	5.893850030893603
-4.705882352941177	5.882352941176471	6.570734387033045
-4.411764705882353	5.882352941176471	5.583520676699132
-4.117647058823529	5.882352941176471	3.2151208332573127
-3.8235294117647056	5.882352941176471	0.6216706704515822
-3.5294117647058822	5.882352941176471	-0.897116205576463
-3.235294117647059	5.882352941176471	-0.6372078033387822
-2.941176470588235	5.882352941176471	1.202364335464253
-2.6470588235294117	5.882352941176471	3.7903484935905327
-2.3529411764705883	5.882352941176471	6.285164442152805
-2.0588235294117645	5.882352941176471	8.368425046043201
-1.7647058823529411	5.882352941176471	10.33193750740537
-1.4705882352941178	5.882352941176471	12.67590622482984
-1.176470588235294	5.882352941176471	15.516177440268443
-0.8823529411764701	5.882352941176471	18.237946185116847
-0.5882352941176467	5.882352941176471	19.678897152702376
-0.2941176470588234	5.882352941176471	18.77458166472342
0.0	5.882352941176471	15.279698656330126
0.2941176470588234	5.882352941176471	10.099984444625923
0.5882352941176476	5.882352941176471	4.9874204570494625
0.882352941176471	5.882352941176471	1.7338674950860566
1.1764705882352944	5.882352941176471	1.307081071327147
1.4705882352941178	5.882352941176471	3.4158104655989137
1.7647058823529411	5.882352941176471	6.74122853340428
2.0588235294117645	5.882352941176471	9.685251352433385
2.3529411764705888	5.882352941176471	11.198804882175839
2.647058823529412	5.882352941176471	11.233832610511758
2.9411764705882355	5.882352941176471	10.61073950545647
3.2352941176470598	5.882352941176471	10.4439313791031
3.5294117647058822	5.882352941176471	11.504121370702421
3.8235294117647065	5.882352941176471	13.883647744262273
4.117647058823529	5.882352941176471	17.099898970159344
4.411764705882353	5.882352941176471	20.4862828708779
4.7058823529411775	5.882352941176471	23.565734972664515
5.0	5.882352941176471	26.165121203258735
-5.0	6.61764705882353	4.6911038118777535
-4.705882352941177	6.61764705882353	4.171075801090563
-4.411764705882353	6.61764705882353	1.3401075008984975
-4.117647058823529	6.61764705882353	-2.94918474072756
-3.8235294117647056	6.61764705882353	-7.003862181812188
-3.5294117647058822	6.61764705882353	-9.19784893445874
-3.235294117647059	6.61764705882353	-8.773172170200482
-2.941176470588235	6.61764705882353	-6.088792615160861
-2.6470588235294117	6.61764705882353	-2.2262447840449617
-2.3529411764705883	6.61764705882353	1.7438385634844762
-2.0588235294117645	6.61764705882353	5.342953050761602
-1.7647058823529411	6.61764705882353	8.754101275046553
-1.4705882352941178	6.61764705882353	12.377879774840576
-1.176470588235294	6.61764705882353	16.222806009798788
-0.8823529411764701	6.61764705882353	19.590462415881156
-0.5882352941176467	6.61764705882353	21.320188958299664
-0.2941176470588234	6.61764705882353	20.480042748766156
0.0	6.61764705882353	17.075259501837444
0.2941176470588234	6.61764705882353	12.298691586208644
0.5882352941176476	6.61764705882353	8.10599179527065
0.882352941176471	6.61764705882353	6.3049356839079795
1.1764705882352944	6.61764705882353	7.652217434048403
1.4705882352941178	6.61764705882353	11.46431048823044
1.7647058823529411	6.61764705882353	15.96279524904735
2.0588235294117645	6.61764705882353	19.16236654604126
2.3529411764705888	6.61764705882353	19.81721760201143
2.647058823529412	6.61764705882353	17.93493087991793
2.9411764705882355	6.61764705882353	14.635521305178479
3.2352941176470598	6.61764705882353	11.503786845901574
3.5294117647058822	6.61764705882353	9.833974862629349
3.8235294117647065	6.61764705882353	10.163871624213048
4.117647058823529	6.61764705882353	12.270252163427603
4.411764705882353	6.61764705882353	15.50972523378154
4.7058823529411775	6.61764705882353	19.219353959074937
5.0	6.61764705882353	22.92685790060379
-5.0	7.352941176470589	4.570829680536588
-4.705882352941177	7.352941176470589	3.4471722904165274
-4.411764705882353	7.352941176470589	-0.9288008378745065
-4.117647058823529	7.352941176470589	-7.105284815451014
-3.8235294117647056	7.352941176470589	-12.738888198920073
-3.5294117647058822	7.352941176470589	-15.718067561715529
-3.235294117647059	7.352941176470589	-15.099575746744591
-2.941176470588235	7.352941176470589	-11.37853315117367
-2.6470588235294117	7.352941176470589	-6.013040195514993
-2.3529411764705883	7.352941176470589	-0.5485536269921845
-2.0588235294117645	7.352941176470589	4.11684850947543
-1.7647058823529411	7.352941176470589	7.923919036183023
-1.4705882352941178	7.352941176470589	11.270063589602627
-1.176470588235294	7.352941176470589	14.387878632560586
-0.8823529411764701	7.352941176470589	16.94911905423247
-0.5882352941176467	7.352941176470589	18.182320347888606
-0.2941176470588234	7.352941176470589	17.431714310808022
0.0	7.352941176470589	14.776210651872807
0.2941176470588234	7.352941176470589	11.26805829521011
0.5882352941176476	7.352941176470589	8.578027895346102
0.882352941176471	7.352941176470589	8.203361900359246
1.1764705882352944	7.352941176470589	10.675063444019104
1.4705882352941178	7.352941176470589	15.219633613541765
1.7647058823529411	7.352941176470589	20.078104395604292
2.0588235294117645	7.352941176470589	23.317475911727016
2.3529411764705888	7.352941176470589	23.705653556956015
2.647058823529412	7.352941176470589	21.208516260368505
2.9411764705882355	7.352941176470589	16.898345591269702
3.2352941176470598	7.352941176470589	12.386781713562293
3.5294117647058822	7.352941176470589	9.121574190248054
3.8235294117647065	7.352941176470589	7.899405454662525
4.117647058823529	7.352941176470589	8.768859715204934
4.411764705882353	7.352941176470589	11.258988058476074
4.7058823529411775	7.352941176470589	14.717435964584434
5.0	7.352941176470589	18.54975894969639
-5.0	8.088235294117649	6.438127091389079
-4.705882352941177	8.088235294117649	5.057233953008882
-4.411764705882353	8.088235294117649	-0.024538978455058924
-4.117647058823529	8.088235294117649	-6.9783638544111355
-3.8235294117647056	8.088235294117649	-13.097912234008167
-3.5294117647058822	8.088235294117649	-16.036350725672953
-3.235294117647059	8.088235294117649	-14.81600232443262
-2.941176470588235	8.088235294117649	-10.115727368285274
-2.6470588235294117	8.088235294117649	-3.750216100961989
-2.3529411764705883	8.088235294117649	2.3099298613083725
-2.0588235294117645	8.088235294117649	6.815755447805269
-1.7647058823529411	8.088235294117649	9.571212686622122
-1.4705882352941178	8.088235294117649	11.13240922891596
-1.176470588235294	8.088235294117649	12.162082259656342
-0.8823529411764701	8.088235294117649	12.89357465356455
-0.5882352941176467	8.088235294117649	13.03614300571699
-0.2941176470588234	8.088235294117649	12.137551487848636
0.0	8.088235294117649	10.117730468037502
0.2941176470588234	8.088235294117649	7.584603522436803
0.5882352941176476	8.088235294117649	5.692456357542358
0.882352941176471	8.088235294117649	5.599348047246759
1.1764705882352944	8.088235294117649	7.833960476233354
1.4705882352941178	8.088235294117649	11.941237478403185
1.7647058823529411	8.088235294117649	16.61428284683481
2.0588235294117645	8.088235294117649	20.24512086668301
2.3529411764705888	8.088235294117649	21.605786611773723
2.647058823529412	8.088235294117649	20.324878368564917
2.9411764705882355	8.088235294117649	16.961103160688666
3.2352941176470598	8.088235294117649	12.69683470105231
3.5294117647058822	8.088235294117649	8.848529699089639
3.8235294117647065	8.088235294117649	6.432156718147133
4.117647058823529	8.088235294117649	5.936161580765209
4.411764705882353	8.088235294117649	7.3186429985588894
4.7058823529411775	8.088235294117649	10.146896137576617
5.0	8.088235294117649	13.778278162923764
-5.0	8.823529411764707	11.526211123575116
-4.705882352941177	8.823529411764707	10.358812737261994
-4.411764705882353	8.823529411764707	5.8059482235816855
-4.117647058823529	8.823529411764707	-0.3887343339571494
-3.8235294117647056	8.823529411764707	-5.691473750355517
-3.5294117647058822	8.823529411764707	-7.930740758009545
-3.235294117647059	8.823529411764707	-6.251634173713359
-2.941176470588235	8.823529411764707	-1.4041459481770584
-2.6470588235294117	8.823529411764707	4.737515270540744
-2.3529411764705883	8.823529411764707	10.12295563953574
-2.0588235294117645	8.823529411764707	13.42141300065483
-1.7647058823529411	8.823529411764707	14.424100071559044
-1.4705882352941178	8.823529411764707	13.822480545208942
-1.176470588235294	8.823529411764707	12.58333660761011
-0.8823529411764701	8.823529411764707	11.332997705581164
-0.5882352941176467	8.823529411764707	10.101414006515668
-0.2941176470588234	8.823529411764707	8.521841303323834
0.0	8.823529411764707	6.2995048806064915
0.2941176470588234	8.823529411764707	3.6186466237274475
0.5882352941176476	8.823529411764707	1.221437094279274
0.882352941176471	8.823529411764707	0.10669580393652822
1.1764705882352944	8.823529411764707	1.023074595021507
1.4705882352941178	8.823529411764707	4.040570583891384
1.7647058823529411	8.823529411764707	8.428134723613551
2.0588235294117645	8.823529411764707	12.894245692045457
2.3529411764705888	8.823529411764707	16.06743794154648
2.647058823529412	8.823529411764707	16.997742636058405
2.9411764705882355	8.823529411764707	15.478948002855873
3.2352941176470598	8.823529411764707	12.091500974727044
3.5294117647058822	8.823529411764707	7.982551362705082
3.8235294117647065	8.823529411764707	4.48194219473403
4.117647058823529	8.823529411764707	2.684917788320057
4.411764705882353	8.823529411764707	3.125388719649906
4.7058823529411775	8.823529411764707	5.633483252336077
5.0	8.823529411764707	9.422665881539686
-5.0	9.558823529411764	20.167194809077763
-4.705882352941177	9.558823529411764	19.72555801288267
-4.411764705882353	9.558823529411764	16.58693906766498
-4.117647058823529	9.558823529411764	11.978555787669308
-3.8235294117647056	9.558823529411764	7.854840225364362
-3.5294117647058822	9.558823529411764	5.9904765712403325
-3.235294117647059	9.558823529411764	7.164779794330837
-2.941176470588235	9.558823529411764	10.848384737253554
-2.6470588235294117	9.558823529411764	15.52616243403389
-2.3529411764705883	9.558823529411764	19.452484467279092
-2.0588235294117645	9.558823529411764	21.42547348468873
-1.7647058823529411	9.558823529411764	21.19336519353446
-1.4705882352941178	9.558823529411764	19.33762308061487
-1.176470588235294	9.558823529411764	16.770706491115938
-0.8823529411764701	9.558823529411764	14.175076281641168
-0.5882352941176467	9.558823529411764	11.700610321976654
-0.2941176470588234	9.558823529411764	9.05546209827774
0.0	9.558823529411764	5.888824202313812
0.2941176470588234	9.558823529411764	2.208343652509157
0.5882352941176476	9.558823529411764	-1.4244627239872187
0.882352941176471	9.558823529411764	-4.038596784526582
1.1764705882352944	9.558823529411764	-4.667296015859588
1.4705882352941178	9.558823529411764	-2.8245057273287593
1.7647058823529411	9.558823529411764	1.1867192591372593
2.0588235294117645	9.558823529411764	6.281192175620113
2.3529411764705888	9.558823529411764	10.921880477026388
2.647058823529412	9.558823529411764	13.650543919655126
2.9411764705882355	9.558823529411764	13.62011102011003
3.2352941176470598	9.558823529411764	10.928019523205949
3.5294117647058822	9.558823529411764	6.616038376393183
3.8235294117647065	9.558823529411764	2.3169353191212707
4.117647058823529	9.558823529411764	-0.3399895229881995
4.411764705882353	9.558823529411764	-0.34721750096229087
4.7058823529411775	9.558823529411764	2.288185454064526
5.0	9.558823529411764	6.555622595772754
-5.0	10.294117647058824	30.503632847952918
-4.705882352941177	10.294117647058824	30.831739283611824
-4.411764705882353	10.294117647058824	28.976661586155103
-4.117647058823529	10.294117647058824	25.547456907528705
-3.8235294117647056	10.294117647058824	21.887206237845874
-3.5294117647058822	10.294117647058824	19.436413319633505
-3.235294117647059	10.294117647058824	19.056260908573933
-2.941176470588235	10.294117647058824	20.66078275976905
-2.6470588235294117	10.294117647058824	23.326021662921804
-2.3529411764705883	10.294117647058824	25.78293981221758
-2.0588235294117645	10.294117647058824	27.008755955474864
-1.7647058823529411	10.294117647058824	26.60898041375258
-1.4705882352941178	10.294117647058824	24.827452450814278
-1.176470588235294	10.294117647058824	22.238882968110264
-0.8823529411764701	10.294117647058824	19.34168652710058
-0.5882352941176467	10.294117647058824	16.295068270772383
-0.2941176470588234	10.294117647058824	12.934598587891383
0.0	10.294117647058824	9.029595341471602
0.2941176470588234	10.294117647058824	4.611620127779413
0.5882352941176476	10.294117647058824	0.17207041732460127
0.882352941176471	10.294117647058824	-3.3975164096391364
1.1764705882352944	10.294117647058824	-5.115111517450819
1.4705882352941178	10.294117647058824	-4.337061339267093
1.7647058823529411	10.294117647058824	-1.115204811689182
2.0588235294117645	10.294117647058824	3.6868827357168463
2.3529411764705888	10.294117647058824	8.597320579636047
2.647058823529412	10.294117647058824	12.013131368679492
2.9411764705882355	10.294117647058824	12.788910247007196
3.2352941176470598	10.294117647058824	10.708996609826464
3.5294117647058822	10.294117647058824	6.633041080015692
3.8235294117647065	10.294117647058824	2.214983350997895
4.117647058823529	10.294117647058824	-0.7311178941338401
4.411764705882353	10.294117647058824	-0.9758337524521821
4.7058823529411775	10.294117647058824	1.5939709843656562
5.0	10.294117647058824	5.915494886450104
-5.0	11.029411764705884	38.77190229400704
-4.705882352941177	11.029411764705884	39.201306145469516
-4.411764705882353	11.029411764705884	37.64701111363256
-4.117647058823529	11.029411764705884	34.36484075273918
-3.8235294117647056	11.029411764705884	30.32992224166668
-3.5294117647058822	11.029411764705884	26.779704046394034
-3.235294117647059	11.029411764705884	24.651974918222056
-2.941176470588235	11.029411764705884	24.207746999060895
-2.6470588235294117	11.029411764705884	25.007729525633632
-2.3529411764705883	11.029411764705884	26.210827138079665
-2.0588235294117645	11.029411764705884	27.001271687402113
-1.7647058823529411	11.029411764705884	26.912131803181705
-1.4705882352941178	11.029411764705884	25.903506456581432
-1.176470588235294	11.029411764705884	24.207251709957255
-0.8823529411764701	11.029411764705884	22.073946297447552
-0.5882352941176467	11.029411764705884	19.588828926903478
-0.2941176470588234	11.029411764705884	16.65888846066307
0.0	11.029411764705884	13.16247030112449
0.2941176470588234	11.029411764705884	9.160934341586477
0.5882352941176476	11.029411764705884	5.042491118813823
0.882352941176471	11.029411764705884	1.505607640587174
1.1764705882352944	11.029411764705884	-0.6336883068576391
1.4705882352941178	11.029411764705884	-0.7466087829273587
1.7647058823529411	11.029411764705884	1.3088935092613916
2.0588235294117645	11.029411764705884	5.023126155953599
2.3529411764705888	11.029411764705884	9.29895669113226
2.647058823529412	11.029411764705884	12.763953254447632
2.9411764705882355	11.029411764705884	14.248143893075095
3.2352941176470598	11.029411764705884	13.254620890044947
3.5294117647058822	11.029411764705884	10.215798037007525
3.8235294117647065	11.029411764705884	6.385281500440216
4.117647058823529	11.029411764705884	3.361104690192903
4.411764705882353	11.029411764705884	2.415288004072491
4.7058823529411775	11.029411764705884	3.9268626025509414
5.0	11.029411764705884	7.201437571676568
-5.0	11.764705882352942	41.5873846146744
-4.705882352941177	11.764705882352942	41.22309276040427
-4.411764705882353	11.764705882352942	39.05347671308113
-4.117647058823529	11.764705882352942	35.35610720054695
-3.8235294117647056	11.764705882352942	30.957851193463743
-3.5294117647058822	11.764705882352942	26.851527511187122
-3.235294117647059	11.764705882352942	23.771180517895903
-2.941176470588235	11.764705882352942	21.94460116032747
-2.6470588235294117	11.764705882352942	21.12193365735323
-2.3529411764705883	11.764705882352942	20.818140060442552
-2.0588235294117645	11.764705882352942	20.601641169858876
-1.7647058823529411	11.764705882352942	20.265537749039993
-1.4705882352941178	11.764705882352942	19.814358770543123
-1.176470588235294	11.764705882352942	19.31863117967908
-0.8823529411764701	11.764705882352942	18.758296057363655
-0.5882352941176467	11.764705882352942	17.962038754487693
-0.2941176470588234	11.764705882352942	16.675501693382145
0.0	11.764705882352942	14.711322605377937
0.2941176470588234	11.764705882352942	12.094650682521848
0.5882352941176476	11.764705882352942	9.131085207346576
0.882352941176471	11.764705882352942	6.367881100887395
1.1764705882352944	11.764705882352942	4.461582023371599
1.4705882352941178	11.764705882352942	3.988665445087693
1.7647058823529411	11.764705882352942	5.245093138424766
2.0588235294117645	11.764705882352942	8.08900354766558
2.3529411764705888	11.764705882352942	11.889664086393056
2.647058823529412	11.764705882352942	15.63839121163629
2.9411764705882355	11.764705882352942	18.23297306706577
3.2352941176470598	11.764705882352942	18.86715448313732
3.5294117647058822	11.764705882352942	17.37653584806553
3.8235294117647065	11.764705882352942	14.367418045206769
4.117647058823529	11.764705882352942	11.02397506918697
4.411764705882353	11.764705882352942	8.637269284588866
4.7058823529411775	11.764705882352942	8.055098018439823
5.0	11.764705882352942	9.32088599245487
-5.0	12.5	38.52405898728938
-4.705882352941177	12.5	37.072126743758176
-4.411764705882353	12.5	34.218866458536496
-4.117647058823529	12.5	30.46072895672937
-3.8235294117647056	12.5	26.507695726510143
-3.5294117647058822	12.5	22.921923063191564
-3.235294117647059	12.5	19.888614553926644
-2.941176470588235	12.5	17.244991524387903
-2.6470588235294117	12.5	14.72586180365014
-2.3529411764705883	12.5	12.249320521201854
-2.0588235294117645	12.5	10.04826761605347
-1.7647058823529411	12.5	8.56033383465984
-1.4705882352941178	12.5	8.148087774767879
-1.176470588235294	12.5	8.829787301033647
-0.8823529411764701	12.5	10.191951723449932
-0.5882352941176467	12.5	11.54013583697203
-0.2941176470588234	12.5	12.201504864615394
0.0	12.5	11.812449737790487
0.2941176470588234	12.5	10.449947051419644
0.5882352941176476	12.5	8.568671758789668
0.882352941176471	12.5	6.812354354412114
1.1764705882352944	12.5	5.810508592239186
1.4705882352941178	12.5	6.035929018055042
1.7647058823529411	12.5	7.726996493698479
2.0588235294117645	12.5	10.83505686415158
2.3529411764705888	12.5	14.974766493643209
2.647058823529412	12.5	19.41284452547276
2.9411764705882355	12.5	23.168717151863543
3.2352941176470598	12.5	25.269703028286724
3.5294117647058822	12.5	25.107242766978352
3.8235294117647065	12.5	22.740466710474482
4.117647058823529	12.5	18.968261520246088
4.411764705882353	12.5	15.07986935899104
4.7058823529411775	12.5	12.360554580349397
5.0	12.5	11.576721901904142
-5.0	13.23529411764706	32.530158592579994
-4.705882352941177	13.23529411764706	30.62121650683976
-4.411764705882353	13.23529411764706	27.751641514588446
-4.117647058823529	13.23529411764706	24.610059043381476
-3.8235294117647056	13.23529411764706	21.754370588794444
-3.5294117647058822	13.23529411764706	19.252687329653533
-3.235294117647059	13.23529411764706	16.659685599892548
-2.941176470588235	13.23529411764706	13.360168928621148
-2.6470588235294117	13.23529411764706	9.074148513732382
-2.3529411764705883	13.23529411764706	4.201245284687341
-2.0588235294117645	13.23529411764706	-0.23468744653860263
-1.7647058823529411	13.23529411764706	-3.0428203040760007
-1.4705882352941178	13.23529411764706	-3.4795634345123307
-1.176470588235294	13.23529411764706	-1.6704452722982825
-0.8823529411764701	13.23529411764706	1.4059459393517475
-0.5882352941176467	13.23529411764706	4.3686641215381306
-0.2941176470588234	13.23529411764706	6.073414110665491
0.0	13.23529411764706	6.10038621840582
0.2941176470588234	13.23529411764706	4.856348562034981
0.5882352941176476	13.23529411764706	3.285472704255705
0.882352941176471	13.23529411764706	2.3919947682256835
1.1764705882352944	13.23529411764706	2.8446113282652314
1.4705882352941178	13.23529411764706	4.833655946633362
1.7647058823529411	13.23529411764706	8.16945382569029
2.0588235294117645	13.23529411764706	12.470807152454647
2.3529411764705888	13.23529411764706	17.282025879956088
2.647058823529412	13.23529411764706	22.0655489732897
2.9411764705882355	13.23529411764706	26.15265504928057
3.2352941176470598	13.23529411764706	28.79068354946587
3.5294117647058822	13.23529411764706	29.35713250307026
3.8235294117647065	13.23529411764706	27.667468095666823
4.117647058823529	13.23529411764706	24.191414509004815
4.411764705882353	13.23529411764706	20.0015869671714
4.7058823529411775	13.23529411764706	16.416516889106195
5.0	13.23529411764706	14.48471339908534
-5.0	13.97058823529412	27.53042739299024
-4.705882352941177	13.97058823529412	26.18426125633076
-4.411764705882353	13.97058823529412	23.89589468506278
-4.117647058823529	13.97058823529412	21.48483718647178
-3.8235294117647056	13.97058823529412	19.47454532084452
-3.5294117647058822	13.97058823529412	17.685051460125976
-3.235294117647059	13.97058823529412	15.319243955806979
-2.941176470588235	13.97058823529412	11.518732831120266
-2.6470588235294117	13.97058823529412	6.056343865861679
-2.3529411764705883	13.97058823529412	-0.2803427201683917
-2.0588235294117645	13.97058823529412	-5.896621651248839
-1.7647058823529411	13.97058823529412	-9.123012925972471
-1.4705882352941178	13.97058823529412	-9.081118527710363
-1.176470588235294	13.97058823529412	-6.190836764223285
-0.8823529411764701	13.97058823529412	-2.016184206911321
-0.5882352941176467	13.97058823529412	1.4826903436615488
-0.2941176470588234	13.97058823529412	2.891292510986977
0.0	13.97058823529412	1.976341339562925
0.2941176470588234	13.97058823529412	-0.2998182261769067
0.5882352941176476	13.97058823529412	-2.3480893038516086
0.882352941176471	13.97058823529412	-2.757897842249422
1.1764705882352944	13.97058823529412	-0.9012387843453293
1.4705882352941178	13.97058823529412	2.939802577117434
1.7647058823529411	13.97058823529412	7.8993549490534525
2.0588235294117645	13.97058823529412	13.039780281605848
2.3529411764705888	13.97058823529412	17.72767365508644
2.647058823529412	13.97058823529412	21.69894969784408
2.9411764705882355	13.97058823529412	24.869243797471455
3.2352941176470598	13.97058823529412	27.104046020235636
3.5294117647058822	13.97058823529412	28.153709008732303
3.8235294117647065	13.97058823529412	27.805769345469614
4.117647058823529	13.97058823529412	26.12851502973455
4.411764705882353	13.97058823529412	23.601975210131435
4.7058823529411775	13.97058823529412	21.005705162539655
5.0	13.97058823529412	19.101122542368763
-5.0	14.705882352941178	25.322586496352365
-4.705882352941177	14.705882352941178	25.09359957227651
-4.411764705882353	14.705882352941178	23.3274752583457
-4.117647058823529	14.705882352941178	21.041420607260324
-3.8235294117647056	14.705882352941178	19.010480423975515
-3.5294117647058822	14.705882352941178	17.224658867166024
-3.235294117647059	14.705882352941178	14.932678722113273
-2.941176470588235	14.705882352941178	11.252308013094687
-2.6470588235294117	14.705882352941178	5.955047919088267
-2.3529411764705883	14.705882352941178	-0.09876391505310522
-2.0588235294117645	14.705882352941178	-5.2007023032614015
-1.7647058823529411	14.705882352941178	-7.625176610099096
-1.4705882352941178	14.705882352941178	-6.589632992182633
-1.176470588235294	14.705882352941178	-2.7774846593313
-0.8823529411764701	14.705882352941178	1.9085173447716182
-0.5882352941176467	14.705882352941178	5.257004148801038
-0.2941176470588234	14.705882352941178	5.8360251557717255
0.0	14.705882352941178	3.6715826864906695
0.2941176470588234	14.705882352941178	0.16558572226362323
0.5882352941176476	14.705882352941178	-2.6711299743932155
0.882352941176471	14.705882352941178	-3.2291690265859803
1.1764705882352944	14.705882352941178	-1.013050190183863
1.4705882352941178	14.705882352941178	3.279271503301528
1.7647058823529411	14.705882352941178	8.272427832005942
2.0588235294117645	14.705882352941178	12.674166159399245
2.3529411764705888	14.705882352941178	15.846067620723641
2.647058823529412	14.705882352941178	17.918639711945577
2.9411764705882355	14.705882352941178	19.4779498700704
3.2352941176470598	14.705882352941178	21.083224266016966
3.5294117647058822	14.705882352941178	22.920387159642374
3.8235294117647065	14.705882352941178	24.757584329465196
4.117647058823529	14.705882352941178	26.158396896994383
4.411764705882353	14.705882352941178	26.766386571130056
4.7058823529411775	14.705882352941178	26.47605656362898
5.0	14.705882352941178	25.422151553317683
-5.0	15.441176470588236	24.668975184376052
-4.705882352941177	15.441176470588236	25.319450183279343
-4.411764705882353	15.441176470588236	23.597991086663175
-4.117647058823529	15.441176470588236	20.84060200470281
-3.8235294117647056	15.441176470588236	18.279606358262885
-3.5294117647058822	15.441176470588236	16.31877161919647
-3.235294117647059	15.441176470588236	14.442166552754824
-2.941176470588235	15.441176470588236	11.779788102601636
-2.6470588235294117	15.441176470588236	7.934763584502334
-2.3529411764705883	15.441176470588236	3.5110768008467703
-2.0588235294117645	15.441176470588236	-0.031148860130722156
-1.7647058823529411	15.441176470588236	-1.1413568721748213
-1.4705882352941178	15.441176470588236	0.8836070445036839
-1.176470588235294	15.441176470588236	5.3629351379761205
-0.8823529411764701	15.441176470588236	10.44464687270564
-0.5882352941176467	15.441176470588236	13.977988710654476
-0.2941176470588234	15.441176470588236	14.5701327678561
0.0	15.441176470588236	12.24716568357124
0.2941176470588234	15.441176470588236	8.370934245410615
0.5882352941176476	15.441176470588236	4.8857636524972285
0.882352941176471	15.441176470588236	3.330987256340105
1.1764705882352944	15.441176470588236	4.153308380709624
1.4705882352941178	15.441176470588236	6.6490237712623665
1.7647058823529411	15.441176470588236	9.498312865308815
2.0588235294117645	15.441176470588236	11.542645842509657
2.3529411764705888	15.441176470588236	12.369227585885408
2.647058823529412	15.441176470588236	12.425519525752229
2.9411764705882355	15.441176470588236	12.67240170806249
3.2352941176470598	15.441176470588236	14.021284268034393
3.5294117647058822	15.441176470588236	16.867155751934057
3.8235294117647065	15.441176470588236	20.921328256443182
4.117647058823529	15.441176470588236	25.35963403042462
4.411764705882353	15.441176470588236	29.154453248881588
4.7058823529411775	15.441176470588236	31.42030371375724
5.0	15.441176470588236	31.658209087479616
-5.0	16.176470588235297	23.307560711898454
-4.705882352941177	16.176470588235297	24.2645085525035
-4.411764705882353	16.176470588235297	22.414134284073388
-4.117647058823529	16.176470588235297	19.359163087222633
-3.8235294117647056	16.176470588235297	16.661615434682098
-3.5294117647058822	16.176470588235297	15.00980213240182
-3.235294117647059	16.176470588235297	14.028237716596115
-2.941176470588235	16.176470588235297	12.789180193583302
-2.6470588235294117	16.176470588235297	10.655975190012967
-2.3529411764705883	16.176470588235297	7.9000295391275275
-2.0588235294117645	16.176470588235297	5.691231512950371
-1.7647058823529411	16.176470588235297	5.459913393748429
-1.4705882352941178	16.176470588235297	8.018576167255869
-1.176470588235294	16.176470588235297	12.977625643433049
-0.8823529411764701	16.176470588235297	18.81070687513577
-0.5882352941176467	16.176470588235297	23.53984175882031
-0.2941176470588234	16.176470588235297	25.655400846803815
0.0	16.176470588235297	24.7684093894715
0.2941176470588234	16.176470588235297	21.667934188499522
0.5882352941176476	16.176470588235297	17.80378993363859
0.882352941176471	16.176470588235297	14.522426143093256
1.1764705882352944	16.176470588235297	12.480648562987863
1.4705882352941178	16.176470588235297	11.514898756329394
1.7647058823529411	16.176470588235297	10.96370115225734
2.0588235294117645	16.176470588235297	10.200795404678818
2.3529411764705888	16.176470588235297	9.063355359973471
2.647058823529412	16.176470588235297	7.966653668981046
2.9411764705882355	16.176470588235297	7.692783066810223
3.2352941176470598	16.176470588235297	9.002962236567264
3.5294117647058822	16.176470588235297	12.273128934123209
3.8235294117647065	16.176470588235297	17.295738670772064
4.117647058823529	16.176470588235297	23.29081106577555
4.411764705882353	16.176470588235297	29.092745459832567
4.7058823529411775	16.176470588235297	33.450248959020875
5.0	16.176470588235297	35.37327932307454
-5.0	16.911764705882355	20.65035740977752
-4.705882352941177	16.911764705882355	21.689466855794883
-4.411764705882353	16.911764705882355	20.19306569856411
-4.117647058823529	16.911764705882355	17.7047476786339
-3.8235294117647056	16.911764705882355	15.692845249776498
-3.5294117647058822	16.911764705882355	14.786905795219713
-3.235294117647059	16.911764705882355	14.601856061730494
-2.941176470588235	16.911764705882355	14.20629693764939
-2.6470588235294117	16.911764705882355	12.908831151312024
-2.3529411764705883	16.911764705882355	10.862983308534329
-2.0588235294117645	16.911764705882355	9.119891462409253
-1.7647058823529411	16.911764705882355	9.098946085226697
-1.4705882352941178	16.911764705882355	11.789504093113422
-1.176470588235294	16.911764705882355	17.141689415086912
-0.8823529411764701	16.911764705882355	23.979638692893865
-0.5882352941176467	16.911764705882355	30.467165344353546
-0.2941176470588234	16.911764705882355	34.860586553535235
0.0	16.911764705882355	36.16082094698918
0.2941176470588234	16.911764705882355	34.37467071964479
0.5882352941176476	16.911764705882355	30.33025029508033
0.882352941176471	16.911764705882355	25.215223832270542
1.1764705882352944	16.911764705882355	20.10105246902961
1.4705882352941178	16.911764705882355	15.658336206028501
1.7647058823529411	16.911764705882355	12.124515620471106
2.0588235294117645	16.911764705882355	9.454526723812503
2.3529411764705888	16.911764705882355	7.531354057830123
2.647058823529412	16.911764705882355	6.335586230065109
2.9411764705882355	16.911764705882355	6.024901415588636
3.2352941176470598	16.911764705882355	6.911699765762506
3.5294117647058822	16.911764705882355	9.341576779877563
3.8235294117647065	16.911764705882355	13.490851092333223
4.117647058823529	16.911764705882355	19.13990074993386
4.411764705882353	16.911764705882355	25.52870054552059
4.7058823529411775	16.911764705882355	31.41618736983995
5.0	16.911764705882355	35.40312486350781
-5.0	17.647058823529413	18.328140129716388
-4.705882352941177	17.647058823529413	19.760916557959856
-4.411764705882353	17.647058823529413	19.340897549873887
-4.117647058823529	17.647058823529413	18.135589033141983
-3.8235294117647056	17.647058823529413	17.12420191364422
-3.5294117647058822	17.647058823529413	16.669358833446434
-3.235294117647059	17.647058823529413	16.429324936185086
-2.941176470588235	17.647058823529413	15.736575449814403
-2.6470588235294117	17.647058823529413	14.189969421973196
-2.3529411764705883	17.647058823529413	12.08965570695512
-2.0588235294117645	17.647058823529413	10.446901159417576
-1.7647058823529411	17.647058823529413	10.55322702500173
-1.4705882352941178	17.647058823529413	13.340830407983773
-1.176470588235294	17.647058823529413	18.87030529332963
-0.8823529411764701	17.647058823529413	26.19786456686774
-0.5882352941176467	17.647058823529413	33.668726989803325
-0.2941176470588234	17.647058823529413	39.48068635150241
0.0	17.647058823529413	42.26513634805649
0.2941176470588234	17.647058823529413	41.468451566424534
0.5882352941176476	17.647058823529413	37.43538537362505
0.882352941176471	17.647058823529413	31.219801585318436
1.1764705882352944	17.647058823529413	24.223048733524145
1.4705882352941178	17.647058823529413	17.780965493180503
1.7647058823529411	17.647058823529413	12.812182044602112
2.0588235294117645	17.647058823529413	9.623788950931518
2.3529411764705888	17.647058823529413	7.940823595301486
2.647058823529412	17.647058823529413	7.164454986086196
2.9411764705882355	17.647058823529413	6.769095076819415
3.2352941176470598	17.647058823529413	6.659065600313003
3.5294117647058822	17.647058823529413	7.284602201785936
3.8235294117647065	17.647058823529413	9.408645019273777
4.117647058823529	17.647058823529413	13.59875291291091
4.411764705882353	17.647058823529413	19.699895164559194
4.7058823529411775	17.647058823529413	26.60682916380648
5.0	17.647058823529413	32.53431313082977
-5.0	18.38235294117647	18.131152211849464
-4.705882352941177	18.38235294117647	20.363882601656428
-4.411764705882353	18.38235294117647	21.26480997747357
-4.117647058823529	18.38235294117647	21.22944763952434
-3.8235294117647056	18.38235294117647	20.679630574365035
-3.5294117647058822	18.38235294117647	19.81340133317275
-3.235294117647059	18.38235294117647	18.579058164649943
-2.941176470588235	18.38235294117647	16.87195988914219
-2.6470588235294117	18.38235294117647	14.808152288766784
-2.3529411764705883	18.38235294117647	12.883346097302166
-2.0588235294117645	18.38235294117647	11.899327680407634
-1.7647058823529411	18.38235294117647	12.678694959722964
-1.4705882352941178	18.38235294117647	15.705777704087353
-1.176470588235294	18.38235294117647	20.863517011776686
-0.8823529411764701	18.38235294117647	27.378798124232194
-0.5882352941176467	18.38235294117647	33.98966829887679
-0.2941176470588234	18.38235294117647	39.266216916177555
0.0	18.38235294117647	41.983516563882276
0.2941176470588234	18.38235294117647	41.45087075728577
0.5882352941176476	18.38235294117647	37.71896081372825
0.882352941176471	18.38235294117647	31.601139711134767
1.1764705882352944	18.38235294117647	24.470195780940927
1.4705882352941178	18.38235294117647	17.85050253195799
1.7647058823529411	18.38235294117647	12.917192116892888
2.0588235294117645	18.38235294117647	10.096436130605435
2.3529411764705888	18.38235294117647	8.968153590858854
2.647058823529412	18.38235294117647	8.563619092077172
2.9411764705882355	18.38235294117647	7.954146497844539
3.2352941176470598	18.38235294117647	6.843680795424426
3.5294117647058822	18.38235294117647	5.827812570528838
3.8235294117647065	18.38235294117647	6.124933458127421
4.117647058823529	18.38235294117647	8.868947782503067
4.411764705882353	18.38235294117647	14.324755039628078
4.7058823529411775	18.38235294117647	21.47931359369792
5.0	18.38235294117647	28.29428176561236
-5.0	19.11764705882353	19.70555598162747
-4.705882352941177	19.11764705882353	22.702522715614002
-4.411764705882353	19.11764705882353	24.448986836822534
-4.117647058823529	19.11764705882353	24.8294495495625
-3.8235294117647056	19.11764705882353	23.953292400268726
-3.5294117647058822	19.11764705882353	22.09962601513002
-3.235294117647059	19.11764705882353	19.680458456656204
-2.941176470588235	19.11764705882353	17.212298987701125
-2.6470588235294117	19.11764705882353	15.261602032992752
-2.3529411764705883	19.11764705882353	14.346176063618827
-2.0588235294117645	19.11764705882353	14.815905050314594
-1.7647058823529411	19.11764705882353	16.7641796055341
-1.4705882352941178	19.11764705882353	20.00999549199826
-1.176470588235294	19.11764705882353	24.147364487555564
-0.8823529411764701	19.11764705882353	28.6197335154906
-0.5882352941176467	19.11764705882353	32.77740730335073
-0.2941176470588234	19.11764705882353	35.91777499573114
0.0	19.11764705882353	37.35477026166237
0.2941176470588234	19.11764705882353	36.56670357157148
0.5882352941176476	19.11764705882353	33.41138935863596
0.882352941176471	19.11764705882353	28.308931725679976
1.1764705882352944	19.11764705882353	22.2469163931869
1.4705882352941178	19.11764705882353	16.517159027197074
1.7647058823529411	19.11764705882353	12.240204157202438
2.0588235294117645	19.11764705882353	9.89157849217865
2.3529411764705888	19.11764705882353	9.100986930413207
2.647058823529412	19.11764705882353	8.887058209486606
2.9411764705882355	19.11764705882353	8.253015993382922
3.2352941176470598	19.11764705882353	6.834980429459903
3.5294117647058822	19.11764705882353	5.217181651336615
3.8235294117647065	19.11764705882353	4.680782491832128
4.117647058823529	19.11764705882353	6.470128119989907
4.411764705882353	19.11764705882353	10.963438603596238
4.7058823529411775	19.11764705882353	17.234584588259963
5.0	19.11764705882353	23.307780011971815
-5.0	19.85294117647059	20.573971489541464
-4.705882352941177	19.85294117647059	23.799509382359467
-4.411764705882353	19.85294117647059	25.652977166044188
-4.117647058823529	19.85294117647059	25.855643882575382
-3.8235294117647056	19.85294117647059	24.474538146683763
-3.5294117647058822	19.85294117647059	21.950553586724425
-3.235294117647059	19.85294117647059	19.033172261687593
-2.941176470588235	19.85294117647059	16.604608537323468
-2.6470588235294117	19.85294117647059	15.424351825177126
-2.3529411764705883	19.85294117647059	15.882983239688908
-2.0588235294117645	19.85294117647059	17.87798451907388
-1.7647058823529411	19.85294117647059	20.88284372287579
-1.4705882352941178	19.85294117647059	24.184629441197742
-1.176470588235294	19.85294117647059	27.168314274825956
-0.8823529411764701	19.85294117647059	29.49409011229274
-0.5882352941176467	19.85294117647059	31.077666846956866
-0.2941176470588234	19.85294117647059	31.91115063361615
0.0	19.85294117647059	31.872424033218643
0.2941176470588234	19.85294117647059	30.685047279070048
0.5882352941176476	19.85294117647059	28.08845100066009
0.882352941176471	19.85294117647059	24.119892323141094
1.1764705882352944	19.85294117647059	19.302765835120645
1.4705882352941178	19.85294117647059	14.564359442972615
1.7647058823529411	19.85294117647059	10.868314844566322
2.0588235294117645	19.85294117647059	8.746610628301433
2.3529411764705888	19.85294117647059	8.018189474098476
2.647058823529412	19.85294117647059	7.902332322839445
2.9411764705882355	19.85294117647059	7.504546908372337
3.2352941176470598	19.85294117647059	6.407183050027948
3.5294117647058822	19.85294117647059	4.997664352625372
3.8235294117647065	19.85294117647059	4.295487662066804
4.117647058823529	19.85294117647059	5.3347565723562544
4.411764705882353	19.85294117647059	8.44722790234371
4.7058823529411775	19.85294117647059	12.886834758883658
5.0	19.85294117647059	17.064193415900984
-5.0	20.58823529411765	18.49256327613837
-4.705882352941177	20.58823529411765	21.350531035937692
-4.411764705882353	20.58823529411765	22.93405793717246
-4.117647058823529	20.58823529411765	23.043857445758633
-3.8235294117647056	20.58823529411765	21.7553998513658
-3.5294117647058822	20.58823529411765	19.481511782076403
-3.235294117647059	20.58823529411765	16.949082166734748
-2.941176470588235	20.58823529411765	15.039412108677666
-2.6470588235294117	20.58823529411765	14.511385991001955
-2.3529411764705883	20.58823529411765	15.712494071844255
-2.0588235294117645	20.58823529411765	18.42342246593313
-1.7647058823529411	20.58823529411765	21.936230227379827
-1.4705882352941178	20.58823529411765	25.34748650090993
-1.176470588235294	20.58823529411765	27.923380758965244
-0.8823529411764701	20.58823529411765	29.3448259643238
-0.5882352941176467	20.58823529411765	29.706943969305144
-0.2941176470588234	20.58823529411765	29.2955905613122
0.0	20.58823529411765	28.30229719211506
0.2941176470588234	20.58823529411765	26.67596388048962
0.5882352941176476	20.58823529411765	24.214736661396813
0.882352941176471	20.58823529411765	20.83211264975982
1.1764705882352944	20.58823529411765	16.799465388822927
1.4705882352941178	20.58823529411765	12.766715723719605
1.7647058823529411	20.58823529411765	9.503711866812594
2.0588235294117645	20.58823529411765	7.500081457710969
2.3529411764705888	20.58823529411765	6.679568979821475
2.647058823529412	20.58823529411765	6.437197583270063
2.9411764705882355	20.58823529411765	6.011491150963392
3.2352941176470598	20.58823529411765	4.979756786863159
3.5294117647058822	20.58823529411765	3.5614417915777556
3.8235294117647065	20.58823529411765	2.5126409145874273
4.117647058823529	20.58823529411765	2.645407105396745
4.411764705882353	20.58823529411765	4.254971888052092
4.7058823529411775	20.58823529411765	6.822302942182208
5.0	20.58823529411765	9.211669721726048
-5.0	21.323529411764707	13.66586073689821
-4.705882352941177	21.323529411764707	15.940593596041845
-4.411764705882353	21.323529411764707	17.370660061602017
-4.117647058823529	21.323529411764707	17.85565804465794
-3.8235294117647056	21.323529411764707	17.359052553874157
-3.5294117647058822	21.323529411764707	16.013365416804305
-3.235294117647059	21.323529411764707	14.222630749657199
-2.941176470588235	21.323529411764707	12.652102908601272
-2.6470588235294117	21.323529411764707	12.050802681820045
-2.3529411764705883	21.323529411764707	12.961524186626782
-2.0588235294117645	21.323529411764707	15.463116580678124
-1.7647058823529411	21.323529411764707	19.09520646262469
-1.4705882352941178	21.323529411764707	23.023393662816837
-1.176470588235294	21.323529411764707	26.36661434196338
-0.8823529411764701	21.323529411764707	28.514397294838687
-0.5882352941176467	21.323529411764707	29.272572333003115
-0.2941176470588234	21.323529411764707	28.786350361877922
0.0	21.323529411764707	27.327761071106277
0.2941176470588234	21.323529411764707	25.108785265368375
0.5882352941176476	21.323529411764707	22.243185811056986
0.882352941176471	21.323529411764707	18.857237720248527
1.1764705882352944	21.323529411764707	15.229980405977978
1.4705882352941178	21.323529411764707	11.814633223376289
1.7647058823529411	21.323529411764707	9.079553723538357
2.0588235294117645	21.323529411764707	7.251607950646685
2.3529411764705888	21.323529411764707	6.142829410355089
2.647058823529412	21.323529411764707	5.214073661750402
2.9411764705882355	21.323529411764707	3.8823475682869724
3.2352941176470598	21.323529411764707	1.904170504985463
3.5294117647058822	21.323529411764707	-0.41257303849633686
3.8235294117647065	21.323529411764707	-2.3336227135231393
4.117647058823529	21.323529411764707	-3.1196938794463733
4.411764705882353	21.323529411764707	-2.501679780718181
4.7058823529411775	21.323529411764707	-0.9055351266693226
5.0	21.323529411764707	0.744542889147283
-5.0	22.058823529411768	8.564236653145871
-4.705882352941177	22.058823529411768	10.422164821682781
-4.411764705882353	22.058823529411768	11.875952344339264
-4.117647058823529	22.058823529411768	12.864927000892754
-3.8235294117647056	22.058823529411768	13.20630164299538
-3.5294117647058822	22.058823529411768	12.726260909560136
-3.235294117647059	22.058823529411768	11.483957276935579
-2.941176470588235	22.058823529411768	9.9268470804629
-2.6470588235294117	22.058823529411768	8.83752722533593
-2.3529411764705883	22.058823529411768	9.053449842808519
-2.0588235294117645	22.058823529411768	11.08632394000179
-1.7647058823529411	22.058823529411768	14.843570813895631
-1.4705882352941178	22.058823529411768	19.608957212254598
-1.176470588235294	22.058823529411768	24.299536906021515
-0.8823529411764701	22.058823529411768	27.867345932612842
-0.5882352941176467	22.058823529411768	29.646728366040765
-0.2941176470588234	22.058823529411768	29.497505991190884
0.0	22.058823529411768	27.72133771177294
0.2941176470588234	22.058823529411768	24.848621356033675
0.5882352941176476	22.058823529411768	21.43363796797386
0.882352941176471	22.058823529411768	17.94337201062599
1.1764705882352944	22.058823529411768	14.731604426542598
1.4705882352941178	22.058823529411768	12.029389550739285
1.7647058823529411	22.058823529411768	9.899126186295167
2.0588235294117645	22.058823529411768	8.172337920927172
2.3529411764705888	22.058823529411768	6.453743117064747
2.647058823529412	22.058823529411768	4.263426718927161
2.9411764705882355	22.058823529411768	1.2977110957640505
3.2352941176470598	22.058823529411768	-2.3219992870531136
3.5294117647058822	22.058823529411768	-5.985842194629697
3.8235294117647065	22.058823529411768	-8.813482124242537
4.117647058823529	22.058823529411768	-10.08217202664975
4.411764705882353	22.058823529411768	-9.639262975171576
4.7058823529411775	22.058823529411768	-8.04204158463672
5.0	22.058823529411768	-6.299853714686879
-5.0	22.794117647058826	5.637089460856579
-4.705882352941177	22.794117647058826	7.253619821139956
-4.411764705882353	22.794117647058826	8.519825188166854
-4.117647058823529	22.794117647058826	9.481108691646526
-3.8235294117647056	22.794117647058826	10.014546403442909
-3.5294117647058822	22.794117647058826	9.894251952749682
-3.235294117647059	22.794117647058826	9.02805959917042
-2.941176470588235	22.794117647058826	7.698387882490643
-2.6470588235294117	22.794117647058826	6.613602903104951
-2.3529411764705883	22.794117647058826	6.683532114102985
-2.0588235294117645	22.794117647058826	8.606941197893628
-1.7647058823529411	22.794117647058826	12.48785962383942
-1.4705882352941178	22.794117647058826	17.69807584033611
-1.176470588235294	22.794117647058826	23.07326971159749
-0.8823529411764701	22.794117647058826	27.349751862320332
-0.5882352941176467	22.794117647058826	29.625879079182805
-0.2941176470588234	22.794117647058826	29.634975429236942
0.0	22.794117647058826	27.733120797957195
0.2941176470588234	22.794117647058826	24.656958476932974
0.5882352941176476	22.794117647058826	21.2031897639618
0.882352941176471	22.794117647058826	17.977798398589723
1.1764705882352944	22.794117647058826	15.282902415226879
1.4705882352941178	22.794117647058826	13.120088350525535
1.7647058823529411	22.794117647058826	11.251025248169015
2.0588235294117645	22.794117647058826	9.279813040556329
2.3529411764705888	22.794117647058826	6.766206170159999
2.647058823529412	22.794117647058826	3.3895753181390287
2.9411764705882355	22.794117647058826	-0.8611300608589634
3.2352941176470598	22.794117647058826	-5.562229269424522
3.5294117647058822	22.794117647058826	-9.907717104873523
3.8235294117647065	22.794117647058826	-12.985683790206814
4.117647058823529	22.794117647058826	-14.191254987812599
4.411764705882353	22.794117647058826	-13.569488071769069
4.7058823529411775	22.794117647058826	-11.869698695195368
5.0	22.794117647058826	-10.222013793416657
-5.0	23.529411764705884	5.27875257278092
-4.705882352941177	23.529411764705884	6.536187951284026
-4.411764705882353	23.529411764705884	7.076220798779295
-4.117647058823529	23.529411764705884	7.246781272603654
-3.8235294117647056	23.529411764705884	7.290001199708302
-3.5294117647058822	23.529411764705884	7.227302057770595
-3.235294117647059	23.529411764705884	6.983812459903396
-2.941176470588235	23.529411764705884	6.629790980409328
-2.6470588235294117	23.529411764705884	6.532215124440894
-2.3529411764705883	23.529411764705884	7.273929116162359
-2.0588235294117645	23.529411764705884	9.361873447322786
-1.7647058823529411	23.529411764705884	12.896704667168958
-1.4705882352941178	23.529411764705884	17.413330529900026
-1.176470588235294	23.529411764705884	22.0033757722872
-0.8823529411764701	23.529411764705884	25.663039799956533
-0.5882352941176467	23.529411764705884	27.681066961183603
-0.2941176470588234	23.529411764705884	27.868942854880185
0.0	23.529411764705884	26.538221865851234
0.2941176470588234	23.529411764705884	24.27549124531881
0.5882352941176476	23.529411764705884	21.661739738805885
0.882352941176471	23.529411764705884	19.07902065084012
1.1764705882352944	23.529411764705884	16.662527710942413
1.4705882352941178	23.529411764705884	14.359521913596804
1.7647058823529411	23.529411764705884	12.014356646659596
2.0588235294117645	23.529411764705884	9.428512978683306
2.3529411764705888	23.529411764705884	6.406266125271169
2.647058823529412	23.529411764705884	2.8282626638370223
2.9411764705882355	23.529411764705884	-1.2359649126421228
3.2352941176470598	23.529411764705884	-5.4344954115731845
3.5294117647058822	23.529411764705884	-9.157486517479665
3.8235294117647065	23.529411764705884	-11.73831475487966
4.117647058823529	23.529411764705884	-12.77615435924466
4.411764705882353	23.529411764705884	-12.410229231966142
4.7058823529411775	23.529411764705884	-11.351932674740464
5.0	23.529411764705884	-10.58862659733342
-5.0	24.264705882352942	5.93252922885927
-4.705882352941177	24.264705882352942	6.507007319281081
-4.411764705882353	24.264705882352942	5.956516523892526
-4.117647058823529	24.264705882352942	5.043145498575108
-3.8235294117647056	24.264705882352942	4.482111471623453
-3.5294117647058822	24.264705882352942	4.616555434944606
-3.235294117647059	24.264705882352942	5.391283765211818
-2.941176470588235	24.264705882352942	6.564922341495775
-2.6470588235294117	24.264705882352942	7.96576704155442
-2.3529411764705883	24.264705882352942	9.608798098516745
-2.0588235294117645	24.264705882352942	11.62010392109217
-1.7647058823529411	24.264705882352942	14.05879772320263
-1.4705882352941178	24.264705882352942	16.786810283032374
-1.176470588235294	24.264705882352942	19.483325916816483
-0.8823529411764701	24.264705882352942	21.78424890104504
-0.5882352941176467	24.264705882352942	23.437453453165173
-0.2941176470588234	24.264705882352942	24.36377427709337
0.0	24.264705882352942	24.594855651884604
0.2941176470588234	24.264705882352942	24.156001706208183
0.5882352941176476	24.264705882352942	23.00090289937954
0.882352941176471	24.264705882352942	21.057808678065605
1.1764705882352944	24.264705882352942	18.351194944266126
1.4705882352941178	24.264705882352942	15.093817177803794
1.7647058823529411	24.264705882352942	11.657009669792032
2.0588235294117645	24.264705882352942	8.41664613453695
2.3529411764705888	24.264705882352942	5.5730980595333435
2.647058823529412	24.264705882352942	3.0771625848093507
2.9411764705882355	24.264705882352942	0.7273584679988083
3.2352941176470598	24.264705882352942	-1.6211262705119651
3.5294117647058822	24.264705882352942	-3.8884129852940656
3.8235294117647065	24.264705882352942	-5.781032597919102
4.117647058823529	24.264705882352942	-6.997912192751237
4.411764705882353	24.264705882352942	-7.497104718259035
4.7058823529411775	24.264705882352942	-7.620671930112383
5.0	24.264705882352942	-7.94784447387417
-5.0	25.0	5.951566135354549
-4.705882352941177	25.0	5.655803278221442
-4.411764705882353	25.0	4.204766854175607
-4.117647058823529	25.0	2.611668702519644
-3.8235294117647056	25.0	1.8434395090928444
-3.5294117647058822	25.0	2.387865061423361
-3.235294117647059	25.0	4.138741876387072
-2.941176470588235	25.0	6.578787334241298
-2.6470588235294117	25.0	9.093158553416195
-2.3529411764705883	25.0	11.228495528400375
-2.0588235294117645	25.0	12.80182395315828
-1.7647058823529411	25.0	13.8766205930641
-1.4705882352941178	25.0	14.680762377202834
-1.176470588235294	25.0	15.521979985109112
-0.8823529411764701	25.0	16.70250196163957
-0.5882352941176467	25.0	18.407993842046505
-0.2941176470588234	25.0	20.575875061545375
0.0	25.0	22.807177823507725
0.2941176470588234	25.0	24.413274149132434
0.5882352941176476	25.0	24.640798116109274
0.882352941176471	25.0	23.009494261608353
1.1764705882352944	25.0	19.59811036243481
1.4705882352941178	25.0	15.101212620255463
1.7647058823529411	25.0	10.583695731679486
2.0588235294117645	25.0	7.030084391986897
2.3529411764705888	25.0	4.918761778884462
2.647058823529412	25.0	4.055066761523802
2.9411764705882355	25.0	3.7565088424683086
3.2352941176470598	25.0	3.2777850926209595
3.5294117647058822	25.0	2.2213568462581694
3.8235294117647065	25.0	0.6947235502695221
4.117647058823529	25.0	-0.858398229045676
4.411764705882353	25.0	-2.015747388697676
4.7058823529411775	25.0	-2.6695719557067417
5.0	25.0	-3.055701953574955


==> anc/reference_f1_3D.dat <==
z	y_2	y1
-3.0030775209050975	6.958869224264941	9.961946745234805


==> anc/reference_input_f1.dat <==
y_2	z
6.958869224264941	-3.0030775209050975


==> anc/reference_input_f2.dat <==
y_1	z
9.961946745170039	-3.0030775209050975


==> anc/reference_z.dat <==
-3.003077520905097497e+00

